Algorithmic concepts for the computation of Jacobsthal's function

The Jacobsthal function has aroused interest in various contexts in the past decades. We review several algorithmic ideas for the computation of Jacobsthal's function for primorial numbers and discuss their practicability regarding computational effort. The respective function values were computed for primes up to 251. In addition to the results including previously unknown data, we provide exhaustive lists of all sequences of the appropriate maximum lengths in ancillary files.

==> anc/moduli.txt <==
+++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++
+                                                                         +
+             Modulus-representation of the longest sequences             +
+                                                                         +
+++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++
+                            Ancillary file to                            +
+   "Algorithmic concepts for the computation of Jacobsthal's function"   +
+                    by Mario Ziller and John F. Morack                   +
+++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++
+                                                                         +
+ This file contains one data block for every n=2,...,54. The blocks are  +
+ separated by dashed lines. Each block includes:                         +
+                                                                         +
+    > A header line with the information:                                +
+      n        - Prime index                                             +
+      p_n      - Maximum considered prime                                +
+      omega(n) - Maximum length of appropriate sequences                 +
+      n_seq    - Number of maximum sequences                             +
+                                                                         +
+    > One line for every longest sequence with the information:          +
+      Index of the sequence                                              +
+      Index of the corresponding reverse sequence                        +
+         according to corollary 1.4                                      +
+      Separator '*'                                                      +
+      Progression of minimum prime moduli                                +
+         related to the sequence positions according to remark 4 (1)     +
+                                                                         +
+++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++

---------------------------------------------------------------------------
n=2, p_n=3, omega(n)=1, n_seq=1
 1  1 * 3
---------------------------------------------------------------------------
n=3, p_n=5, omega(n)=2, n_seq=2
 1  2 * 3 5
 2  1 * 5 3
---------------------------------------------------------------------------
n=4, p_n=7, omega(n)=4, n_seq=2
 1  2 * 3 5 7 3
 2  1 * 3 7 5 3
---------------------------------------------------------------------------
n=5, p_n=11, omega(n)=6, n_seq=2
 1  2 * 5 3  7 11 3 5
 2  1 * 5 3 11  7 3 5
---------------------------------------------------------------------------
n=6, p_n=13, omega(n)=10, n_seq=2
 1  2 * 3 7 5 3 11 13 3 5 7 3
 2  1 * 3 7 5 3 13 11 3 5 7 3
---------------------------------------------------------------------------
n=7, p_n=17, omega(n)=12, n_seq=2
 1  2 * 11 3 7 5 3 13 17 3 5 7 3 11
 2  1 * 11 3 7 5 3 17 13 3 5 7 3 11
---------------------------------------------------------------------------
n=8, p_n=19, omega(n)=16, n_seq=2
 1  2 * 3 13 11 3 7 5 3 17 19 3 5 7 3 11 13 3
 2  1 * 3 13 11 3 7 5 3 19 17 3 5 7 3 11 13 3
---------------------------------------------------------------------------
n=9, p_n=23, omega(n)=19, n_seq=12
 1 12 * 3  5 11 3 13 17 3 7 19 3 23 5 3 11  7 3  5 13 3
 2 11 * 3  5 11 3 13 17 3 7 23 3 19 5 3 11  7 3  5 13 3
 3 10 * 3  5 11 3 13 19 3 7 17 3 23 5 3 11  7 3  5 13 3
 4  9 * 3  5 11 3 13 23 3 7 17 3 19 5 3 11  7 3  5 13 3
 5  8 * 3  5 11 3 13 19 3 7 23 3 17 5 3 11  7 3  5 13 3
 6  7 * 3  5 11 3 13 23 3 7 19 3 17 5 3 11  7 3  5 13 3
 7  6 * 3 13  5 3  7 11 3 5 17 3 19 7 3 23 13 3 11  5 3
 8  5 * 3 13  5 3  7 11 3 5 17 3 23 7 3 19 13 3 11  5 3
 9  4 * 3 13  5 3  7 11 3 5 19 3 17 7 3 23 13 3 11  5 3
10  3 * 3 13  5 3  7 11 3 5 23 3 17 7 3 19 13 3 11  5 3
11  2 * 3 13  5 3  7 11 3 5 19 3 23 7 3 17 13 3 11  5 3
12  1 * 3 13  5 3  7 11 3 5 23 3 19 7 3 17 13 3 11  5 3
---------------------------------------------------------------------------
n=10, p_n=29, omega(n)=22, n_seq=2
 1  2 * 3 19 17 3 13 11 3 7 5 3 23 29 3 5 7 3 11 13 3 17 19 3
 2  1 * 3 19 17 3 13 11 3 7 5 3 29 23 3 5 7 3 11 13 3 17 19 3
---------------------------------------------------------------------------
n=11, p_n=31, omega(n)=28, n_seq=2
 1  2 * 3 5 23 3 19 17 3 13 11 3 7 5 3 29 31 3 5 7 3 11 13 3 17 19 3 23 5 3
 2  1 * 3 5 23 3 19 17 3 13 11 3 7 5 3 31 29 3 5 7 3 11 13 3 17 19 3 23 5 3
---------------------------------------------------------------------------
n=12, p_n=37, omega(n)=32, n_seq=24
 1 24 * 3 5 23  3 13 17  3  7 11  3 19  5  3 29  7 3 5 13  3 11 31  3 17 37  3 23  5  3  7 19 3 5
 2 23 * 3 5 23  3 13 17  3  7 11  3 19  5  3 29  7 3 5 13  3 11 37  3 17 31  3 23  5  3  7 19 3 5
 3 22 * 3 5 23  3 13 17  3  7 11  3 19  5  3 31  7 3 5 13  3 11 29  3 17 37  3 23  5  3  7 19 3 5
 4 21 * 3 5 23  3 13 17  3  7 11  3 19  5  3 37  7 3 5 13  3 11 29  3 17 31  3 23  5  3  7 19 3 5
 5 20 * 3 5 23  3 13 17  3  7 11  3 19  5  3 31  7 3 5 13  3 11 37  3 17 29  3 23  5  3  7 19 3 5
 6 19 * 3 5 23  3 13 17  3  7 11  3 19  5  3 37  7 3 5 13  3 11 31  3 17 29  3 23  5  3  7 19 3 5
 7 18 * 3 5 17  3 19 23  3 13  7  3 29  5  3 31 11 3 5 37  3 17 13  3  7 19  3 11  5  3 23  7 3 5
 8 17 * 3 5 17  3 19 23  3 13  7  3 29  5  3 37 11 3 5 31  3 17 13  3  7 19  3 11  5  3 23  7 3 5
 9 16 * 3 5 17  3 19 23  3 13  7  3 31  5  3 29 11 3 5 37  3 17 13  3  7 19  3 11  5  3 23  7 3 5
10 15 * 3 5 17  3 19 23  3 13  7  3 37  5  3 29 11 3 5 31  3 17 13  3  7 19  3 11  5  3 23  7 3 5
11 14 * 3 5 17  3 19 23  3 13  7  3 31  5  3 37 11 3 5 29  3 17 13  3  7 19  3 11  5  3 23  7 3 5
12 13 * 3 5 17  3 19 23  3 13  7  3 37  5  3 31 11 3 5 29  3 17 13  3  7 19  3 11  5  3 23  7 3 5
13 12 * 5 3  7 23  3  5 11  3 19  7  3 13 17  3 29 5 3 11 31  3  5 37  3  7 13  3 23 19  3 17 5 3
14 11 * 5 3  7 23  3  5 11  3 19  7  3 13 17  3 29 5 3 11 37  3  5 31  3  7 13  3 23 19  3 17 5 3
15 10 * 5 3  7 23  3  5 11  3 19  7  3 13 17  3 31 5 3 11 29  3  5 37  3  7 13  3 23 19  3 17 5 3
16  9 * 5 3  7 23  3  5 11  3 19  7  3 13 17  3 37 5 3 11 29  3  5 31  3  7 13  3 23 19  3 17 5 3
17  8 * 5 3  7 23  3  5 11  3 19  7  3 13 17  3 31 5 3 11 37  3  5 29  3  7 13  3 23 19  3 17 5 3
18  7 * 5 3  7 23  3  5 11  3 19  7  3 13 17  3 37 5 3 11 31  3  5 29  3  7 13  3 23 19  3 17 5 3
19  6 * 5 3 19  7  3  5 23  3 29 17  3 31 11  3 13 5 3  7 37  3  5 19  3 11  7  3 17 13  3 23 5 3
20  5 * 5 3 19  7  3  5 23  3 29 17  3 37 11  3 13 5 3  7 31  3  5 19  3 11  7  3 17 13  3 23 5 3
21  4 * 5 3 19  7  3  5 23  3 31 17  3 29 11  3 13 5 3  7 37  3  5 19  3 11  7  3 17 13  3 23 5 3
22  3 * 5 3 19  7  3  5 23  3 37 17  3 29 11  3 13 5 3  7 31  3  5 19  3 11  7  3 17 13  3 23 5 3
23  2 * 5 3 19  7  3  5 23  3 31 17  3 37 11  3 13 5 3  7 29  3  5 19  3 11  7  3 17 13  3 23 5 3
24  1 * 5 3 19  7  3  5 23  3 37 17  3 31 11  3 13 5 3  7 29  3  5 19  3 11  7  3 17 13  3 23 5 3
---------------------------------------------------------------------------
n=13, p_n=41, omega(n)=36, n_seq=2
 1  2 * 5 3 31 29 3 5 23 3 19 17 3 13 11 3 7 5 3 37 41 3 5 7 3 11 13 3 17 19 3 23 5 3 29 31 3 5
 2  1 * 5 3 31 29 3 5 23 3 19 17 3 13 11 3 7 5 3 41 37 3 5 7 3 11 13 3 17 19 3 23 5 3 29 31 3 5
---------------------------------------------------------------------------
n=14, p_n=43, omega(n)=44, n_seq=48
 1 48 * 3 7 13 3 11  5  3 31 7  3 5 23  3 19 17  3 29 37 3 41  5 3 7 43  3 5 11  3 13  7  3 17 19 3 23 5  3 11 31  3 5 13 3 7
 2 47 * 3 7 13 3 11  5  3 31 7  3 5 23  3 19 17  3 29 37 3 43  5 3 7 41  3 5 11  3 13  7  3 17 19 3 23 5  3 11 31  3 5 13 3 7
 3 46 * 3 7 13 3 11  5  3 31 7  3 5 23  3 19 17  3 29 41 3 37  5 3 7 43  3 5 11  3 13  7  3 17 19 3 23 5  3 11 31  3 5 13 3 7
 4 45 * 3 7 13 3 11  5  3 31 7  3 5 23  3 19 17  3 29 43 3 37  5 3 7 41  3 5 11  3 13  7  3 17 19 3 23 5  3 11 31  3 5 13 3 7
 5 44 * 3 7 13 3 11  5  3 31 7  3 5 23  3 19 17  3 29 41 3 43  5 3 7 37  3 5 11  3 13  7  3 17 19 3 23 5  3 11 31  3 5 13 3 7
 6 43 * 3 7 13 3 11  5  3 31 7  3 5 23  3 19 17  3 29 43 3 41  5 3 7 37  3 5 11  3 13  7  3 17 19 3 23 5  3 11 31  3 5 13 3 7
 7 42 * 3 7 13 3 11  5  3 31 7  3 5 23  3 19 17  3 37 29 3 41  5 3 7 43  3 5 11  3 13  7  3 17 19 3 23 5  3 11 31  3 5 13 3 7
 8 41 * 3 7 13 3 11  5  3 31 7  3 5 23  3 19 17  3 37 29 3 43  5 3 7 41  3 5 11  3 13  7  3 17 19 3 23 5  3 11 31  3 5 13 3 7
 9 40 * 3 7 13 3 11  5  3 31 7  3 5 23  3 19 17  3 41 29 3 37  5 3 7 43  3 5 11  3 13  7  3 17 19 3 23 5  3 11 31  3 5 13 3 7
10 39 * 3 7 13 3 11  5  3 31 7  3 5 23  3 19 17  3 43 29 3 37  5 3 7 41  3 5 11  3 13  7  3 17 19 3 23 5  3 11 31  3 5 13 3 7
11 38 * 3 7 13 3 11  5  3 31 7  3 5 23  3 19 17  3 41 29 3 43  5 3 7 37  3 5 11  3 13  7  3 17 19 3 23 5  3 11 31  3 5 13 3 7
12 37 * 3 7 13 3 11  5  3 31 7  3 5 23  3 19 17  3 43 29 3 41  5 3 7 37  3 5 11  3 13  7  3 17 19 3 23 5  3 11 31  3 5 13 3 7
13 36 * 3 7 13 3 11  5  3 31 7  3 5 23  3 19 17  3 37 41 3 29  5 3 7 43  3 5 11  3 13  7  3 17 19 3 23 5  3 11 31  3 5 13 3 7
14 35 * 3 7 13 3 11  5  3 31 7  3 5 23  3 19 17  3 37 43 3 29  5 3 7 41  3 5 11  3 13  7  3 17 19 3 23 5  3 11 31  3 5 13 3 7
15 34 * 3 7 13 3 11  5  3 31 7  3 5 23  3 19 17  3 41 37 3 29  5 3 7 43  3 5 11  3 13  7  3 17 19 3 23 5  3 11 31  3 5 13 3 7
16 33 * 3 7 13 3 11  5  3 31 7  3 5 23  3 19 17  3 43 37 3 29  5 3 7 41  3 5 11  3 13  7  3 17 19 3 23 5  3 11 31  3 5 13 3 7
17 32 * 3 7 13 3 11  5  3 31 7  3 5 23  3 19 17  3 41 43 3 29  5 3 7 37  3 5 11  3 13  7  3 17 19 3 23 5  3 11 31  3 5 13 3 7
18 31 * 3 7 13 3 11  5  3 31 7  3 5 23  3 19 17  3 43 41 3 29  5 3 7 37  3 5 11  3 13  7  3 17 19 3 23 5  3 11 31  3 5 13 3 7
19 30 * 3 7 13 3 11  5  3 31 7  3 5 23  3 19 17  3 37 41 3 43  5 3 7 29  3 5 11  3 13  7  3 17 19 3 23 5  3 11 31  3 5 13 3 7
20 29 * 3 7 13 3 11  5  3 31 7  3 5 23  3 19 17  3 37 43 3 41  5 3 7 29  3 5 11  3 13  7  3 17 19 3 23 5  3 11 31  3 5 13 3 7
21 28 * 3 7 13 3 11  5  3 31 7  3 5 23  3 19 17  3 41 37 3 43  5 3 7 29  3 5 11  3 13  7  3 17 19 3 23 5  3 11 31  3 5 13 3 7
22 27 * 3 7 13 3 11  5  3 31 7  3 5 23  3 19 17  3 43 37 3 41  5 3 7 29  3 5 11  3 13  7  3 17 19 3 23 5  3 11 31  3 5 13 3 7
23 26 * 3 7 13 3 11  5  3 31 7  3 5 23  3 19 17  3 41 43 3 37  5 3 7 29  3 5 11  3 13  7  3 17 19 3 23 5  3 11 31  3 5 13 3 7
24 25 * 3 7 13 3 11  5  3 31 7  3 5 23  3 19 17  3 43 41 3 37  5 3 7 29  3 5 11  3 13  7  3 17 19 3 23 5  3 11 31  3 5 13 3 7
25 24 * 7 3 13 5  3 31 11  3 5 23 3 19 17  3  7 13  3 11 5  3 29 7 3  5 37 3 41 43  3 17 19  3 23 5  3 7 31  3  5 11 3 13 7 3
26 23 * 7 3 13 5  3 31 11  3 5 23 3 19 17  3  7 13  3 11 5  3 29 7 3  5 37 3 43 41  3 17 19  3 23 5  3 7 31  3  5 11 3 13 7 3
27 22 * 7 3 13 5  3 31 11  3 5 23 3 19 17  3  7 13  3 11 5  3 29 7 3  5 41 3 37 43  3 17 19  3 23 5  3 7 31  3  5 11 3 13 7 3
28 21 * 7 3 13 5  3 31 11  3 5 23 3 19 17  3  7 13  3 11 5  3 29 7 3  5 43 3 37 41  3 17 19  3 23 5  3 7 31  3  5 11 3 13 7 3
29 20 * 7 3 13 5  3 31 11  3 5 23 3 19 17  3  7 13  3 11 5  3 29 7 3  5 41 3 43 37  3 17 19  3 23 5  3 7 31  3  5 11 3 13 7 3
30 19 * 7 3 13 5  3 31 11  3 5 23 3 19 17  3  7 13  3 11 5  3 29 7 3  5 43 3 41 37  3 17 19  3 23 5  3 7 31  3  5 11 3 13 7 3
31 18 * 7 3 13 5  3 31 11  3 5 23 3 19 17  3  7 13  3 11 5  3 37 7 3  5 29 3 41 43  3 17 19  3 23 5  3 7 31  3  5 11 3 13 7 3
32 17 * 7 3 13 5  3 31 11  3 5 23 3 19 17  3  7 13  3 11 5  3 37 7 3  5 29 3 43 41  3 17 19  3 23 5  3 7 31  3  5 11 3 13 7 3
33 16 * 7 3 13 5  3 31 11  3 5 23 3 19 17  3  7 13  3 11 5  3 41 7 3  5 29 3 37 43  3 17 19  3 23 5  3 7 31  3  5 11 3 13 7 3
34 15 * 7 3 13 5  3 31 11  3 5 23 3 19 17  3  7 13  3 11 5  3 43 7 3  5 29 3 37 41  3 17 19  3 23 5  3 7 31  3  5 11 3 13 7 3
35 14 * 7 3 13 5  3 31 11  3 5 23 3 19 17  3  7 13  3 11 5  3 41 7 3  5 29 3 43 37  3 17 19  3 23 5  3 7 31  3  5 11 3 13 7 3
36 13 * 7 3 13 5  3 31 11  3 5 23 3 19 17  3  7 13  3 11 5  3 43 7 3  5 29 3 41 37  3 17 19  3 23 5  3 7 31  3  5 11 3 13 7 3
37 12 * 7 3 13 5  3 31 11  3 5 23 3 19 17  3  7 13  3 11 5  3 37 7 3  5 41 3 29 43  3 17 19  3 23 5  3 7 31  3  5 11 3 13 7 3
38 11 * 7 3 13 5  3 31 11  3 5 23 3 19 17  3  7 13  3 11 5  3 37 7 3  5 43 3 29 41  3 17 19  3 23 5  3 7 31  3  5 11 3 13 7 3
39 10 * 7 3 13 5  3 31 11  3 5 23 3 19 17  3  7 13  3 11 5  3 41 7 3  5 37 3 29 43  3 17 19  3 23 5  3 7 31  3  5 11 3 13 7 3
40  9 * 7 3 13 5  3 31 11  3 5 23 3 19 17  3  7 13  3 11 5  3 43 7 3  5 37 3 29 41  3 17 19  3 23 5  3 7 31  3  5 11 3 13 7 3
41  8 * 7 3 13 5  3 31 11  3 5 23 3 19 17  3  7 13  3 11 5  3 41 7 3  5 43 3 29 37  3 17 19  3 23 5  3 7 31  3  5 11 3 13 7 3
42  7 * 7 3 13 5  3 31 11  3 5 23 3 19 17  3  7 13  3 11 5  3 43 7 3  5 41 3 29 37  3 17 19  3 23 5  3 7 31  3  5 11 3 13 7 3
43  6 * 7 3 13 5  3 31 11  3 5 23 3 19 17  3  7 13  3 11 5  3 37 7 3  5 41 3 43 29  3 17 19  3 23 5  3 7 31  3  5 11 3 13 7 3
44  5 * 7 3 13 5  3 31 11  3 5 23 3 19 17  3  7 13  3 11 5  3 37 7 3  5 43 3 41 29  3 17 19  3 23 5  3 7 31  3  5 11 3 13 7 3
45  4 * 7 3 13 5  3 31 11  3 5 23 3 19 17  3  7 13  3 11 5  3 41 7 3  5 37 3 43 29  3 17 19  3 23 5  3 7 31  3  5 11 3 13 7 3
46  3 * 7 3 13 5  3 31 11  3 5 23 3 19 17  3  7 13  3 11 5  3 43 7 3  5 37 3 41 29  3 17 19  3 23 5  3 7 31  3  5 11 3 13 7 3
47  2 * 7 3 13 5  3 31 11  3 5 23 3 19 17  3  7 13  3 11 5  3 41 7 3  5 43 3 37 29  3 17 19  3 23 5  3 7 31  3  5 11 3 13 7 3
48  1 * 7 3 13 5  3 31 11  3 5 23 3 19 17  3  7 13  3 11 5  3 43 7 3  5 41 3 37 29  3 17 19  3 23 5  3 7 31  3  5 11 3 13 7 3
---------------------------------------------------------------------------
n=15, p_n=47, omega(n)=49, n_seq=24
 1 18 * 3  7 13 3 11 5 3 37 7 3  5 23 3 41 17 3 31 29 3 19  5 3  7 43 3  5 11 3 13  7 3 17 47 3 23  5 3 11 19 3 5 13 3 7 37 3 29 31 3
 2 17 * 3  7 13 3 11 5 3 37 7 3  5 23 3 41 17 3 31 29 3 19  5 3  7 47 3  5 11 3 13  7 3 17 43 3 23  5 3 11 19 3 5 13 3 7 37 3 29 31 3
 3 16 * 3  7 13 3 11 5 3 37 7 3  5 23 3 43 17 3 31 29 3 19  5 3  7 41 3  5 11 3 13  7 3 17 47 3 23  5 3 11 19 3 5 13 3 7 37 3 29 31 3
 4 15 * 3  7 13 3 11 5 3 37 7 3  5 23 3 47 17 3 31 29 3 19  5 3  7 41 3  5 11 3 13  7 3 17 43 3 23  5 3 11 19 3 5 13 3 7 37 3 29 31 3
 5 14 * 3  7 13 3 11 5 3 37 7 3  5 23 3 43 17 3 31 29 3 19  5 3  7 47 3  5 11 3 13  7 3 17 41 3 23  5 3 11 19 3 5 13 3 7 37 3 29 31 3
 6 13 * 3  7 13 3 11 5 3 37 7 3  5 23 3 47 17 3 31 29 3 19  5 3  7 43 3  5 11 3 13  7 3 17 41 3 23  5 3 11 19 3 5 13 3 7 37 3 29 31 3
 7 24 * 3  7 13 3 11 5 3 37 7 3  5 23 3 19 17 3 31 29 3 41  5 3  7 43 3  5 11 3 13  7 3 17 19 3 23  5 3 11 47 3 5 13 3 7 37 3 29 31 3
 8 23 * 3  7 13 3 11 5 3 37 7 3  5 23 3 19 17 3 31 29 3 41  5 3  7 47 3  5 11 3 13  7 3 17 19 3 23  5 3 11 43 3 5 13 3 7 37 3 29 31 3
 9 22 * 3  7 13 3 11 5 3 37 7 3  5 23 3 19 17 3 31 29 3 43  5 3  7 41 3  5 11 3 13  7 3 17 19 3 23  5 3 11 47 3 5 13 3 7 37 3 29 31 3
10 21 * 3  7 13 3 11 5 3 37 7 3  5 23 3 19 17 3 31 29 3 47  5 3  7 41 3  5 11 3 13  7 3 17 19 3 23  5 3 11 43 3 5 13 3 7 37 3 29 31 3
11 20 * 3  7 13 3 11 5 3 37 7 3  5 23 3 19 17 3 31 29 3 43  5 3  7 47 3  5 11 3 13  7 3 17 19 3 23  5 3 11 41 3 5 13 3 7 37 3 29 31 3
12 19 * 3  7 13 3 11 5 3 37 7 3  5 23 3 19 17 3 31 29 3 47  5 3  7 43 3  5 11 3 13  7 3 17 19 3 23  5 3 11 41 3 5 13 3 7 37 3 29 31 3
13  6 * 3 31 29 3 37 7 3 13 5 3 19 11 3  5 23 3 41 17 3  7 13 3 11  5 3 43  7 3  5 19 3 29 31 3 17 47 3 23  5 3 7 37 3 5 11 3 13  7 3
14  5 * 3 31 29 3 37 7 3 13 5 3 19 11 3  5 23 3 41 17 3  7 13 3 11  5 3 47  7 3  5 19 3 29 31 3 17 43 3 23  5 3 7 37 3 5 11 3 13  7 3
15  4 * 3 31 29 3 37 7 3 13 5 3 19 11 3  5 23 3 43 17 3  7 13 3 11  5 3 41  7 3  5 19 3 29 31 3 17 47 3 23  5 3 7 37 3 5 11 3 13  7 3
16  3 * 3 31 29 3 37 7 3 13 5 3 19 11 3  5 23 3 47 17 3  7 13 3 11  5 3 41  7 3  5 19 3 29 31 3 17 43 3 23  5 3 7 37 3 5 11 3 13  7 3
17  2 * 3 31 29 3 37 7 3 13 5 3 19 11 3  5 23 3 43 17 3  7 13 3 11  5 3 47  7 3  5 19 3 29 31 3 17 41 3 23  5 3 7 37 3 5 11 3 13  7 3
18  1 * 3 31 29 3 37 7 3 13 5 3 19 11 3  5 23 3 47 17 3  7 13 3 11  5 3 43  7 3  5 19 3 29 31 3 17 41 3 23  5 3 7 37 3 5 11 3 13  7 3
19 12 * 3 31 29 3 37 7 3 13 5 3 41 11 3  5 23 3 19 17 3  7 13 3 11  5 3 43  7 3  5 47 3 29 31 3 17 19 3 23  5 3 7 37 3 5 11 3 13  7 3
20 11 * 3 31 29 3 37 7 3 13 5 3 41 11 3  5 23 3 19 17 3  7 13 3 11  5 3 47  7 3  5 43 3 29 31 3 17 19 3 23  5 3 7 37 3 5 11 3 13  7 3
21 10 * 3 31 29 3 37 7 3 13 5 3 43 11 3  5 23 3 19 17 3  7 13 3 11  5 3 41  7 3  5 47 3 29 31 3 17 19 3 23  5 3 7 37 3 5 11 3 13  7 3
22  9 * 3 31 29 3 37 7 3 13 5 3 47 11 3  5 23 3 19 17 3  7 13 3 11  5 3 41  7 3  5 43 3 29 31 3 17 19 3 23  5 3 7 37 3 5 11 3 13  7 3
23  8 * 3 31 29 3 37 7 3 13 5 3 43 11 3  5 23 3 19 17 3  7 13 3 11  5 3 47  7 3  5 41 3 29 31 3 17 19 3 23  5 3 7 37 3 5 11 3 13  7 3
24  7 * 3 31 29 3 37 7 3 13 5 3 47 11 3  5 23 3 19 17 3  7 13 3 11  5 3 43  7 3  5 41 3 29 31 3 17 19 3 23  5 3 7 37 3 5 11 3 13  7 3
---------------------------------------------------------------------------
n=16, p_n=53, omega(n)=52, n_seq=240
  1 222 * 3 7 13 3 11  5 3 37 7 3  5 23 3 43 17 3 31 29 3 19  5 3 7 47 3  5 11 3 13 7 3 17 53 3 23  5 3 11 19 3  5 13 3 7 37 3 29 31 3 41 5 3
  2 221 * 3 7 13 3 11  5 3 37 7 3  5 23 3 43 17 3 31 29 3 19  5 3 7 53 3  5 11 3 13 7 3 17 47 3 23  5 3 11 19 3  5 13 3 7 37 3 29 31 3 41 5 3
  3 220 * 3 7 13 3 11  5 3 37 7 3  5 23 3 47 17 3 31 29 3 19  5 3 7 43 3  5 11 3 13 7 3 17 53 3 23  5 3 11 19 3  5 13 3 7 37 3 29 31 3 41 5 3
  4 219 * 3 7 13 3 11  5 3 37 7 3  5 23 3 53 17 3 31 29 3 19  5 3 7 43 3  5 11 3 13 7 3 17 47 3 23  5 3 11 19 3  5 13 3 7 37 3 29 31 3 41 5 3
  5 218 * 3 7 13 3 11  5 3 37 7 3  5 23 3 47 17 3 31 29 3 19  5 3 7 53 3  5 11 3 13 7 3 17 43 3 23  5 3 11 19 3  5 13 3 7 37 3 29 31 3 41 5 3
  6 217 * 3 7 13 3 11  5 3 37 7 3  5 23 3 53 17 3 31 29 3 19  5 3 7 47 3  5 11 3 13 7 3 17 43 3 23  5 3 11 19 3  5 13 3 7 37 3 29 31 3 41 5 3
  7 236 * 3 7 13 3 11  5 3 37 7 3  5 23 3 41 17 3 31 29 3 19  5 3 7 47 3  5 11 3 13 7 3 17 53 3 23  5 3 11 19 3  5 13 3 7 37 3 29 31 3 43 5 3
  8 235 * 3 7 13 3 11  5 3 37 7 3  5 23 3 41 17 3 31 29 3 19  5 3 7 53 3  5 11 3 13 7 3 17 47 3 23  5 3 11 19 3  5 13 3 7 37 3 29 31 3 43 5 3
  9 239 * 3 7 13 3 11  5 3 37 7 3  5 23 3 41 17 3 31 29 3 19  5 3 7 43 3  5 11 3 13 7 3 17 53 3 23  5 3 11 19 3  5 13 3 7 37 3 29 31 3 47 5 3
 10 240 * 3 7 13 3 11  5 3 37 7 3  5 23 3 41 17 3 31 29 3 19  5 3 7 43 3  5 11 3 13 7 3 17 47 3 23  5 3 11 19 3  5 13 3 7 37 3 29 31 3 53 5 3
 11 237 * 3 7 13 3 11  5 3 37 7 3  5 23 3 41 17 3 31 29 3 19  5 3 7 53 3  5 11 3 13 7 3 17 43 3 23  5 3 11 19 3  5 13 3 7 37 3 29 31 3 47 5 3
 12 238 * 3 7 13 3 11  5 3 37 7 3  5 23 3 41 17 3 31 29 3 19  5 3 7 47 3  5 11 3 13 7 3 17 43 3 23  5 3 11 19 3  5 13 3 7 37 3 29 31 3 53 5 3
 13 230 * 3 7 13 3 11  5 3 37 7 3  5 23 3 47 17 3 31 29 3 19  5 3 7 41 3  5 11 3 13 7 3 17 53 3 23  5 3 11 19 3  5 13 3 7 37 3 29 31 3 43 5 3
 14 229 * 3 7 13 3 11  5 3 37 7 3  5 23 3 53 17 3 31 29 3 19  5 3 7 41 3  5 11 3 13 7 3 17 47 3 23  5 3 11 19 3  5 13 3 7 37 3 29 31 3 43 5 3
 15 233 * 3 7 13 3 11  5 3 37 7 3  5 23 3 43 17 3 31 29 3 19  5 3 7 41 3  5 11 3 13 7 3 17 53 3 23  5 3 11 19 3  5 13 3 7 37 3 29 31 3 47 5 3
 16 234 * 3 7 13 3 11  5 3 37 7 3  5 23 3 43 17 3 31 29 3 19  5 3 7 41 3  5 11 3 13 7 3 17 47 3 23  5 3 11 19 3  5 13 3 7 37 3 29 31 3 53 5 3
 17 231 * 3 7 13 3 11  5 3 37 7 3  5 23 3 53 17 3 31 29 3 19  5 3 7 41 3  5 11 3 13 7 3 17 43 3 23  5 3 11 19 3  5 13 3 7 37 3 29 31 3 47 5 3
 18 232 * 3 7 13 3 11  5 3 37 7 3  5 23 3 47 17 3 31 29 3 19  5 3 7 41 3  5 11 3 13 7 3 17 43 3 23  5 3 11 19 3  5 13 3 7 37 3 29 31 3 53 5 3
 19 224 * 3 7 13 3 11  5 3 37 7 3  5 23 3 47 17 3 31 29 3 19  5 3 7 53 3  5 11 3 13 7 3 17 41 3 23  5 3 11 19 3  5 13 3 7 37 3 29 31 3 43 5 3
 20 223 * 3 7 13 3 11  5 3 37 7 3  5 23 3 53 17 3 31 29 3 19  5 3 7 47 3  5 11 3 13 7 3 17 41 3 23  5 3 11 19 3  5 13 3 7 37 3 29 31 3 43 5 3
 21 227 * 3 7 13 3 11  5 3 37 7 3  5 23 3 43 17 3 31 29 3 19  5 3 7 53 3  5 11 3 13 7 3 17 41 3 23  5 3 11 19 3  5 13 3 7 37 3 29 31 3 47 5 3
 22 228 * 3 7 13 3 11  5 3 37 7 3  5 23 3 43 17 3 31 29 3 19  5 3 7 47 3  5 11 3 13 7 3 17 41 3 23  5 3 11 19 3  5 13 3 7 37 3 29 31 3 53 5 3
 23 225 * 3 7 13 3 11  5 3 37 7 3  5 23 3 53 17 3 31 29 3 19  5 3 7 43 3  5 11 3 13 7 3 17 41 3 23  5 3 11 19 3  5 13 3 7 37 3 29 31 3 47 5 3
 24 226 * 3 7 13 3 11  5 3 37 7 3  5 23 3 47 17 3 31 29 3 19  5 3 7 43 3  5 11 3 13 7 3 17 41 3 23  5 3 11 19 3  5 13 3 7 37 3 29 31 3 53 5 3
 25 198 * 3 7 13 3 11  5 3 37 7 3  5 23 3 19 17 3 31 29 3 43  5 3 7 47 3  5 11 3 13 7 3 17 19 3 23  5 3 11 53 3  5 13 3 7 37 3 29 31 3 41 5 3
 26 197 * 3 7 13 3 11  5 3 37 7 3  5 23 3 19 17 3 31 29 3 43  5 3 7 53 3  5 11 3 13 7 3 17 19 3 23  5 3 11 47 3  5 13 3 7 37 3 29 31 3 41 5 3
 27 196 * 3 7 13 3 11  5 3 37 7 3  5 23 3 19 17 3 31 29 3 47  5 3 7 43 3  5 11 3 13 7 3 17 19 3 23  5 3 11 53 3  5 13 3 7 37 3 29 31 3 41 5 3
 28 195 * 3 7 13 3 11  5 3 37 7 3  5 23 3 19 17 3 31 29 3 53  5 3 7 43 3  5 11 3 13 7 3 17 19 3 23  5 3 11 47 3  5 13 3 7 37 3 29 31 3 41 5 3
 29 194 * 3 7 13 3 11  5 3 37 7 3  5 23 3 19 17 3 31 29 3 47  5 3 7 53 3  5 11 3 13 7 3 17 19 3 23  5 3 11 43 3  5 13 3 7 37 3 29 31 3 41 5 3
 30 193 * 3 7 13 3 11  5 3 37 7 3  5 23 3 19 17 3 31 29 3 53  5 3 7 47 3  5 11 3 13 7 3 17 19 3 23  5 3 11 43 3  5 13 3 7 37 3 29 31 3 41 5 3
 31 212 * 3 7 13 3 11  5 3 37 7 3  5 23 3 19 17 3 31 29 3 41  5 3 7 47 3  5 11 3 13 7 3 17 19 3 23  5 3 11 53 3  5 13 3 7 37 3 29 31 3 43 5 3
 32 211 * 3 7 13 3 11  5 3 37 7 3  5 23 3 19 17 3 31 29 3 41  5 3 7 53 3  5 11 3 13 7 3 17 19 3 23  5 3 11 47 3  5 13 3 7 37 3 29 31 3 43 5 3
 33 215 * 3 7 13 3 11  5 3 37 7 3  5 23 3 19 17 3 31 29 3 41  5 3 7 43 3  5 11 3 13 7 3 17 19 3 23  5 3 11 53 3  5 13 3 7 37 3 29 31 3 47 5 3
 34 216 * 3 7 13 3 11  5 3 37 7 3  5 23 3 19 17 3 31 29 3 41  5 3 7 43 3  5 11 3 13 7 3 17 19 3 23  5 3 11 47 3  5 13 3 7 37 3 29 31 3 53 5 3
 35 213 * 3 7 13 3 11  5 3 37 7 3  5 23 3 19 17 3 31 29 3 41  5 3 7 53 3  5 11 3 13 7 3 17 19 3 23  5 3 11 43 3  5 13 3 7 37 3 29 31 3 47 5 3
 36 214 * 3 7 13 3 11  5 3 37 7 3  5 23 3 19 17 3 31 29 3 41  5 3 7 47 3  5 11 3 13 7 3 17 19 3 23  5 3 11 43 3  5 13 3 7 37 3 29 31 3 53 5 3
 37 206 * 3 7 13 3 11  5 3 37 7 3  5 23 3 19 17 3 31 29 3 47  5 3 7 41 3  5 11 3 13 7 3 17 19 3 23  5 3 11 53 3  5 13 3 7 37 3 29 31 3 43 5 3
 38 205 * 3 7 13 3 11  5 3 37 7 3  5 23 3 19 17 3 31 29 3 53  5 3 7 41 3  5 11 3 13 7 3 17 19 3 23  5 3 11 47 3  5 13 3 7 37 3 29 31 3 43 5 3
 39 209 * 3 7 13 3 11  5 3 37 7 3  5 23 3 19 17 3 31 29 3 43  5 3 7 41 3  5 11 3 13 7 3 17 19 3 23  5 3 11 53 3  5 13 3 7 37 3 29 31 3 47 5 3
 40 210 * 3 7 13 3 11  5 3 37 7 3  5 23 3 19 17 3 31 29 3 43  5 3 7 41 3  5 11 3 13 7 3 17 19 3 23  5 3 11 47 3  5 13 3 7 37 3 29 31 3 53 5 3
 41 207 * 3 7 13 3 11  5 3 37 7 3  5 23 3 19 17 3 31 29 3 53  5 3 7 41 3  5 11 3 13 7 3 17 19 3 23  5 3 11 43 3  5 13 3 7 37 3 29 31 3 47 5 3
 42 208 * 3 7 13 3 11  5 3 37 7 3  5 23 3 19 17 3 31 29 3 47  5 3 7 41 3  5 11 3 13 7 3 17 19 3 23  5 3 11 43 3  5 13 3 7 37 3 29 31 3 53 5 3
 43 200 * 3 7 13 3 11  5 3 37 7 3  5 23 3 19 17 3 31 29 3 47  5 3 7 53 3  5 11 3 13 7 3 17 19 3 23  5 3 11 41 3  5 13 3 7 37 3 29 31 3 43 5 3
 44 199 * 3 7 13 3 11  5 3 37 7 3  5 23 3 19 17 3 31 29 3 53  5 3 7 47 3  5 11 3 13 7 3 17 19 3 23  5 3 11 41 3  5 13 3 7 37 3 29 31 3 43 5 3
 45 203 * 3 7 13 3 11  5 3 37 7 3  5 23 3 19 17 3 31 29 3 43  5 3 7 53 3  5 11 3 13 7 3 17 19 3 23  5 3 11 41 3  5 13 3 7 37 3 29 31 3 47 5 3
 46 204 * 3 7 13 3 11  5 3 37 7 3  5 23 3 19 17 3 31 29 3 43  5 3 7 47 3  5 11 3 13 7 3 17 19 3 23  5 3 11 41 3  5 13 3 7 37 3 29 31 3 53 5 3
 47 201 * 3 7 13 3 11  5 3 37 7 3  5 23 3 19 17 3 31 29 3 53  5 3 7 43 3  5 11 3 13 7 3 17 19 3 23  5 3 11 41 3  5 13 3 7 37 3 29 31 3 47 5 3
 48 202 * 3 7 13 3 11  5 3 37 7 3  5 23 3 19 17 3 31 29 3 47  5 3 7 43 3  5 11 3 13 7 3 17 19 3 23  5 3 11 41 3  5 13 3 7 37 3 29 31 3 53 5 3
 49 192 * 3 7 13 3 11  5 3 37 7 3  5 23 3 41 43 3 31 29 3 19  5 3 7 47 3  5 11 3 13 7 3 53 17 3 23  5 3 11 19 3  5 13 3 7 37 3 29 31 3 17 5 3
 50 191 * 3 7 13 3 11  5 3 37 7 3  5 23 3 41 43 3 31 29 3 19  5 3 7 53 3  5 11 3 13 7 3 47 17 3 23  5 3 11 19 3  5 13 3 7 37 3 29 31 3 17 5 3
 51 190 * 3 7 13 3 11  5 3 37 7 3  5 23 3 41 47 3 31 29 3 19  5 3 7 43 3  5 11 3 13 7 3 53 17 3 23  5 3 11 19 3  5 13 3 7 37 3 29 31 3 17 5 3
 52 189 * 3 7 13 3 11  5 3 37 7 3  5 23 3 41 53 3 31 29 3 19  5 3 7 43 3  5 11 3 13 7 3 47 17 3 23  5 3 11 19 3  5 13 3 7 37 3 29 31 3 17 5 3
 53 188 * 3 7 13 3 11  5 3 37 7 3  5 23 3 41 47 3 31 29 3 19  5 3 7 53 3  5 11 3 13 7 3 43 17 3 23  5 3 11 19 3  5 13 3 7 37 3 29 31 3 17 5 3
 54 187 * 3 7 13 3 11  5 3 37 7 3  5 23 3 41 53 3 31 29 3 19  5 3 7 47 3  5 11 3 13 7 3 43 17 3 23  5 3 11 19 3  5 13 3 7 37 3 29 31 3 17 5 3
 55 186 * 3 7 13 3 11  5 3 37 7 3  5 23 3 43 41 3 31 29 3 19  5 3 7 47 3  5 11 3 13 7 3 53 17 3 23  5 3 11 19 3  5 13 3 7 37 3 29 31 3 17 5 3
 56 185 * 3 7 13 3 11  5 3 37 7 3  5 23 3 43 41 3 31 29 3 19  5 3 7 53 3  5 11 3 13 7 3 47 17 3 23  5 3 11 19 3  5 13 3 7 37 3 29 31 3 17 5 3
 57 184 * 3 7 13 3 11  5 3 37 7 3  5 23 3 47 41 3 31 29 3 19  5 3 7 43 3  5 11 3 13 7 3 53 17 3 23  5 3 11 19 3  5 13 3 7 37 3 29 31 3 17 5 3
 58 183 * 3 7 13 3 11  5 3 37 7 3  5 23 3 53 41 3 31 29 3 19  5 3 7 43 3  5 11 3 13 7 3 47 17 3 23  5 3 11 19 3  5 13 3 7 37 3 29 31 3 17 5 3
 59 182 * 3 7 13 3 11  5 3 37 7 3  5 23 3 47 41 3 31 29 3 19  5 3 7 53 3  5 11 3 13 7 3 43 17 3 23  5 3 11 19 3  5 13 3 7 37 3 29 31 3 17 5 3
 60 181 * 3 7 13 3 11  5 3 37 7 3  5 23 3 53 41 3 31 29 3 19  5 3 7 47 3  5 11 3 13 7 3 43 17 3 23  5 3 11 19 3  5 13 3 7 37 3 29 31 3 17 5 3
 61 180 * 3 7 13 3 11  5 3 37 7 3  5 23 3 43 47 3 31 29 3 19  5 3 7 41 3  5 11 3 13 7 3 53 17 3 23  5 3 11 19 3  5 13 3 7 37 3 29 31 3 17 5 3
 62 179 * 3 7 13 3 11  5 3 37 7 3  5 23 3 43 53 3 31 29 3 19  5 3 7 41 3  5 11 3 13 7 3 47 17 3 23  5 3 11 19 3  5 13 3 7 37 3 29 31 3 17 5 3
 63 178 * 3 7 13 3 11  5 3 37 7 3  5 23 3 47 43 3 31 29 3 19  5 3 7 41 3  5 11 3 13 7 3 53 17 3 23  5 3 11 19 3  5 13 3 7 37 3 29 31 3 17 5 3
 64 177 * 3 7 13 3 11  5 3 37 7 3  5 23 3 53 43 3 31 29 3 19  5 3 7 41 3  5 11 3 13 7 3 47 17 3 23  5 3 11 19 3  5 13 3 7 37 3 29 31 3 17 5 3
 65 176 * 3 7 13 3 11  5 3 37 7 3  5 23 3 47 53 3 31 29 3 19  5 3 7 41 3  5 11 3 13 7 3 43 17 3 23  5 3 11 19 3  5 13 3 7 37 3 29 31 3 17 5 3
 66 175 * 3 7 13 3 11  5 3 37 7 3  5 23 3 53 47 3 31 29 3 19  5 3 7 41 3  5 11 3 13 7 3 43 17 3 23  5 3 11 19 3  5 13 3 7 37 3 29 31 3 17 5 3
 67 174 * 3 7 13 3 11  5 3 37 7 3  5 23 3 43 47 3 31 29 3 19  5 3 7 53 3  5 11 3 13 7 3 41 17 3 23  5 3 11 19 3  5 13 3 7 37 3 29 31 3 17 5 3
 68 173 * 3 7 13 3 11  5 3 37 7 3  5 23 3 43 53 3 31 29 3 19  5 3 7 47 3  5 11 3 13 7 3 41 17 3 23  5 3 11 19 3  5 13 3 7 37 3 29 31 3 17 5 3
 69 172 * 3 7 13 3 11  5 3 37 7 3  5 23 3 47 43 3 31 29 3 19  5 3 7 53 3  5 11 3 13 7 3 41 17 3 23  5 3 11 19 3  5 13 3 7 37 3 29 31 3 17 5 3
 70 171 * 3 7 13 3 11  5 3 37 7 3  5 23 3 53 43 3 31 29 3 19  5 3 7 47 3  5 11 3 13 7 3 41 17 3 23  5 3 11 19 3  5 13 3 7 37 3 29 31 3 17 5 3
 71 170 * 3 7 13 3 11  5 3 37 7 3  5 23 3 47 53 3 31 29 3 19  5 3 7 43 3  5 11 3 13 7 3 41 17 3 23  5 3 11 19 3  5 13 3 7 37 3 29 31 3 17 5 3
 72 169 * 3 7 13 3 11  5 3 37 7 3  5 23 3 53 47 3 31 29 3 19  5 3 7 43 3  5 11 3 13 7 3 41 17 3 23  5 3 11 19 3  5 13 3 7 37 3 29 31 3 17 5 3
 73 150 * 3 7 13 3 43  5 3 19 7 3  5 23 3 31 17 3 11 29 3 41  5 3 7 47 3  5 19 3 13 7 3 17 53 3 23  5 3 37 11 3  5 13 3 7 31 3 29 43 3 11 5 3
 74 149 * 3 7 13 3 43  5 3 19 7 3  5 23 3 31 17 3 11 29 3 41  5 3 7 53 3  5 19 3 13 7 3 17 47 3 23  5 3 37 11 3  5 13 3 7 31 3 29 43 3 11 5 3
 75 148 * 3 7 13 3 43  5 3 19 7 3  5 23 3 31 17 3 11 29 3 47  5 3 7 41 3  5 19 3 13 7 3 17 53 3 23  5 3 37 11 3  5 13 3 7 31 3 29 43 3 11 5 3
 76 147 * 3 7 13 3 43  5 3 19 7 3  5 23 3 31 17 3 11 29 3 53  5 3 7 41 3  5 19 3 13 7 3 17 47 3 23  5 3 37 11 3  5 13 3 7 31 3 29 43 3 11 5 3
 77 146 * 3 7 13 3 43  5 3 19 7 3  5 23 3 31 17 3 11 29 3 47  5 3 7 53 3  5 19 3 13 7 3 17 41 3 23  5 3 37 11 3  5 13 3 7 31 3 29 43 3 11 5 3
 78 145 * 3 7 13 3 43  5 3 19 7 3  5 23 3 31 17 3 11 29 3 53  5 3 7 47 3  5 19 3 13 7 3 17 41 3 23  5 3 37 11 3  5 13 3 7 31 3 29 43 3 11 5 3
 79 168 * 3 7 13 3 43  5 3 19 7 3  5 23 3 31 17 3 11 29 3 37  5 3 7 41 3  5 19 3 13 7 3 17 47 3 23  5 3 53 11 3  5 13 3 7 31 3 29 43 3 11 5 3
 80 167 * 3 7 13 3 43  5 3 19 7 3  5 23 3 31 17 3 11 29 3 37  5 3 7 41 3  5 19 3 13 7 3 17 53 3 23  5 3 47 11 3  5 13 3 7 31 3 29 43 3 11 5 3
 81 166 * 3 7 13 3 43  5 3 19 7 3  5 23 3 31 17 3 11 29 3 37  5 3 7 47 3  5 19 3 13 7 3 17 41 3 23  5 3 53 11 3  5 13 3 7 31 3 29 43 3 11 5 3
 82 165 * 3 7 13 3 43  5 3 19 7 3  5 23 3 31 17 3 11 29 3 37  5 3 7 53 3  5 19 3 13 7 3 17 41 3 23  5 3 47 11 3  5 13 3 7 31 3 29 43 3 11 5 3
 83 164 * 3 7 13 3 43  5 3 19 7 3  5 23 3 31 17 3 11 29 3 37  5 3 7 47 3  5 19 3 13 7 3 17 53 3 23  5 3 41 11 3  5 13 3 7 31 3 29 43 3 11 5 3
 84 163 * 3 7 13 3 43  5 3 19 7 3  5 23 3 31 17 3 11 29 3 37  5 3 7 53 3  5 19 3 13 7 3 17 47 3 23  5 3 41 11 3  5 13 3 7 31 3 29 43 3 11 5 3
 85 162 * 3 7 13 3 43  5 3 19 7 3  5 23 3 31 17 3 11 29 3 41  5 3 7 37 3  5 19 3 13 7 3 17 47 3 23  5 3 53 11 3  5 13 3 7 31 3 29 43 3 11 5 3
 86 161 * 3 7 13 3 43  5 3 19 7 3  5 23 3 31 17 3 11 29 3 41  5 3 7 37 3  5 19 3 13 7 3 17 53 3 23  5 3 47 11 3  5 13 3 7 31 3 29 43 3 11 5 3
 87 160 * 3 7 13 3 43  5 3 19 7 3  5 23 3 31 17 3 11 29 3 47  5 3 7 37 3  5 19 3 13 7 3 17 41 3 23  5 3 53 11 3  5 13 3 7 31 3 29 43 3 11 5 3
 88 159 * 3 7 13 3 43  5 3 19 7 3  5 23 3 31 17 3 11 29 3 53  5 3 7 37 3  5 19 3 13 7 3 17 41 3 23  5 3 47 11 3  5 13 3 7 31 3 29 43 3 11 5 3
 89 158 * 3 7 13 3 43  5 3 19 7 3  5 23 3 31 17 3 11 29 3 47  5 3 7 37 3  5 19 3 13 7 3 17 53 3 23  5 3 41 11 3  5 13 3 7 31 3 29 43 3 11 5 3
 90 157 * 3 7 13 3 43  5 3 19 7 3  5 23 3 31 17 3 11 29 3 53  5 3 7 37 3  5 19 3 13 7 3 17 47 3 23  5 3 41 11 3  5 13 3 7 31 3 29 43 3 11 5 3
 91 156 * 3 7 13 3 43  5 3 19 7 3  5 23 3 31 17 3 11 29 3 41  5 3 7 47 3  5 19 3 13 7 3 17 37 3 23  5 3 53 11 3  5 13 3 7 31 3 29 43 3 11 5 3
 92 155 * 3 7 13 3 43  5 3 19 7 3  5 23 3 31 17 3 11 29 3 41  5 3 7 53 3  5 19 3 13 7 3 17 37 3 23  5 3 47 11 3  5 13 3 7 31 3 29 43 3 11 5 3
 93 154 * 3 7 13 3 43  5 3 19 7 3  5 23 3 31 17 3 11 29 3 47  5 3 7 41 3  5 19 3 13 7 3 17 37 3 23  5 3 53 11 3  5 13 3 7 31 3 29 43 3 11 5 3
 94 153 * 3 7 13 3 43  5 3 19 7 3  5 23 3 31 17 3 11 29 3 53  5 3 7 41 3  5 19 3 13 7 3 17 37 3 23  5 3 47 11 3  5 13 3 7 31 3 29 43 3 11 5 3
 95 152 * 3 7 13 3 43  5 3 19 7 3  5 23 3 31 17 3 11 29 3 47  5 3 7 53 3  5 19 3 13 7 3 17 37 3 23  5 3 41 11 3  5 13 3 7 31 3 29 43 3 11 5 3
 96 151 * 3 7 13 3 43  5 3 19 7 3  5 23 3 31 17 3 11 29 3 53  5 3 7 47 3  5 19 3 13 7 3 17 37 3 23  5 3 41 11 3  5 13 3 7 31 3 29 43 3 11 5 3
 97 132 * 3 7 13 3 43  5 3 37 7 3  5 23 3 19 17 3 11 29 3 41  5 3 7 47 3  5 53 3 13 7 3 17 19 3 23  5 3 31 11 3  5 13 3 7 37 3 29 43 3 11 5 3
 98 131 * 3 7 13 3 43  5 3 37 7 3  5 23 3 19 17 3 11 29 3 41  5 3 7 53 3  5 47 3 13 7 3 17 19 3 23  5 3 31 11 3  5 13 3 7 37 3 29 43 3 11 5 3
 99 130 * 3 7 13 3 43  5 3 37 7 3  5 23 3 19 17 3 11 29 3 47  5 3 7 41 3  5 53 3 13 7 3 17 19 3 23  5 3 31 11 3  5 13 3 7 37 3 29 43 3 11 5 3
100 129 * 3 7 13 3 43  5 3 37 7 3  5 23 3 19 17 3 11 29 3 53  5 3 7 41 3  5 47 3 13 7 3 17 19 3 23  5 3 31 11 3  5 13 3 7 37 3 29 43 3 11 5 3
101 128 * 3 7 13 3 43  5 3 37 7 3  5 23 3 19 17 3 11 29 3 47  5 3 7 53 3  5 41 3 13 7 3 17 19 3 23  5 3 31 11 3  5 13 3 7 37 3 29 43 3 11 5 3
102 127 * 3 7 13 3 43  5 3 37 7 3  5 23 3 19 17 3 11 29 3 53  5 3 7 47 3  5 41 3 13 7 3 17 19 3 23  5 3 31 11 3  5 13 3 7 37 3 29 43 3 11 5 3
103 126 * 3 7 13 3 43  5 3 37 7 3  5 23 3 19 17 3 11 29 3 31  5 3 7 41 3  5 47 3 13 7 3 17 19 3 23  5 3 53 11 3  5 13 3 7 37 3 29 43 3 11 5 3
104 125 * 3 7 13 3 43  5 3 37 7 3  5 23 3 19 17 3 11 29 3 31  5 3 7 41 3  5 53 3 13 7 3 17 19 3 23  5 3 47 11 3  5 13 3 7 37 3 29 43 3 11 5 3
105 124 * 3 7 13 3 43  5 3 37 7 3  5 23 3 19 17 3 11 29 3 31  5 3 7 47 3  5 41 3 13 7 3 17 19 3 23  5 3 53 11 3  5 13 3 7 37 3 29 43 3 11 5 3
106 123 * 3 7 13 3 43  5 3 37 7 3  5 23 3 19 17 3 11 29 3 31  5 3 7 53 3  5 41 3 13 7 3 17 19 3 23  5 3 47 11 3  5 13 3 7 37 3 29 43 3 11 5 3
107 122 * 3 7 13 3 43  5 3 37 7 3  5 23 3 19 17 3 11 29 3 31  5 3 7 47 3  5 53 3 13 7 3 17 19 3 23  5 3 41 11 3  5 13 3 7 37 3 29 43 3 11 5 3
108 121 * 3 7 13 3 43  5 3 37 7 3  5 23 3 19 17 3 11 29 3 31  5 3 7 53 3  5 47 3 13 7 3 17 19 3 23  5 3 41 11 3  5 13 3 7 37 3 29 43 3 11 5 3
109 144 * 3 7 13 3 43  5 3 37 7 3  5 23 3 19 17 3 11 29 3 41  5 3 7 31 3  5 47 3 13 7 3 17 19 3 23  5 3 53 11 3  5 13 3 7 37 3 29 43 3 11 5 3
110 143 * 3 7 13 3 43  5 3 37 7 3  5 23 3 19 17 3 11 29 3 41  5 3 7 31 3  5 53 3 13 7 3 17 19 3 23  5 3 47 11 3  5 13 3 7 37 3 29 43 3 11 5 3
111 142 * 3 7 13 3 43  5 3 37 7 3  5 23 3 19 17 3 11 29 3 47  5 3 7 31 3  5 41 3 13 7 3 17 19 3 23  5 3 53 11 3  5 13 3 7 37 3 29 43 3 11 5 3
112 141 * 3 7 13 3 43  5 3 37 7 3  5 23 3 19 17 3 11 29 3 53  5 3 7 31 3  5 41 3 13 7 3 17 19 3 23  5 3 47 11 3  5 13 3 7 37 3 29 43 3 11 5 3
113 140 * 3 7 13 3 43  5 3 37 7 3  5 23 3 19 17 3 11 29 3 47  5 3 7 31 3  5 53 3 13 7 3 17 19 3 23  5 3 41 11 3  5 13 3 7 37 3 29 43 3 11 5 3
114 139 * 3 7 13 3 43  5 3 37 7 3  5 23 3 19 17 3 11 29 3 53  5 3 7 31 3  5 47 3 13 7 3 17 19 3 23  5 3 41 11 3  5 13 3 7 37 3 29 43 3 11 5 3
115 138 * 3 7 13 3 43  5 3 37 7 3  5 23 3 19 17 3 11 29 3 41  5 3 7 47 3  5 31 3 13 7 3 17 19 3 23  5 3 53 11 3  5 13 3 7 37 3 29 43 3 11 5 3
116 137 * 3 7 13 3 43  5 3 37 7 3  5 23 3 19 17 3 11 29 3 41  5 3 7 53 3  5 31 3 13 7 3 17 19 3 23  5 3 47 11 3  5 13 3 7 37 3 29 43 3 11 5 3
117 136 * 3 7 13 3 43  5 3 37 7 3  5 23 3 19 17 3 11 29 3 47  5 3 7 41 3  5 31 3 13 7 3 17 19 3 23  5 3 53 11 3  5 13 3 7 37 3 29 43 3 11 5 3
118 135 * 3 7 13 3 43  5 3 37 7 3  5 23 3 19 17 3 11 29 3 53  5 3 7 41 3  5 31 3 13 7 3 17 19 3 23  5 3 47 11 3  5 13 3 7 37 3 29 43 3 11 5 3
119 134 * 3 7 13 3 43  5 3 37 7 3  5 23 3 19 17 3 11 29 3 47  5 3 7 53 3  5 31 3 13 7 3 17 19 3 23  5 3 41 11 3  5 13 3 7 37 3 29 43 3 11 5 3
120 133 * 3 7 13 3 43  5 3 37 7 3  5 23 3 19 17 3 11 29 3 53  5 3 7 47 3  5 31 3 13 7 3 17 19 3 23  5 3 41 11 3  5 13 3 7 37 3 29 43 3 11 5 3
121 108 * 3 5 11 3 43 29 3 37 7 3 13  5 3 11 41 3  5 23 3 19 17 3 7 13 3 47  5 3 53 7 3  5 31 3 29 11 3 17 19 3 23  5 3 7 37 3  5 43 3 13 7 3
122 107 * 3 5 11 3 43 29 3 37 7 3 13  5 3 11 41 3  5 23 3 19 17 3 7 13 3 53  5 3 47 7 3  5 31 3 29 11 3 17 19 3 23  5 3 7 37 3  5 43 3 13 7 3
123 106 * 3 5 11 3 43 29 3 37 7 3 13  5 3 11 47 3  5 23 3 19 17 3 7 13 3 41  5 3 53 7 3  5 31 3 29 11 3 17 19 3 23  5 3 7 37 3  5 43 3 13 7 3
124 105 * 3 5 11 3 43 29 3 37 7 3 13  5 3 11 53 3  5 23 3 19 17 3 7 13 3 41  5 3 47 7 3  5 31 3 29 11 3 17 19 3 23  5 3 7 37 3  5 43 3 13 7 3
125 104 * 3 5 11 3 43 29 3 37 7 3 13  5 3 11 47 3  5 23 3 19 17 3 7 13 3 53  5 3 41 7 3  5 31 3 29 11 3 17 19 3 23  5 3 7 37 3  5 43 3 13 7 3
126 103 * 3 5 11 3 43 29 3 37 7 3 13  5 3 11 53 3  5 23 3 19 17 3 7 13 3 47  5 3 41 7 3  5 31 3 29 11 3 17 19 3 23  5 3 7 37 3  5 43 3 13 7 3
127 102 * 3 5 11 3 43 29 3 37 7 3 13  5 3 11 31 3  5 23 3 19 17 3 7 13 3 41  5 3 47 7 3  5 53 3 29 11 3 17 19 3 23  5 3 7 37 3  5 43 3 13 7 3
128 101 * 3 5 11 3 43 29 3 37 7 3 13  5 3 11 31 3  5 23 3 19 17 3 7 13 3 41  5 3 53 7 3  5 47 3 29 11 3 17 19 3 23  5 3 7 37 3  5 43 3 13 7 3
129 100 * 3 5 11 3 43 29 3 37 7 3 13  5 3 11 31 3  5 23 3 19 17 3 7 13 3 47  5 3 41 7 3  5 53 3 29 11 3 17 19 3 23  5 3 7 37 3  5 43 3 13 7 3
130  99 * 3 5 11 3 43 29 3 37 7 3 13  5 3 11 31 3  5 23 3 19 17 3 7 13 3 53  5 3 41 7 3  5 47 3 29 11 3 17 19 3 23  5 3 7 37 3  5 43 3 13 7 3
131  98 * 3 5 11 3 43 29 3 37 7 3 13  5 3 11 31 3  5 23 3 19 17 3 7 13 3 47  5 3 53 7 3  5 41 3 29 11 3 17 19 3 23  5 3 7 37 3  5 43 3 13 7 3
132  97 * 3 5 11 3 43 29 3 37 7 3 13  5 3 11 31 3  5 23 3 19 17 3 7 13 3 53  5 3 47 7 3  5 41 3 29 11 3 17 19 3 23  5 3 7 37 3  5 43 3 13 7 3
133 120 * 3 5 11 3 43 29 3 37 7 3 13  5 3 11 41 3  5 23 3 19 17 3 7 13 3 31  5 3 47 7 3  5 53 3 29 11 3 17 19 3 23  5 3 7 37 3  5 43 3 13 7 3
134 119 * 3 5 11 3 43 29 3 37 7 3 13  5 3 11 41 3  5 23 3 19 17 3 7 13 3 31  5 3 53 7 3  5 47 3 29 11 3 17 19 3 23  5 3 7 37 3  5 43 3 13 7 3
135 118 * 3 5 11 3 43 29 3 37 7 3 13  5 3 11 47 3  5 23 3 19 17 3 7 13 3 31  5 3 41 7 3  5 53 3 29 11 3 17 19 3 23  5 3 7 37 3  5 43 3 13 7 3
136 117 * 3 5 11 3 43 29 3 37 7 3 13  5 3 11 53 3  5 23 3 19 17 3 7 13 3 31  5 3 41 7 3  5 47 3 29 11 3 17 19 3 23  5 3 7 37 3  5 43 3 13 7 3
137 116 * 3 5 11 3 43 29 3 37 7 3 13  5 3 11 47 3  5 23 3 19 17 3 7 13 3 31  5 3 53 7 3  5 41 3 29 11 3 17 19 3 23  5 3 7 37 3  5 43 3 13 7 3
138 115 * 3 5 11 3 43 29 3 37 7 3 13  5 3 11 53 3  5 23 3 19 17 3 7 13 3 31  5 3 47 7 3  5 41 3 29 11 3 17 19 3 23  5 3 7 37 3  5 43 3 13 7 3
139 114 * 3 5 11 3 43 29 3 37 7 3 13  5 3 11 41 3  5 23 3 19 17 3 7 13 3 47  5 3 31 7 3  5 53 3 29 11 3 17 19 3 23  5 3 7 37 3  5 43 3 13 7 3
140 113 * 3 5 11 3 43 29 3 37 7 3 13  5 3 11 41 3  5 23 3 19 17 3 7 13 3 53  5 3 31 7 3  5 47 3 29 11 3 17 19 3 23  5 3 7 37 3  5 43 3 13 7 3
141 112 * 3 5 11 3 43 29 3 37 7 3 13  5 3 11 47 3  5 23 3 19 17 3 7 13 3 41  5 3 31 7 3  5 53 3 29 11 3 17 19 3 23  5 3 7 37 3  5 43 3 13 7 3
142 111 * 3 5 11 3 43 29 3 37 7 3 13  5 3 11 53 3  5 23 3 19 17 3 7 13 3 41  5 3 31 7 3  5 47 3 29 11 3 17 19 3 23  5 3 7 37 3  5 43 3 13 7 3
143 110 * 3 5 11 3 43 29 3 37 7 3 13  5 3 11 47 3  5 23 3 19 17 3 7 13 3 53  5 3 31 7 3  5 41 3 29 11 3 17 19 3 23  5 3 7 37 3  5 43 3 13 7 3
144 109 * 3 5 11 3 43 29 3 37 7 3 13  5 3 11 53 3  5 23 3 19 17 3 7 13 3 47  5 3 31 7 3  5 41 3 29 11 3 17 19 3 23  5 3 7 37 3  5 43 3 13 7 3
145  78 * 3 5 11 3 43 29 3 31 7 3 13  5 3 11 37 3  5 23 3 41 17 3 7 13 3 19  5 3 47 7 3  5 53 3 29 11 3 17 31 3 23  5 3 7 19 3  5 43 3 13 7 3
146  77 * 3 5 11 3 43 29 3 31 7 3 13  5 3 11 37 3  5 23 3 41 17 3 7 13 3 19  5 3 53 7 3  5 47 3 29 11 3 17 31 3 23  5 3 7 19 3  5 43 3 13 7 3
147  76 * 3 5 11 3 43 29 3 31 7 3 13  5 3 11 37 3  5 23 3 47 17 3 7 13 3 19  5 3 41 7 3  5 53 3 29 11 3 17 31 3 23  5 3 7 19 3  5 43 3 13 7 3
148  75 * 3 5 11 3 43 29 3 31 7 3 13  5 3 11 37 3  5 23 3 53 17 3 7 13 3 19  5 3 41 7 3  5 47 3 29 11 3 17 31 3 23  5 3 7 19 3  5 43 3 13 7 3
149  74 * 3 5 11 3 43 29 3 31 7 3 13  5 3 11 37 3  5 23 3 47 17 3 7 13 3 19  5 3 53 7 3  5 41 3 29 11 3 17 31 3 23  5 3 7 19 3  5 43 3 13 7 3
150  73 * 3 5 11 3 43 29 3 31 7 3 13  5 3 11 37 3  5 23 3 53 17 3 7 13 3 19  5 3 47 7 3  5 41 3 29 11 3 17 31 3 23  5 3 7 19 3  5 43 3 13 7 3
151  96 * 3 5 11 3 43 29 3 31 7 3 13  5 3 11 41 3  5 23 3 37 17 3 7 13 3 19  5 3 47 7 3  5 53 3 29 11 3 17 31 3 23  5 3 7 19 3  5 43 3 13 7 3
152  95 * 3 5 11 3 43 29 3 31 7 3 13  5 3 11 41 3  5 23 3 37 17 3 7 13 3 19  5 3 53 7 3  5 47 3 29 11 3 17 31 3 23  5 3 7 19 3  5 43 3 13 7 3
153  94 * 3 5 11 3 43 29 3 31 7 3 13  5 3 11 47 3  5 23 3 37 17 3 7 13 3 19  5 3 41 7 3  5 53 3 29 11 3 17 31 3 23  5 3 7 19 3  5 43 3 13 7 3
154  93 * 3 5 11 3 43 29 3 31 7 3 13  5 3 11 53 3  5 23 3 37 17 3 7 13 3 19  5 3 41 7 3  5 47 3 29 11 3 17 31 3 23  5 3 7 19 3  5 43 3 13 7 3
155  92 * 3 5 11 3 43 29 3 31 7 3 13  5 3 11 47 3  5 23 3 37 17 3 7 13 3 19  5 3 53 7 3  5 41 3 29 11 3 17 31 3 23  5 3 7 19 3  5 43 3 13 7 3
156  91 * 3 5 11 3 43 29 3 31 7 3 13  5 3 11 53 3  5 23 3 37 17 3 7 13 3 19  5 3 47 7 3  5 41 3 29 11 3 17 31 3 23  5 3 7 19 3  5 43 3 13 7 3
157  90 * 3 5 11 3 43 29 3 31 7 3 13  5 3 11 41 3  5 23 3 47 17 3 7 13 3 19  5 3 37 7 3  5 53 3 29 11 3 17 31 3 23  5 3 7 19 3  5 43 3 13 7 3
158  89 * 3 5 11 3 43 29 3 31 7 3 13  5 3 11 41 3  5 23 3 53 17 3 7 13 3 19  5 3 37 7 3  5 47 3 29 11 3 17 31 3 23  5 3 7 19 3  5 43 3 13 7 3
159  88 * 3 5 11 3 43 29 3 31 7 3 13  5 3 11 47 3  5 23 3 41 17 3 7 13 3 19  5 3 37 7 3  5 53 3 29 11 3 17 31 3 23  5 3 7 19 3  5 43 3 13 7 3
160  87 * 3 5 11 3 43 29 3 31 7 3 13  5 3 11 53 3  5 23 3 41 17 3 7 13 3 19  5 3 37 7 3  5 47 3 29 11 3 17 31 3 23  5 3 7 19 3  5 43 3 13 7 3
161  86 * 3 5 11 3 43 29 3 31 7 3 13  5 3 11 47 3  5 23 3 53 17 3 7 13 3 19  5 3 37 7 3  5 41 3 29 11 3 17 31 3 23  5 3 7 19 3  5 43 3 13 7 3
162  85 * 3 5 11 3 43 29 3 31 7 3 13  5 3 11 53 3  5 23 3 47 17 3 7 13 3 19  5 3 37 7 3  5 41 3 29 11 3 17 31 3 23  5 3 7 19 3  5 43 3 13 7 3
163  84 * 3 5 11 3 43 29 3 31 7 3 13  5 3 11 41 3  5 23 3 47 17 3 7 13 3 19  5 3 53 7 3  5 37 3 29 11 3 17 31 3 23  5 3 7 19 3  5 43 3 13 7 3
164  83 * 3 5 11 3 43 29 3 31 7 3 13  5 3 11 41 3  5 23 3 53 17 3 7 13 3 19  5 3 47 7 3  5 37 3 29 11 3 17 31 3 23  5 3 7 19 3  5 43 3 13 7 3
165  82 * 3 5 11 3 43 29 3 31 7 3 13  5 3 11 47 3  5 23 3 41 17 3 7 13 3 19  5 3 53 7 3  5 37 3 29 11 3 17 31 3 23  5 3 7 19 3  5 43 3 13 7 3
166  81 * 3 5 11 3 43 29 3 31 7 3 13  5 3 11 53 3  5 23 3 41 17 3 7 13 3 19  5 3 47 7 3  5 37 3 29 11 3 17 31 3 23  5 3 7 19 3  5 43 3 13 7 3
167  80 * 3 5 11 3 43 29 3 31 7 3 13  5 3 11 47 3  5 23 3 53 17 3 7 13 3 19  5 3 41 7 3  5 37 3 29 11 3 17 31 3 23  5 3 7 19 3  5 43 3 13 7 3
168  79 * 3 5 11 3 43 29 3 31 7 3 13  5 3 11 53 3  5 23 3 47 17 3 7 13 3 19  5 3 41 7 3  5 37 3 29 11 3 17 31 3 23  5 3 7 19 3  5 43 3 13 7 3
169  72 * 3 5 17 3 31 29 3 37 7 3 13  5 3 19 11 3  5 23 3 17 41 3 7 13 3 11  5 3 43 7 3  5 19 3 29 31 3 47 53 3 23  5 3 7 37 3  5 11 3 13 7 3
170  71 * 3 5 17 3 31 29 3 37 7 3 13  5 3 19 11 3  5 23 3 17 41 3 7 13 3 11  5 3 43 7 3  5 19 3 29 31 3 53 47 3 23  5 3 7 37 3  5 11 3 13 7 3
171  70 * 3 5 17 3 31 29 3 37 7 3 13  5 3 19 11 3  5 23 3 17 41 3 7 13 3 11  5 3 47 7 3  5 19 3 29 31 3 43 53 3 23  5 3 7 37 3  5 11 3 13 7 3
172  69 * 3 5 17 3 31 29 3 37 7 3 13  5 3 19 11 3  5 23 3 17 41 3 7 13 3 11  5 3 53 7 3  5 19 3 29 31 3 43 47 3 23  5 3 7 37 3  5 11 3 13 7 3
173  68 * 3 5 17 3 31 29 3 37 7 3 13  5 3 19 11 3  5 23 3 17 41 3 7 13 3 11  5 3 47 7 3  5 19 3 29 31 3 53 43 3 23  5 3 7 37 3  5 11 3 13 7 3
174  67 * 3 5 17 3 31 29 3 37 7 3 13  5 3 19 11 3  5 23 3 17 41 3 7 13 3 11  5 3 53 7 3  5 19 3 29 31 3 47 43 3 23  5 3 7 37 3  5 11 3 13 7 3
175  66 * 3 5 17 3 31 29 3 37 7 3 13  5 3 19 11 3  5 23 3 17 43 3 7 13 3 11  5 3 41 7 3  5 19 3 29 31 3 47 53 3 23  5 3 7 37 3  5 11 3 13 7 3
176  65 * 3 5 17 3 31 29 3 37 7 3 13  5 3 19 11 3  5 23 3 17 43 3 7 13 3 11  5 3 41 7 3  5 19 3 29 31 3 53 47 3 23  5 3 7 37 3  5 11 3 13 7 3
177  64 * 3 5 17 3 31 29 3 37 7 3 13  5 3 19 11 3  5 23 3 17 47 3 7 13 3 11  5 3 41 7 3  5 19 3 29 31 3 43 53 3 23  5 3 7 37 3  5 11 3 13 7 3
178  63 * 3 5 17 3 31 29 3 37 7 3 13  5 3 19 11 3  5 23 3 17 53 3 7 13 3 11  5 3 41 7 3  5 19 3 29 31 3 43 47 3 23  5 3 7 37 3  5 11 3 13 7 3
179  62 * 3 5 17 3 31 29 3 37 7 3 13  5 3 19 11 3  5 23 3 17 47 3 7 13 3 11  5 3 41 7 3  5 19 3 29 31 3 53 43 3 23  5 3 7 37 3  5 11 3 13 7 3
180  61 * 3 5 17 3 31 29 3 37 7 3 13  5 3 19 11 3  5 23 3 17 53 3 7 13 3 11  5 3 41 7 3  5 19 3 29 31 3 47 43 3 23  5 3 7 37 3  5 11 3 13 7 3
181  60 * 3 5 17 3 31 29 3 37 7 3 13  5 3 19 11 3  5 23 3 17 43 3 7 13 3 11  5 3 47 7 3  5 19 3 29 31 3 41 53 3 23  5 3 7 37 3  5 11 3 13 7 3
182  59 * 3 5 17 3 31 29 3 37 7 3 13  5 3 19 11 3  5 23 3 17 43 3 7 13 3 11  5 3 53 7 3  5 19 3 29 31 3 41 47 3 23  5 3 7 37 3  5 11 3 13 7 3
183  58 * 3 5 17 3 31 29 3 37 7 3 13  5 3 19 11 3  5 23 3 17 47 3 7 13 3 11  5 3 43 7 3  5 19 3 29 31 3 41 53 3 23  5 3 7 37 3  5 11 3 13 7 3
184  57 * 3 5 17 3 31 29 3 37 7 3 13  5 3 19 11 3  5 23 3 17 53 3 7 13 3 11  5 3 43 7 3  5 19 3 29 31 3 41 47 3 23  5 3 7 37 3  5 11 3 13 7 3
185  56 * 3 5 17 3 31 29 3 37 7 3 13  5 3 19 11 3  5 23 3 17 47 3 7 13 3 11  5 3 53 7 3  5 19 3 29 31 3 41 43 3 23  5 3 7 37 3  5 11 3 13 7 3
186  55 * 3 5 17 3 31 29 3 37 7 3 13  5 3 19 11 3  5 23 3 17 53 3 7 13 3 11  5 3 47 7 3  5 19 3 29 31 3 41 43 3 23  5 3 7 37 3  5 11 3 13 7 3
187  54 * 3 5 17 3 31 29 3 37 7 3 13  5 3 19 11 3  5 23 3 17 43 3 7 13 3 11  5 3 47 7 3  5 19 3 29 31 3 53 41 3 23  5 3 7 37 3  5 11 3 13 7 3
188  53 * 3 5 17 3 31 29 3 37 7 3 13  5 3 19 11 3  5 23 3 17 43 3 7 13 3 11  5 3 53 7 3  5 19 3 29 31 3 47 41 3 23  5 3 7 37 3  5 11 3 13 7 3
189  52 * 3 5 17 3 31 29 3 37 7 3 13  5 3 19 11 3  5 23 3 17 47 3 7 13 3 11  5 3 43 7 3  5 19 3 29 31 3 53 41 3 23  5 3 7 37 3  5 11 3 13 7 3
190  51 * 3 5 17 3 31 29 3 37 7 3 13  5 3 19 11 3  5 23 3 17 53 3 7 13 3 11  5 3 43 7 3  5 19 3 29 31 3 47 41 3 23  5 3 7 37 3  5 11 3 13 7 3
191  50 * 3 5 17 3 31 29 3 37 7 3 13  5 3 19 11 3  5 23 3 17 47 3 7 13 3 11  5 3 53 7 3  5 19 3 29 31 3 43 41 3 23  5 3 7 37 3  5 11 3 13 7 3
192  49 * 3 5 17 3 31 29 3 37 7 3 13  5 3 19 11 3  5 23 3 17 53 3 7 13 3 11  5 3 47 7 3  5 19 3 29 31 3 43 41 3 23  5 3 7 37 3  5 11 3 13 7 3
193  30 * 3 5 41 3 31 29 3 37 7 3 13  5 3 43 11 3  5 23 3 19 17 3 7 13 3 11  5 3 47 7 3  5 53 3 29 31 3 17 19 3 23  5 3 7 37 3  5 11 3 13 7 3
194  29 * 3 5 41 3 31 29 3 37 7 3 13  5 3 43 11 3  5 23 3 19 17 3 7 13 3 11  5 3 53 7 3  5 47 3 29 31 3 17 19 3 23  5 3 7 37 3  5 11 3 13 7 3
195  28 * 3 5 41 3 31 29 3 37 7 3 13  5 3 47 11 3  5 23 3 19 17 3 7 13 3 11  5 3 43 7 3  5 53 3 29 31 3 17 19 3 23  5 3 7 37 3  5 11 3 13 7 3
196  27 * 3 5 41 3 31 29 3 37 7 3 13  5 3 53 11 3  5 23 3 19 17 3 7 13 3 11  5 3 43 7 3  5 47 3 29 31 3 17 19 3 23  5 3 7 37 3  5 11 3 13 7 3
197  26 * 3 5 41 3 31 29 3 37 7 3 13  5 3 47 11 3  5 23 3 19 17 3 7 13 3 11  5 3 53 7 3  5 43 3 29 31 3 17 19 3 23  5 3 7 37 3  5 11 3 13 7 3
198  25 * 3 5 41 3 31 29 3 37 7 3 13  5 3 53 11 3  5 23 3 19 17 3 7 13 3 11  5 3 47 7 3  5 43 3 29 31 3 17 19 3 23  5 3 7 37 3  5 11 3 13 7 3
199  44 * 3 5 43 3 31 29 3 37 7 3 13  5 3 41 11 3  5 23 3 19 17 3 7 13 3 11  5 3 47 7 3  5 53 3 29 31 3 17 19 3 23  5 3 7 37 3  5 11 3 13 7 3
200  43 * 3 5 43 3 31 29 3 37 7 3 13  5 3 41 11 3  5 23 3 19 17 3 7 13 3 11  5 3 53 7 3  5 47 3 29 31 3 17 19 3 23  5 3 7 37 3  5 11 3 13 7 3
201  47 * 3 5 47 3 31 29 3 37 7 3 13  5 3 41 11 3  5 23 3 19 17 3 7 13 3 11  5 3 43 7 3  5 53 3 29 31 3 17 19 3 23  5 3 7 37 3  5 11 3 13 7 3
202  48 * 3 5 53 3 31 29 3 37 7 3 13  5 3 41 11 3  5 23 3 19 17 3 7 13 3 11  5 3 43 7 3  5 47 3 29 31 3 17 19 3 23  5 3 7 37 3  5 11 3 13 7 3
203  45 * 3 5 47 3 31 29 3 37 7 3 13  5 3 41 11 3  5 23 3 19 17 3 7 13 3 11  5 3 53 7 3  5 43 3 29 31 3 17 19 3 23  5 3 7 37 3  5 11 3 13 7 3
204  46 * 3 5 53 3 31 29 3 37 7 3 13  5 3 41 11 3  5 23 3 19 17 3 7 13 3 11  5 3 47 7 3  5 43 3 29 31 3 17 19 3 23  5 3 7 37 3  5 11 3 13 7 3
205  38 * 3 5 43 3 31 29 3 37 7 3 13  5 3 47 11 3  5 23 3 19 17 3 7 13 3 11  5 3 41 7 3  5 53 3 29 31 3 17 19 3 23  5 3 7 37 3  5 11 3 13 7 3
206  37 * 3 5 43 3 31 29 3 37 7 3 13  5 3 53 11 3  5 23 3 19 17 3 7 13 3 11  5 3 41 7 3  5 47 3 29 31 3 17 19 3 23  5 3 7 37 3  5 11 3 13 7 3
207  41 * 3 5 47 3 31 29 3 37 7 3 13  5 3 43 11 3  5 23 3 19 17 3 7 13 3 11  5 3 41 7 3  5 53 3 29 31 3 17 19 3 23  5 3 7 37 3  5 11 3 13 7 3
208  42 * 3 5 53 3 31 29 3 37 7 3 13  5 3 43 11 3  5 23 3 19 17 3 7 13 3 11  5 3 41 7 3  5 47 3 29 31 3 17 19 3 23  5 3 7 37 3  5 11 3 13 7 3
209  39 * 3 5 47 3 31 29 3 37 7 3 13  5 3 53 11 3  5 23 3 19 17 3 7 13 3 11  5 3 41 7 3  5 43 3 29 31 3 17 19 3 23  5 3 7 37 3  5 11 3 13 7 3
210  40 * 3 5 53 3 31 29 3 37 7 3 13  5 3 47 11 3  5 23 3 19 17 3 7 13 3 11  5 3 41 7 3  5 43 3 29 31 3 17 19 3 23  5 3 7 37 3  5 11 3 13 7 3
211  32 * 3 5 43 3 31 29 3 37 7 3 13  5 3 47 11 3  5 23 3 19 17 3 7 13 3 11  5 3 53 7 3  5 41 3 29 31 3 17 19 3 23  5 3 7 37 3  5 11 3 13 7 3
212  31 * 3 5 43 3 31 29 3 37 7 3 13  5 3 53 11 3  5 23 3 19 17 3 7 13 3 11  5 3 47 7 3  5 41 3 29 31 3 17 19 3 23  5 3 7 37 3  5 11 3 13 7 3
213  35 * 3 5 47 3 31 29 3 37 7 3 13  5 3 43 11 3  5 23 3 19 17 3 7 13 3 11  5 3 53 7 3  5 41 3 29 31 3 17 19 3 23  5 3 7 37 3  5 11 3 13 7 3
214  36 * 3 5 53 3 31 29 3 37 7 3 13  5 3 43 11 3  5 23 3 19 17 3 7 13 3 11  5 3 47 7 3  5 41 3 29 31 3 17 19 3 23  5 3 7 37 3  5 11 3 13 7 3
215  33 * 3 5 47 3 31 29 3 37 7 3 13  5 3 53 11 3  5 23 3 19 17 3 7 13 3 11  5 3 43 7 3  5 41 3 29 31 3 17 19 3 23  5 3 7 37 3  5 11 3 13 7 3
216  34 * 3 5 53 3 31 29 3 37 7 3 13  5 3 47 11 3  5 23 3 19 17 3 7 13 3 11  5 3 43 7 3  5 41 3 29 31 3 17 19 3 23  5 3 7 37 3  5 11 3 13 7 3
217   6 * 3 5 41 3 31 29 3 37 7 3 13  5 3 19 11 3  5 23 3 43 17 3 7 13 3 11  5 3 47 7 3  5 19 3 29 31 3 17 53 3 23  5 3 7 37 3  5 11 3 13 7 3
218   5 * 3 5 41 3 31 29 3 37 7 3 13  5 3 19 11 3  5 23 3 43 17 3 7 13 3 11  5 3 53 7 3  5 19 3 29 31 3 17 47 3 23  5 3 7 37 3  5 11 3 13 7 3
219   4 * 3 5 41 3 31 29 3 37 7 3 13  5 3 19 11 3  5 23 3 47 17 3 7 13 3 11  5 3 43 7 3  5 19 3 29 31 3 17 53 3 23  5 3 7 37 3  5 11 3 13 7 3
220   3 * 3 5 41 3 31 29 3 37 7 3 13  5 3 19 11 3  5 23 3 53 17 3 7 13 3 11  5 3 43 7 3  5 19 3 29 31 3 17 47 3 23  5 3 7 37 3  5 11 3 13 7 3
221   2 * 3 5 41 3 31 29 3 37 7 3 13  5 3 19 11 3  5 23 3 47 17 3 7 13 3 11  5 3 53 7 3  5 19 3 29 31 3 17 43 3 23  5 3 7 37 3  5 11 3 13 7 3
222   1 * 3 5 41 3 31 29 3 37 7 3 13  5 3 19 11 3  5 23 3 53 17 3 7 13 3 11  5 3 47 7 3  5 19 3 29 31 3 17 43 3 23  5 3 7 37 3  5 11 3 13 7 3
223  20 * 3 5 43 3 31 29 3 37 7 3 13  5 3 19 11 3  5 23 3 41 17 3 7 13 3 11  5 3 47 7 3  5 19 3 29 31 3 17 53 3 23  5 3 7 37 3  5 11 3 13 7 3
224  19 * 3 5 43 3 31 29 3 37 7 3 13  5 3 19 11 3  5 23 3 41 17 3 7 13 3 11  5 3 53 7 3  5 19 3 29 31 3 17 47 3 23  5 3 7 37 3  5 11 3 13 7 3
225  23 * 3 5 47 3 31 29 3 37 7 3 13  5 3 19 11 3  5 23 3 41 17 3 7 13 3 11  5 3 43 7 3  5 19 3 29 31 3 17 53 3 23  5 3 7 37 3  5 11 3 13 7 3
226  24 * 3 5 53 3 31 29 3 37 7 3 13  5 3 19 11 3  5 23 3 41 17 3 7 13 3 11  5 3 43 7 3  5 19 3 29 31 3 17 47 3 23  5 3 7 37 3  5 11 3 13 7 3
227  21 * 3 5 47 3 31 29 3 37 7 3 13  5 3 19 11 3  5 23 3 41 17 3 7 13 3 11  5 3 53 7 3  5 19 3 29 31 3 17 43 3 23  5 3 7 37 3  5 11 3 13 7 3
228  22 * 3 5 53 3 31 29 3 37 7 3 13  5 3 19 11 3  5 23 3 41 17 3 7 13 3 11  5 3 47 7 3  5 19 3 29 31 3 17 43 3 23  5 3 7 37 3  5 11 3 13 7 3
229  14 * 3 5 43 3 31 29 3 37 7 3 13  5 3 19 11 3  5 23 3 47 17 3 7 13 3 11  5 3 41 7 3  5 19 3 29 31 3 17 53 3 23  5 3 7 37 3  5 11 3 13 7 3
230  13 * 3 5 43 3 31 29 3 37 7 3 13  5 3 19 11 3  5 23 3 53 17 3 7 13 3 11  5 3 41 7 3  5 19 3 29 31 3 17 47 3 23  5 3 7 37 3  5 11 3 13 7 3
231  17 * 3 5 47 3 31 29 3 37 7 3 13  5 3 19 11 3  5 23 3 43 17 3 7 13 3 11  5 3 41 7 3  5 19 3 29 31 3 17 53 3 23  5 3 7 37 3  5 11 3 13 7 3
232  18 * 3 5 53 3 31 29 3 37 7 3 13  5 3 19 11 3  5 23 3 43 17 3 7 13 3 11  5 3 41 7 3  5 19 3 29 31 3 17 47 3 23  5 3 7 37 3  5 11 3 13 7 3
233  15 * 3 5 47 3 31 29 3 37 7 3 13  5 3 19 11 3  5 23 3 53 17 3 7 13 3 11  5 3 41 7 3  5 19 3 29 31 3 17 43 3 23  5 3 7 37 3  5 11 3 13 7 3
234  16 * 3 5 53 3 31 29 3 37 7 3 13  5 3 19 11 3  5 23 3 47 17 3 7 13 3 11  5 3 41 7 3  5 19 3 29 31 3 17 43 3 23  5 3 7 37 3  5 11 3 13 7 3
235   8 * 3 5 43 3 31 29 3 37 7 3 13  5 3 19 11 3  5 23 3 47 17 3 7 13 3 11  5 3 53 7 3  5 19 3 29 31 3 17 41 3 23  5 3 7 37 3  5 11 3 13 7 3
236   7 * 3 5 43 3 31 29 3 37 7 3 13  5 3 19 11 3  5 23 3 53 17 3 7 13 3 11  5 3 47 7 3  5 19 3 29 31 3 17 41 3 23  5 3 7 37 3  5 11 3 13 7 3
237  11 * 3 5 47 3 31 29 3 37 7 3 13  5 3 19 11 3  5 23 3 43 17 3 7 13 3 11  5 3 53 7 3  5 19 3 29 31 3 17 41 3 23  5 3 7 37 3  5 11 3 13 7 3
238  12 * 3 5 53 3 31 29 3 37 7 3 13  5 3 19 11 3  5 23 3 43 17 3 7 13 3 11  5 3 47 7 3  5 19 3 29 31 3 17 41 3 23  5 3 7 37 3  5 11 3 13 7 3
239   9 * 3 5 47 3 31 29 3 37 7 3 13  5 3 19 11 3  5 23 3 53 17 3 7 13 3 11  5 3 43 7 3  5 19 3 29 31 3 17 41 3 23  5 3 7 37 3  5 11 3 13 7 3
240  10 * 3 5 53 3 31 29 3 37 7 3 13  5 3 19 11 3  5 23 3 47 17 3 7 13 3 11  5 3 43 7 3  5 19 3 29 31 3 17 41 3 23  5 3 7 37 3  5 11 3 13 7 3
---------------------------------------------------------------------------
n=17, p_n=59, omega(n)=58, n_seq=60
 1 60 * 3 31 41 3 43  5 3  7 29 3  5 11 3 13  7 3 37 17 3 19  5 3 11 23 3  5 13 3  7 47 3 53 31 3 17  5 3 29 19 3  5 59 3 41 11 3 23 43 3  7  5 3 13 37 3  5  7 3
 2 59 * 3 31 41 3 43  5 3  7 29 3  5 11 3 13  7 3 37 17 3 19  5 3 11 23 3  5 13 3  7 47 3 59 31 3 17  5 3 29 19 3  5 53 3 41 11 3 23 43 3  7  5 3 13 37 3  5  7 3
 3 58 * 3 31 41 3 43  5 3  7 29 3  5 11 3 13  7 3 37 17 3 19  5 3 11 23 3  5 13 3  7 53 3 47 31 3 17  5 3 29 19 3  5 59 3 41 11 3 23 43 3  7  5 3 13 37 3  5  7 3
 4 57 * 3 31 41 3 43  5 3  7 29 3  5 11 3 13  7 3 37 17 3 19  5 3 11 23 3  5 13 3  7 59 3 47 31 3 17  5 3 29 19 3  5 53 3 41 11 3 23 43 3  7  5 3 13 37 3  5  7 3
 5 56 * 3 31 41 3 43  5 3  7 29 3  5 11 3 13  7 3 37 17 3 19  5 3 11 23 3  5 13 3  7 53 3 59 31 3 17  5 3 29 19 3  5 47 3 41 11 3 23 43 3  7  5 3 13 37 3  5  7 3
 6 55 * 3 31 41 3 43  5 3  7 29 3  5 11 3 13  7 3 37 17 3 19  5 3 11 23 3  5 13 3  7 59 3 53 31 3 17  5 3 29 19 3  5 47 3 41 11 3 23 43 3  7  5 3 13 37 3  5  7 3
 7 44 * 3  7 13 3 43  5 3 47  7 3  5 41 3 31 17 3 37 29 3 19  5 3  7 11 3  5 23 3 13  7 3 17 53 3 11  5 3 59 19 3  5 13 3  7 31 3 29 43 3 23  5 3 41 37 3  5 11 3
 8 43 * 3  7 13 3 43  5 3 47  7 3  5 41 3 31 17 3 37 29 3 19  5 3  7 11 3  5 23 3 13  7 3 17 59 3 11  5 3 53 19 3  5 13 3  7 31 3 29 43 3 23  5 3 41 37 3  5 11 3
 9 48 * 3  7 13 3 43  5 3 53  7 3  5 41 3 31 17 3 37 29 3 19  5 3  7 11 3  5 23 3 13  7 3 17 47 3 11  5 3 59 19 3  5 13 3  7 31 3 29 43 3 23  5 3 41 37 3  5 11 3
10 47 * 3  7 13 3 43  5 3 59  7 3  5 41 3 31 17 3 37 29 3 19  5 3  7 11 3  5 23 3 13  7 3 17 47 3 11  5 3 53 19 3  5 13 3  7 31 3 29 43 3 23  5 3 41 37 3  5 11 3
11 46 * 3  7 13 3 43  5 3 53  7 3  5 41 3 31 17 3 37 29 3 19  5 3  7 11 3  5 23 3 13  7 3 17 59 3 11  5 3 47 19 3  5 13 3  7 31 3 29 43 3 23  5 3 41 37 3  5 11 3
12 45 * 3  7 13 3 43  5 3 59  7 3  5 41 3 31 17 3 37 29 3 19  5 3  7 11 3  5 23 3 13  7 3 17 53 3 11  5 3 47 19 3  5 13 3  7 31 3 29 43 3 23  5 3 41 37 3  5 11 3
13 54 * 3  7 13 3 43  5 3 31  7 3  5 41 3 19 17 3 37 29 3 47  5 3  7 11 3  5 23 3 13  7 3 17 19 3 11  5 3 53 31 3  5 13 3  7 59 3 29 43 3 23  5 3 41 37 3  5 11 3
14 53 * 3  7 13 3 43  5 3 31  7 3  5 41 3 19 17 3 37 29 3 47  5 3  7 11 3  5 23 3 13  7 3 17 19 3 11  5 3 59 31 3  5 13 3  7 53 3 29 43 3 23  5 3 41 37 3  5 11 3
15 52 * 3  7 13 3 43  5 3 31  7 3  5 41 3 19 17 3 37 29 3 53  5 3  7 11 3  5 23 3 13  7 3 17 19 3 11  5 3 47 31 3  5 13 3  7 59 3 29 43 3 23  5 3 41 37 3  5 11 3
16 51 * 3  7 13 3 43  5 3 31  7 3  5 41 3 19 17 3 37 29 3 59  5 3  7 11 3  5 23 3 13  7 3 17 19 3 11  5 3 47 31 3  5 13 3  7 53 3 29 43 3 23  5 3 41 37 3  5 11 3
17 50 * 3  7 13 3 43  5 3 31  7 3  5 41 3 19 17 3 37 29 3 53  5 3  7 11 3  5 23 3 13  7 3 17 19 3 11  5 3 59 31 3  5 13 3  7 47 3 29 43 3 23  5 3 41 37 3  5 11 3
18 49 * 3  7 13 3 43  5 3 31  7 3  5 41 3 19 17 3 37 29 3 59  5 3  7 11 3  5 23 3 13  7 3 17 19 3 11  5 3 53 31 3  5 13 3  7 47 3 29 43 3 23  5 3 41 37 3  5 11 3
19 32 * 3  7 13 3 43  5 3 47  7 3  5 41 3 31 23 3 37 29 3 19  5 3  7 11 3  5 53 3 13  7 3 59 17 3 11  5 3 23 19 3  5 13 3  7 31 3 29 43 3 17  5 3 41 37 3  5 11 3
20 31 * 3  7 13 3 43  5 3 47  7 3  5 41 3 31 23 3 37 29 3 19  5 3  7 11 3  5 59 3 13  7 3 53 17 3 11  5 3 23 19 3  5 13 3  7 31 3 29 43 3 17  5 3 41 37 3  5 11 3
21 36 * 3  7 13 3 43  5 3 53  7 3  5 41 3 31 23 3 37 29 3 19  5 3  7 11 3  5 47 3 13  7 3 59 17 3 11  5 3 23 19 3  5 13 3  7 31 3 29 43 3 17  5 3 41 37 3  5 11 3
22 35 * 3  7 13 3 43  5 3 59  7 3  5 41 3 31 23 3 37 29 3 19  5 3  7 11 3  5 47 3 13  7 3 53 17 3 11  5 3 23 19 3  5 13 3  7 31 3 29 43 3 17  5 3 41 37 3  5 11 3
23 34 * 3  7 13 3 43  5 3 53  7 3  5 41 3 31 23 3 37 29 3 19  5 3  7 11 3  5 59 3 13  7 3 47 17 3 11  5 3 23 19 3  5 13 3  7 31 3 29 43 3 17  5 3 41 37 3  5 11 3
24 33 * 3  7 13 3 43  5 3 59  7 3  5 41 3 31 23 3 37 29 3 19  5 3  7 11 3  5 53 3 13  7 3 47 17 3 11  5 3 23 19 3  5 13 3  7 31 3 29 43 3 17  5 3 41 37 3  5 11 3
25 42 * 3  7 13 3 43  5 3 19  7 3  5 41 3 31 23 3 37 29 3 47  5 3  7 11 3  5 19 3 13  7 3 53 17 3 11  5 3 23 59 3  5 13 3  7 31 3 29 43 3 17  5 3 41 37 3  5 11 3
26 41 * 3  7 13 3 43  5 3 19  7 3  5 41 3 31 23 3 37 29 3 47  5 3  7 11 3  5 19 3 13  7 3 59 17 3 11  5 3 23 53 3  5 13 3  7 31 3 29 43 3 17  5 3 41 37 3  5 11 3
27 40 * 3  7 13 3 43  5 3 19  7 3  5 41 3 31 23 3 37 29 3 53  5 3  7 11 3  5 19 3 13  7 3 47 17 3 11  5 3 23 59 3  5 13 3  7 31 3 29 43 3 17  5 3 41 37 3  5 11 3
28 39 * 3  7 13 3 43  5 3 19  7 3  5 41 3 31 23 3 37 29 3 59  5 3  7 11 3  5 19 3 13  7 3 47 17 3 11  5 3 23 53 3  5 13 3  7 31 3 29 43 3 17  5 3 41 37 3  5 11 3
29 38 * 3  7 13 3 43  5 3 19  7 3  5 41 3 31 23 3 37 29 3 53  5 3  7 11 3  5 19 3 13  7 3 59 17 3 11  5 3 23 47 3  5 13 3  7 31 3 29 43 3 17  5 3 41 37 3  5 11 3
30 37 * 3  7 13 3 43  5 3 19  7 3  5 41 3 31 23 3 37 29 3 59  5 3  7 11 3  5 19 3 13  7 3 53 17 3 11  5 3 23 47 3  5 13 3  7 31 3 29 43 3 17  5 3 41 37 3  5 11 3
31 20 * 3 11  5 3 37 41 3  5 17 3 43 29 3 31  7 3 13  5 3 19 23 3  5 11 3 17 53 3  7 13 3 59  5 3 11  7 3  5 19 3 29 37 3 23 31 3 41  5 3  7 47 3  5 43 3 13  7 3
32 19 * 3 11  5 3 37 41 3  5 17 3 43 29 3 31  7 3 13  5 3 19 23 3  5 11 3 17 59 3  7 13 3 53  5 3 11  7 3  5 19 3 29 37 3 23 31 3 41  5 3  7 47 3  5 43 3 13  7 3
33 24 * 3 11  5 3 37 41 3  5 17 3 43 29 3 31  7 3 13  5 3 19 23 3  5 11 3 17 47 3  7 13 3 53  5 3 11  7 3  5 19 3 29 37 3 23 31 3 41  5 3  7 59 3  5 43 3 13  7 3
34 23 * 3 11  5 3 37 41 3  5 17 3 43 29 3 31  7 3 13  5 3 19 23 3  5 11 3 17 47 3  7 13 3 59  5 3 11  7 3  5 19 3 29 37 3 23 31 3 41  5 3  7 53 3  5 43 3 13  7 3
35 22 * 3 11  5 3 37 41 3  5 17 3 43 29 3 31  7 3 13  5 3 19 23 3  5 11 3 17 53 3  7 13 3 47  5 3 11  7 3  5 19 3 29 37 3 23 31 3 41  5 3  7 59 3  5 43 3 13  7 3
36 21 * 3 11  5 3 37 41 3  5 17 3 43 29 3 31  7 3 13  5 3 19 23 3  5 11 3 17 59 3  7 13 3 47  5 3 11  7 3  5 19 3 29 37 3 23 31 3 41  5 3  7 53 3  5 43 3 13  7 3
37 30 * 3 11  5 3 37 41 3  5 17 3 43 29 3 31  7 3 13  5 3 47 23 3  5 11 3 17 53 3  7 13 3 19  5 3 11  7 3  5 59 3 29 37 3 23 31 3 41  5 3  7 19 3  5 43 3 13  7 3
38 29 * 3 11  5 3 37 41 3  5 17 3 43 29 3 31  7 3 13  5 3 47 23 3  5 11 3 17 59 3  7 13 3 19  5 3 11  7 3  5 53 3 29 37 3 23 31 3 41  5 3  7 19 3  5 43 3 13  7 3
39 28 * 3 11  5 3 37 41 3  5 17 3 43 29 3 31  7 3 13  5 3 53 23 3  5 11 3 17 47 3  7 13 3 19  5 3 11  7 3  5 59 3 29 37 3 23 31 3 41  5 3  7 19 3  5 43 3 13  7 3
40 27 * 3 11  5 3 37 41 3  5 17 3 43 29 3 31  7 3 13  5 3 59 23 3  5 11 3 17 47 3  7 13 3 19  5 3 11  7 3  5 53 3 29 37 3 23 31 3 41  5 3  7 19 3  5 43 3 13  7 3
41 26 * 3 11  5 3 37 41 3  5 17 3 43 29 3 31  7 3 13  5 3 53 23 3  5 11 3 17 59 3  7 13 3 19  5 3 11  7 3  5 47 3 29 37 3 23 31 3 41  5 3  7 19 3  5 43 3 13  7 3
42 25 * 3 11  5 3 37 41 3  5 17 3 43 29 3 31  7 3 13  5 3 59 23 3  5 11 3 17 53 3  7 13 3 19  5 3 11  7 3  5 47 3 29 37 3 23 31 3 41  5 3  7 19 3  5 43 3 13  7 3
43  8 * 3 11  5 3 37 41 3  5 23 3 43 29 3 31  7 3 13  5 3 19 53 3  5 11 3 59 17 3  7 13 3 23  5 3 11  7 3  5 19 3 29 37 3 17 31 3 41  5 3  7 47 3  5 43 3 13  7 3
44  7 * 3 11  5 3 37 41 3  5 23 3 43 29 3 31  7 3 13  5 3 19 59 3  5 11 3 53 17 3  7 13 3 23  5 3 11  7 3  5 19 3 29 37 3 17 31 3 41  5 3  7 47 3  5 43 3 13  7 3
45 12 * 3 11  5 3 37 41 3  5 23 3 43 29 3 31  7 3 13  5 3 19 47 3  5 11 3 53 17 3  7 13 3 23  5 3 11  7 3  5 19 3 29 37 3 17 31 3 41  5 3  7 59 3  5 43 3 13  7 3
46 11 * 3 11  5 3 37 41 3  5 23 3 43 29 3 31  7 3 13  5 3 19 47 3  5 11 3 59 17 3  7 13 3 23  5 3 11  7 3  5 19 3 29 37 3 17 31 3 41  5 3  7 53 3  5 43 3 13  7 3
47 10 * 3 11  5 3 37 41 3  5 23 3 43 29 3 31  7 3 13  5 3 19 53 3  5 11 3 47 17 3  7 13 3 23  5 3 11  7 3  5 19 3 29 37 3 17 31 3 41  5 3  7 59 3  5 43 3 13  7 3
48  9 * 3 11  5 3 37 41 3  5 23 3 43 29 3 31  7 3 13  5 3 19 59 3  5 11 3 47 17 3  7 13 3 23  5 3 11  7 3  5 19 3 29 37 3 17 31 3 41  5 3  7 53 3  5 43 3 13  7 3
49 18 * 3 11  5 3 37 41 3  5 23 3 43 29 3 47  7 3 13  5 3 31 53 3  5 11 3 19 17 3  7 13 3 23  5 3 11  7 3  5 59 3 29 37 3 17 19 3 41  5 3  7 31 3  5 43 3 13  7 3
50 17 * 3 11  5 3 37 41 3  5 23 3 43 29 3 47  7 3 13  5 3 31 59 3  5 11 3 19 17 3  7 13 3 23  5 3 11  7 3  5 53 3 29 37 3 17 19 3 41  5 3  7 31 3  5 43 3 13  7 3
51 16 * 3 11  5 3 37 41 3  5 23 3 43 29 3 53  7 3 13  5 3 31 47 3  5 11 3 19 17 3  7 13 3 23  5 3 11  7 3  5 59 3 29 37 3 17 19 3 41  5 3  7 31 3  5 43 3 13  7 3
52 15 * 3 11  5 3 37 41 3  5 23 3 43 29 3 59  7 3 13  5 3 31 47 3  5 11 3 19 17 3  7 13 3 23  5 3 11  7 3  5 53 3 29 37 3 17 19 3 41  5 3  7 31 3  5 43 3 13  7 3
53 14 * 3 11  5 3 37 41 3  5 23 3 43 29 3 53  7 3 13  5 3 31 59 3  5 11 3 19 17 3  7 13 3 23  5 3 11  7 3  5 47 3 29 37 3 17 19 3 41  5 3  7 31 3  5 43 3 13  7 3
54 13 * 3 11  5 3 37 41 3  5 23 3 43 29 3 59  7 3 13  5 3 31 53 3  5 11 3 19 17 3  7 13 3 23  5 3 11  7 3  5 47 3 29 37 3 17 19 3 41  5 3  7 31 3  5 43 3 13  7 3
55  6 * 3  7  5 3 37 13 3  5  7 3 43 23 3 11 41 3 47  5 3 19 29 3  5 17 3 31 53 3 59  7 3 13  5 3 23 11 3  5 19 3 17 37 3  7 13 3 11  5 3 29  7 3  5 43 3 41 31 3
56  5 * 3  7  5 3 37 13 3  5  7 3 43 23 3 11 41 3 47  5 3 19 29 3  5 17 3 31 59 3 53  7 3 13  5 3 23 11 3  5 19 3 17 37 3  7 13 3 11  5 3 29  7 3  5 43 3 41 31 3
57  4 * 3  7  5 3 37 13 3  5  7 3 43 23 3 11 41 3 53  5 3 19 29 3  5 17 3 31 47 3 59  7 3 13  5 3 23 11 3  5 19 3 17 37 3  7 13 3 11  5 3 29  7 3  5 43 3 41 31 3
58  3 * 3  7  5 3 37 13 3  5  7 3 43 23 3 11 41 3 59  5 3 19 29 3  5 17 3 31 47 3 53  7 3 13  5 3 23 11 3  5 19 3 17 37 3  7 13 3 11  5 3 29  7 3  5 43 3 41 31 3
59  2 * 3  7  5 3 37 13 3  5  7 3 43 23 3 11 41 3 53  5 3 19 29 3  5 17 3 31 59 3 47  7 3 13  5 3 23 11 3  5 19 3 17 37 3  7 13 3 11  5 3 29  7 3  5 43 3 41 31 3
60  1 * 3  7  5 3 37 13 3  5  7 3 43 23 3 11 41 3 59  5 3 19 29 3  5 17 3 31 53 3 47  7 3 13  5 3 23 11 3  5 19 3 17 37 3  7 13 3 11  5 3 29  7 3  5 43 3 41 31 3
---------------------------------------------------------------------------
n=18, p_n=61, omega(n)=65, n_seq=12
 1 12 * 3 7 5  3 17 29  3 5  7  3 31 47 3 11 13  3 43 5  3 37 41 3 5 53  3 19 23 3 59  7  3 61 5  3 29 11  3 5 17  3 13 31 3 7 19  3 11 5  3 23  7  3 5 13  3 17 37 3 47 43  3 41 5 3 7
 2 11 * 3 7 5  3 17 29  3 5  7  3 31 47 3 11 13  3 43 5  3 37 41 3 5 53  3 19 23 3 61  7  3 59 5  3 29 11  3 5 17  3 13 31 3 7 19  3 11 5  3 23  7  3 5 13  3 17 37 3 47 43  3 41 5 3 7
 3 10 * 3 7 5  3 17 29  3 5  7  3 31 47 3 11 13  3 43 5  3 37 41 3 5 59  3 19 23 3 53  7  3 61 5  3 29 11  3 5 17  3 13 31 3 7 19  3 11 5  3 23  7  3 5 13  3 17 37 3 47 43  3 41 5 3 7
 4  9 * 3 7 5  3 17 29  3 5  7  3 31 47 3 11 13  3 43 5  3 37 41 3 5 61  3 19 23 3 53  7  3 59 5  3 29 11  3 5 17  3 13 31 3 7 19  3 11 5  3 23  7  3 5 13  3 17 37 3 47 43  3 41 5 3 7
 5  8 * 3 7 5  3 17 29  3 5  7  3 31 47 3 11 13  3 43 5  3 37 41 3 5 59  3 19 23 3 61  7  3 53 5  3 29 11  3 5 17  3 13 31 3 7 19  3 11 5  3 23  7  3 5 13  3 17 37 3 47 43  3 41 5 3 7
 6  7 * 3 7 5  3 17 29  3 5  7  3 31 47 3 11 13  3 43 5  3 37 41 3 5 61  3 19 23 3 59  7  3 53 5  3 29 11  3 5 17  3 13 31 3 7 19  3 11 5  3 23  7  3 5 13  3 17 37 3 47 43  3 41 5 3 7
 7  6 * 7 3 5 41  3 43 47 3 37 17  3 13 5  3  7 23  3 5 11  3 19 7 3 31 13  3 17 5  3 11 29  3 5 53  3  7 59 3 23 19  3 61 5 3 41 37  3 5 43  3 13 11 3 47 31  3  7 5  3 29 17  3 5 7 3
 8  5 * 7 3 5 41  3 43 47 3 37 17  3 13 5  3  7 23  3 5 11  3 19 7 3 31 13  3 17 5  3 11 29  3 5 53  3  7 61 3 23 19  3 59 5 3 41 37  3 5 43  3 13 11 3 47 31  3  7 5  3 29 17  3 5 7 3
 9  4 * 7 3 5 41  3 43 47 3 37 17  3 13 5  3  7 23  3 5 11  3 19 7 3 31 13  3 17 5  3 11 29  3 5 59  3  7 53 3 23 19  3 61 5 3 41 37  3 5 43  3 13 11 3 47 31  3  7 5  3 29 17  3 5 7 3
10  3 * 7 3 5 41  3 43 47 3 37 17  3 13 5  3  7 23  3 5 11  3 19 7 3 31 13  3 17 5  3 11 29  3 5 61  3  7 53 3 23 19  3 59 5 3 41 37  3 5 43  3 13 11 3 47 31  3  7 5  3 29 17  3 5 7 3
11  2 * 7 3 5 41  3 43 47 3 37 17  3 13 5  3  7 23  3 5 11  3 19 7 3 31 13  3 17 5  3 11 29  3 5 59  3  7 61 3 23 19  3 53 5 3 41 37  3 5 43  3 13 11 3 47 31  3  7 5  3 29 17  3 5 7 3
12  1 * 7 3 5 41  3 43 47 3 37 17  3 13 5  3  7 23  3 5 11  3 19 7 3 31 13  3 17 5  3 11 29  3 5 61  3  7 59 3 23 19  3 53 5 3 41 37  3 5 43  3 13 11 3 47 31  3  7 5  3 29 17  3 5 7 3
---------------------------------------------------------------------------
n=19, p_n=67, omega(n)=75, n_seq=144
  1 144 * 23 3 11 41 3 43  5 3 19 29 3  5 17 3 31 47 3 37 7 3 13 5 3 23 11 3  5 19 3 17 53 3  7 13 3 11  5 3 29  7 3  5 59 3 41 31 3 61 43 3 67  5 3 7 37 3 5 11 3 13  7 3 47 17 3 19  5 3 11 23 3  5 13 3  7
  2 143 * 23 3 11 41 3 43  5 3 19 29 3  5 17 3 31 47 3 37 7 3 13 5 3 23 11 3  5 19 3 17 53 3  7 13 3 11  5 3 29  7 3  5 59 3 41 31 3 67 43 3 61  5 3 7 37 3 5 11 3 13  7 3 47 17 3 19  5 3 11 23 3  5 13 3  7
  3 142 * 23 3 11 41 3 43  5 3 19 29 3  5 17 3 31 47 3 37 7 3 13 5 3 23 11 3  5 19 3 17 53 3  7 13 3 11  5 3 29  7 3  5 61 3 41 31 3 59 43 3 67  5 3 7 37 3 5 11 3 13  7 3 47 17 3 19  5 3 11 23 3  5 13 3  7
  4 141 * 23 3 11 41 3 43  5 3 19 29 3  5 17 3 31 47 3 37 7 3 13 5 3 23 11 3  5 19 3 17 53 3  7 13 3 11  5 3 29  7 3  5 67 3 41 31 3 59 43 3 61  5 3 7 37 3 5 11 3 13  7 3 47 17 3 19  5 3 11 23 3  5 13 3  7
  5 140 * 23 3 11 41 3 43  5 3 19 29 3  5 17 3 31 47 3 37 7 3 13 5 3 23 11 3  5 19 3 17 53 3  7 13 3 11  5 3 29  7 3  5 61 3 41 31 3 67 43 3 59  5 3 7 37 3 5 11 3 13  7 3 47 17 3 19  5 3 11 23 3  5 13 3  7
  6 139 * 23 3 11 41 3 43  5 3 19 29 3  5 17 3 31 47 3 37 7 3 13 5 3 23 11 3  5 19 3 17 53 3  7 13 3 11  5 3 29  7 3  5 67 3 41 31 3 61 43 3 59  5 3 7 37 3 5 11 3 13  7 3 47 17 3 19  5 3 11 23 3  5 13 3  7
  7 138 * 23 3 11 41 3 43  5 3 19 29 3  5 17 3 31 47 3 37 7 3 13 5 3 23 11 3  5 19 3 17 59 3  7 13 3 11  5 3 29  7 3  5 53 3 41 31 3 61 43 3 67  5 3 7 37 3 5 11 3 13  7 3 47 17 3 19  5 3 11 23 3  5 13 3  7
  8 137 * 23 3 11 41 3 43  5 3 19 29 3  5 17 3 31 47 3 37 7 3 13 5 3 23 11 3  5 19 3 17 59 3  7 13 3 11  5 3 29  7 3  5 53 3 41 31 3 67 43 3 61  5 3 7 37 3 5 11 3 13  7 3 47 17 3 19  5 3 11 23 3  5 13 3  7
  9 136 * 23 3 11 41 3 43  5 3 19 29 3  5 17 3 31 47 3 37 7 3 13 5 3 23 11 3  5 19 3 17 61 3  7 13 3 11  5 3 29  7 3  5 53 3 41 31 3 59 43 3 67  5 3 7 37 3 5 11 3 13  7 3 47 17 3 19  5 3 11 23 3  5 13 3  7
 10 135 * 23 3 11 41 3 43  5 3 19 29 3  5 17 3 31 47 3 37 7 3 13 5 3 23 11 3  5 19 3 17 67 3  7 13 3 11  5 3 29  7 3  5 53 3 41 31 3 59 43 3 61  5 3 7 37 3 5 11 3 13  7 3 47 17 3 19  5 3 11 23 3  5 13 3  7
 11 134 * 23 3 11 41 3 43  5 3 19 29 3  5 17 3 31 47 3 37 7 3 13 5 3 23 11 3  5 19 3 17 61 3  7 13 3 11  5 3 29  7 3  5 53 3 41 31 3 67 43 3 59  5 3 7 37 3 5 11 3 13  7 3 47 17 3 19  5 3 11 23 3  5 13 3  7
 12 133 * 23 3 11 41 3 43  5 3 19 29 3  5 17 3 31 47 3 37 7 3 13 5 3 23 11 3  5 19 3 17 67 3  7 13 3 11  5 3 29  7 3  5 53 3 41 31 3 61 43 3 59  5 3 7 37 3 5 11 3 13  7 3 47 17 3 19  5 3 11 23 3  5 13 3  7
 13 132 * 23 3 11 41 3 43  5 3 19 29 3  5 17 3 31 47 3 37 7 3 13 5 3 23 11 3  5 19 3 17 59 3  7 13 3 11  5 3 29  7 3  5 61 3 41 31 3 53 43 3 67  5 3 7 37 3 5 11 3 13  7 3 47 17 3 19  5 3 11 23 3  5 13 3  7
 14 131 * 23 3 11 41 3 43  5 3 19 29 3  5 17 3 31 47 3 37 7 3 13 5 3 23 11 3  5 19 3 17 59 3  7 13 3 11  5 3 29  7 3  5 67 3 41 31 3 53 43 3 61  5 3 7 37 3 5 11 3 13  7 3 47 17 3 19  5 3 11 23 3  5 13 3  7
 15 130 * 23 3 11 41 3 43  5 3 19 29 3  5 17 3 31 47 3 37 7 3 13 5 3 23 11 3  5 19 3 17 61 3  7 13 3 11  5 3 29  7 3  5 59 3 41 31 3 53 43 3 67  5 3 7 37 3 5 11 3 13  7 3 47 17 3 19  5 3 11 23 3  5 13 3  7
 16 129 * 23 3 11 41 3 43  5 3 19 29 3  5 17 3 31 47 3 37 7 3 13 5 3 23 11 3  5 19 3 17 67 3  7 13 3 11  5 3 29  7 3  5 59 3 41 31 3 53 43 3 61  5 3 7 37 3 5 11 3 13  7 3 47 17 3 19  5 3 11 23 3  5 13 3  7
 17 128 * 23 3 11 41 3 43  5 3 19 29 3  5 17 3 31 47 3 37 7 3 13 5 3 23 11 3  5 19 3 17 61 3  7 13 3 11  5 3 29  7 3  5 67 3 41 31 3 53 43 3 59  5 3 7 37 3 5 11 3 13  7 3 47 17 3 19  5 3 11 23 3  5 13 3  7
 18 127 * 23 3 11 41 3 43  5 3 19 29 3  5 17 3 31 47 3 37 7 3 13 5 3 23 11 3  5 19 3 17 67 3  7 13 3 11  5 3 29  7 3  5 61 3 41 31 3 53 43 3 59  5 3 7 37 3 5 11 3 13  7 3 47 17 3 19  5 3 11 23 3  5 13 3  7
 19 126 * 23 3 11 41 3 43  5 3 19 29 3  5 17 3 31 47 3 37 7 3 13 5 3 23 11 3  5 19 3 17 59 3  7 13 3 11  5 3 29  7 3  5 61 3 41 31 3 67 43 3 53  5 3 7 37 3 5 11 3 13  7 3 47 17 3 19  5 3 11 23 3  5 13 3  7
 20 125 * 23 3 11 41 3 43  5 3 19 29 3  5 17 3 31 47 3 37 7 3 13 5 3 23 11 3  5 19 3 17 59 3  7 13 3 11  5 3 29  7 3  5 67 3 41 31 3 61 43 3 53  5 3 7 37 3 5 11 3 13  7 3 47 17 3 19  5 3 11 23 3  5 13 3  7
 21 124 * 23 3 11 41 3 43  5 3 19 29 3  5 17 3 31 47 3 37 7 3 13 5 3 23 11 3  5 19 3 17 61 3  7 13 3 11  5 3 29  7 3  5 59 3 41 31 3 67 43 3 53  5 3 7 37 3 5 11 3 13  7 3 47 17 3 19  5 3 11 23 3  5 13 3  7
 22 123 * 23 3 11 41 3 43  5 3 19 29 3  5 17 3 31 47 3 37 7 3 13 5 3 23 11 3  5 19 3 17 67 3  7 13 3 11  5 3 29  7 3  5 59 3 41 31 3 61 43 3 53  5 3 7 37 3 5 11 3 13  7 3 47 17 3 19  5 3 11 23 3  5 13 3  7
 23 122 * 23 3 11 41 3 43  5 3 19 29 3  5 17 3 31 47 3 37 7 3 13 5 3 23 11 3  5 19 3 17 61 3  7 13 3 11  5 3 29  7 3  5 67 3 41 31 3 59 43 3 53  5 3 7 37 3 5 11 3 13  7 3 47 17 3 19  5 3 11 23 3  5 13 3  7
 24 121 * 23 3 11 41 3 43  5 3 19 29 3  5 17 3 31 47 3 37 7 3 13 5 3 23 11 3  5 19 3 17 67 3  7 13 3 11  5 3 29  7 3  5 61 3 41 31 3 59 43 3 53  5 3 7 37 3 5 11 3 13  7 3 47 17 3 19  5 3 11 23 3  5 13 3  7
 25 114 * 23 3 11 47 3 43  5 3 19 53 3  5 17 3 31 29 3 37 7 3 13 5 3 23 11 3  5 19 3 17 59 3  7 13 3 11  5 3 61  7 3  5 41 3 29 31 3 67 43 3 47  5 3 7 37 3 5 11 3 13  7 3 53 17 3 19  5 3 11 23 3  5 13 3  7
 26 113 * 23 3 11 47 3 43  5 3 19 53 3  5 17 3 31 29 3 37 7 3 13 5 3 23 11 3  5 19 3 17 59 3  7 13 3 11  5 3 67  7 3  5 41 3 29 31 3 61 43 3 47  5 3 7 37 3 5 11 3 13  7 3 53 17 3 19  5 3 11 23 3  5 13 3  7
 27 112 * 23 3 11 47 3 43  5 3 19 53 3  5 17 3 31 29 3 37 7 3 13 5 3 23 11 3  5 19 3 17 61 3  7 13 3 11  5 3 59  7 3  5 41 3 29 31 3 67 43 3 47  5 3 7 37 3 5 11 3 13  7 3 53 17 3 19  5 3 11 23 3  5 13 3  7
 28 111 * 23 3 11 47 3 43  5 3 19 53 3  5 17 3 31 29 3 37 7 3 13 5 3 23 11 3  5 19 3 17 67 3  7 13 3 11  5 3 59  7 3  5 41 3 29 31 3 61 43 3 47  5 3 7 37 3 5 11 3 13  7 3 53 17 3 19  5 3 11 23 3  5 13 3  7
 29 110 * 23 3 11 47 3 43  5 3 19 53 3  5 17 3 31 29 3 37 7 3 13 5 3 23 11 3  5 19 3 17 61 3  7 13 3 11  5 3 67  7 3  5 41 3 29 31 3 59 43 3 47  5 3 7 37 3 5 11 3 13  7 3 53 17 3 19  5 3 11 23 3  5 13 3  7
 30 109 * 23 3 11 47 3 43  5 3 19 53 3  5 17 3 31 29 3 37 7 3 13 5 3 23 11 3  5 19 3 17 67 3  7 13 3 11  5 3 61  7 3  5 41 3 29 31 3 59 43 3 47  5 3 7 37 3 5 11 3 13  7 3 53 17 3 19  5 3 11 23 3  5 13 3  7
 31 108 * 23 3 11 47 3 43  5 3 19 53 3  5 17 3 31 29 3 37 7 3 13 5 3 23 11 3  5 19 3 17 59 3  7 13 3 11  5 3 61  7 3  5 67 3 29 31 3 41 43 3 47  5 3 7 37 3 5 11 3 13  7 3 53 17 3 19  5 3 11 23 3  5 13 3  7
 32 107 * 23 3 11 47 3 43  5 3 19 53 3  5 17 3 31 29 3 37 7 3 13 5 3 23 11 3  5 19 3 17 59 3  7 13 3 11  5 3 67  7 3  5 61 3 29 31 3 41 43 3 47  5 3 7 37 3 5 11 3 13  7 3 53 17 3 19  5 3 11 23 3  5 13 3  7
 33 106 * 23 3 11 47 3 43  5 3 19 53 3  5 17 3 31 29 3 37 7 3 13 5 3 23 11 3  5 19 3 17 61 3  7 13 3 11  5 3 59  7 3  5 67 3 29 31 3 41 43 3 47  5 3 7 37 3 5 11 3 13  7 3 53 17 3 19  5 3 11 23 3  5 13 3  7
 34 105 * 23 3 11 47 3 43  5 3 19 53 3  5 17 3 31 29 3 37 7 3 13 5 3 23 11 3  5 19 3 17 67 3  7 13 3 11  5 3 59  7 3  5 61 3 29 31 3 41 43 3 47  5 3 7 37 3 5 11 3 13  7 3 53 17 3 19  5 3 11 23 3  5 13 3  7
 35 104 * 23 3 11 47 3 43  5 3 19 53 3  5 17 3 31 29 3 37 7 3 13 5 3 23 11 3  5 19 3 17 61 3  7 13 3 11  5 3 67  7 3  5 59 3 29 31 3 41 43 3 47  5 3 7 37 3 5 11 3 13  7 3 53 17 3 19  5 3 11 23 3  5 13 3  7
 36 103 * 23 3 11 47 3 43  5 3 19 53 3  5 17 3 31 29 3 37 7 3 13 5 3 23 11 3  5 19 3 17 67 3  7 13 3 11  5 3 61  7 3  5 59 3 29 31 3 41 43 3 47  5 3 7 37 3 5 11 3 13  7 3 53 17 3 19  5 3 11 23 3  5 13 3  7
 37  84 * 23 3 11 59 3 43  5 3 19 41 3  5 17 3 31 29 3 37 7 3 13 5 3 23 11 3  5 19 3 17 53 3  7 13 3 11  5 3 61  7 3  5 67 3 29 31 3 47 43 3 41  5 3 7 37 3 5 11 3 13  7 3 59 17 3 19  5 3 11 23 3  5 13 3  7
 38  83 * 23 3 11 59 3 43  5 3 19 41 3  5 17 3 31 29 3 37 7 3 13 5 3 23 11 3  5 19 3 17 53 3  7 13 3 11  5 3 67  7 3  5 61 3 29 31 3 47 43 3 41  5 3 7 37 3 5 11 3 13  7 3 59 17 3 19  5 3 11 23 3  5 13 3  7
 39  82 * 23 3 11 59 3 43  5 3 19 41 3  5 17 3 31 29 3 37 7 3 13 5 3 23 11 3  5 19 3 17 61 3  7 13 3 11  5 3 53  7 3  5 67 3 29 31 3 47 43 3 41  5 3 7 37 3 5 11 3 13  7 3 59 17 3 19  5 3 11 23 3  5 13 3  7
 40  81 * 23 3 11 59 3 43  5 3 19 41 3  5 17 3 31 29 3 37 7 3 13 5 3 23 11 3  5 19 3 17 67 3  7 13 3 11  5 3 53  7 3  5 61 3 29 31 3 47 43 3 41  5 3 7 37 3 5 11 3 13  7 3 59 17 3 19  5 3 11 23 3  5 13 3  7
 41  80 * 23 3 11 59 3 43  5 3 19 41 3  5 17 3 31 29 3 37 7 3 13 5 3 23 11 3  5 19 3 17 61 3  7 13 3 11  5 3 67  7 3  5 53 3 29 31 3 47 43 3 41  5 3 7 37 3 5 11 3 13  7 3 59 17 3 19  5 3 11 23 3  5 13 3  7
 42  79 * 23 3 11 59 3 43  5 3 19 41 3  5 17 3 31 29 3 37 7 3 13 5 3 23 11 3  5 19 3 17 67 3  7 13 3 11  5 3 61  7 3  5 53 3 29 31 3 47 43 3 41  5 3 7 37 3 5 11 3 13  7 3 59 17 3 19  5 3 11 23 3  5 13 3  7
 43 102 * 23 3 11 59 3 43  5 3 19 41 3  5 17 3 31 29 3 37 7 3 13 5 3 23 11 3  5 19 3 17 47 3  7 13 3 11  5 3 53  7 3  5 61 3 29 31 3 67 43 3 41  5 3 7 37 3 5 11 3 13  7 3 59 17 3 19  5 3 11 23 3  5 13 3  7
 44 101 * 23 3 11 59 3 43  5 3 19 41 3  5 17 3 31 29 3 37 7 3 13 5 3 23 11 3  5 19 3 17 47 3  7 13 3 11  5 3 53  7 3  5 67 3 29 31 3 61 43 3 41  5 3 7 37 3 5 11 3 13  7 3 59 17 3 19  5 3 11 23 3  5 13 3  7
 45 100 * 23 3 11 59 3 43  5 3 19 41 3  5 17 3 31 29 3 37 7 3 13 5 3 23 11 3  5 19 3 17 47 3  7 13 3 11  5 3 61  7 3  5 53 3 29 31 3 67 43 3 41  5 3 7 37 3 5 11 3 13  7 3 59 17 3 19  5 3 11 23 3  5 13 3  7
 46  99 * 23 3 11 59 3 43  5 3 19 41 3  5 17 3 31 29 3 37 7 3 13 5 3 23 11 3  5 19 3 17 47 3  7 13 3 11  5 3 67  7 3  5 53 3 29 31 3 61 43 3 41  5 3 7 37 3 5 11 3 13  7 3 59 17 3 19  5 3 11 23 3  5 13 3  7
 47  98 * 23 3 11 59 3 43  5 3 19 41 3  5 17 3 31 29 3 37 7 3 13 5 3 23 11 3  5 19 3 17 47 3  7 13 3 11  5 3 61  7 3  5 67 3 29 31 3 53 43 3 41  5 3 7 37 3 5 11 3 13  7 3 59 17 3 19  5 3 11 23 3  5 13 3  7
 48  97 * 23 3 11 59 3 43  5 3 19 41 3  5 17 3 31 29 3 37 7 3 13 5 3 23 11 3  5 19 3 17 47 3  7 13 3 11  5 3 67  7 3  5 61 3 29 31 3 53 43 3 41  5 3 7 37 3 5 11 3 13  7 3 59 17 3 19  5 3 11 23 3  5 13 3  7
 49  96 * 23 3 11 59 3 43  5 3 19 41 3  5 17 3 31 29 3 37 7 3 13 5 3 23 11 3  5 19 3 17 53 3  7 13 3 11  5 3 47  7 3  5 61 3 29 31 3 67 43 3 41  5 3 7 37 3 5 11 3 13  7 3 59 17 3 19  5 3 11 23 3  5 13 3  7
 50  95 * 23 3 11 59 3 43  5 3 19 41 3  5 17 3 31 29 3 37 7 3 13 5 3 23 11 3  5 19 3 17 53 3  7 13 3 11  5 3 47  7 3  5 67 3 29 31 3 61 43 3 41  5 3 7 37 3 5 11 3 13  7 3 59 17 3 19  5 3 11 23 3  5 13 3  7
 51  94 * 23 3 11 59 3 43  5 3 19 41 3  5 17 3 31 29 3 37 7 3 13 5 3 23 11 3  5 19 3 17 61 3  7 13 3 11  5 3 47  7 3  5 53 3 29 31 3 67 43 3 41  5 3 7 37 3 5 11 3 13  7 3 59 17 3 19  5 3 11 23 3  5 13 3  7
 52  93 * 23 3 11 59 3 43  5 3 19 41 3  5 17 3 31 29 3 37 7 3 13 5 3 23 11 3  5 19 3 17 67 3  7 13 3 11  5 3 47  7 3  5 53 3 29 31 3 61 43 3 41  5 3 7 37 3 5 11 3 13  7 3 59 17 3 19  5 3 11 23 3  5 13 3  7
 53  92 * 23 3 11 59 3 43  5 3 19 41 3  5 17 3 31 29 3 37 7 3 13 5 3 23 11 3  5 19 3 17 61 3  7 13 3 11  5 3 47  7 3  5 67 3 29 31 3 53 43 3 41  5 3 7 37 3 5 11 3 13  7 3 59 17 3 19  5 3 11 23 3  5 13 3  7
 54  91 * 23 3 11 59 3 43  5 3 19 41 3  5 17 3 31 29 3 37 7 3 13 5 3 23 11 3  5 19 3 17 67 3  7 13 3 11  5 3 47  7 3  5 61 3 29 31 3 53 43 3 41  5 3 7 37 3 5 11 3 13  7 3 59 17 3 19  5 3 11 23 3  5 13 3  7
 55  90 * 23 3 11 59 3 43  5 3 19 41 3  5 17 3 31 29 3 37 7 3 13 5 3 23 11 3  5 19 3 17 53 3  7 13 3 11  5 3 61  7 3  5 47 3 29 31 3 67 43 3 41  5 3 7 37 3 5 11 3 13  7 3 59 17 3 19  5 3 11 23 3  5 13 3  7
 56  89 * 23 3 11 59 3 43  5 3 19 41 3  5 17 3 31 29 3 37 7 3 13 5 3 23 11 3  5 19 3 17 53 3  7 13 3 11  5 3 67  7 3  5 47 3 29 31 3 61 43 3 41  5 3 7 37 3 5 11 3 13  7 3 59 17 3 19  5 3 11 23 3  5 13 3  7
 57  88 * 23 3 11 59 3 43  5 3 19 41 3  5 17 3 31 29 3 37 7 3 13 5 3 23 11 3  5 19 3 17 61 3  7 13 3 11  5 3 53  7 3  5 47 3 29 31 3 67 43 3 41  5 3 7 37 3 5 11 3 13  7 3 59 17 3 19  5 3 11 23 3  5 13 3  7
 58  87 * 23 3 11 59 3 43  5 3 19 41 3  5 17 3 31 29 3 37 7 3 13 5 3 23 11 3  5 19 3 17 67 3  7 13 3 11  5 3 53  7 3  5 47 3 29 31 3 61 43 3 41  5 3 7 37 3 5 11 3 13  7 3 59 17 3 19  5 3 11 23 3  5 13 3  7
 59  86 * 23 3 11 59 3 43  5 3 19 41 3  5 17 3 31 29 3 37 7 3 13 5 3 23 11 3  5 19 3 17 61 3  7 13 3 11  5 3 67  7 3  5 47 3 29 31 3 53 43 3 41  5 3 7 37 3 5 11 3 13  7 3 59 17 3 19  5 3 11 23 3  5 13 3  7
 60  85 * 23 3 11 59 3 43  5 3 19 41 3  5 17 3 31 29 3 37 7 3 13 5 3 23 11 3  5 19 3 17 67 3  7 13 3 11  5 3 61  7 3  5 47 3 29 31 3 53 43 3 41  5 3 7 37 3 5 11 3 13  7 3 59 17 3 19  5 3 11 23 3  5 13 3  7
 61  78 * 23 3 11 47 3 43  5 3 19 53 3  5 17 3 31 29 3 37 7 3 13 5 3 23 11 3  5 19 3 17 41 3  7 13 3 11  5 3 59  7 3  5 61 3 29 31 3 67 43 3 47  5 3 7 37 3 5 11 3 13  7 3 53 17 3 19  5 3 11 23 3  5 13 3  7
 62  77 * 23 3 11 47 3 43  5 3 19 53 3  5 17 3 31 29 3 37 7 3 13 5 3 23 11 3  5 19 3 17 41 3  7 13 3 11  5 3 59  7 3  5 67 3 29 31 3 61 43 3 47  5 3 7 37 3 5 11 3 13  7 3 53 17 3 19  5 3 11 23 3  5 13 3  7
 63  76 * 23 3 11 47 3 43  5 3 19 53 3  5 17 3 31 29 3 37 7 3 13 5 3 23 11 3  5 19 3 17 41 3  7 13 3 11  5 3 61  7 3  5 59 3 29 31 3 67 43 3 47  5 3 7 37 3 5 11 3 13  7 3 53 17 3 19  5 3 11 23 3  5 13 3  7
 64  75 * 23 3 11 47 3 43  5 3 19 53 3  5 17 3 31 29 3 37 7 3 13 5 3 23 11 3  5 19 3 17 41 3  7 13 3 11  5 3 67  7 3  5 59 3 29 31 3 61 43 3 47  5 3 7 37 3 5 11 3 13  7 3 53 17 3 19  5 3 11 23 3  5 13 3  7
 65  74 * 23 3 11 47 3 43  5 3 19 53 3  5 17 3 31 29 3 37 7 3 13 5 3 23 11 3  5 19 3 17 41 3  7 13 3 11  5 3 61  7 3  5 67 3 29 31 3 59 43 3 47  5 3 7 37 3 5 11 3 13  7 3 53 17 3 19  5 3 11 23 3  5 13 3  7
 66  73 * 23 3 11 47 3 43  5 3 19 53 3  5 17 3 31 29 3 37 7 3 13 5 3 23 11 3  5 19 3 17 41 3  7 13 3 11  5 3 67  7 3  5 61 3 29 31 3 59 43 3 47  5 3 7 37 3 5 11 3 13  7 3 53 17 3 19  5 3 11 23 3  5 13 3  7
 67 120 * 23 3 11 47 3 43  5 3 19 53 3  5 17 3 31 29 3 37 7 3 13 5 3 23 11 3  5 19 3 17 59 3  7 13 3 11  5 3 41  7 3  5 61 3 29 31 3 67 43 3 47  5 3 7 37 3 5 11 3 13  7 3 53 17 3 19  5 3 11 23 3  5 13 3  7
 68 119 * 23 3 11 47 3 43  5 3 19 53 3  5 17 3 31 29 3 37 7 3 13 5 3 23 11 3  5 19 3 17 59 3  7 13 3 11  5 3 41  7 3  5 67 3 29 31 3 61 43 3 47  5 3 7 37 3 5 11 3 13  7 3 53 17 3 19  5 3 11 23 3  5 13 3  7
 69 118 * 23 3 11 47 3 43  5 3 19 53 3  5 17 3 31 29 3 37 7 3 13 5 3 23 11 3  5 19 3 17 61 3  7 13 3 11  5 3 41  7 3  5 59 3 29 31 3 67 43 3 47  5 3 7 37 3 5 11 3 13  7 3 53 17 3 19  5 3 11 23 3  5 13 3  7
 70 117 * 23 3 11 47 3 43  5 3 19 53 3  5 17 3 31 29 3 37 7 3 13 5 3 23 11 3  5 19 3 17 67 3  7 13 3 11  5 3 41  7 3  5 59 3 29 31 3 61 43 3 47  5 3 7 37 3 5 11 3 13  7 3 53 17 3 19  5 3 11 23 3  5 13 3  7
 71 116 * 23 3 11 47 3 43  5 3 19 53 3  5 17 3 31 29 3 37 7 3 13 5 3 23 11 3  5 19 3 17 61 3  7 13 3 11  5 3 41  7 3  5 67 3 29 31 3 59 43 3 47  5 3 7 37 3 5 11 3 13  7 3 53 17 3 19  5 3 11 23 3  5 13 3  7
 72 115 * 23 3 11 47 3 43  5 3 19 53 3  5 17 3 31 29 3 37 7 3 13 5 3 23 11 3  5 19 3 17 67 3  7 13 3 11  5 3 41  7 3  5 61 3 29 31 3 59 43 3 47  5 3 7 37 3 5 11 3 13  7 3 53 17 3 19  5 3 11 23 3  5 13 3  7
 73  66 *  7 3 13  5 3 23 11 3  5 19 3 17 53 3  7 13 3 11 5 3 37 7 3  5 47 3 43 59 3 31 29 3 61  5 3  7 67 3  5 11 3 13  7 3 41 17 3 19  5 3 11 23 3 5 13 3 7 37 3 29 31 3 17  5 3 53 19 3  5 43 3 47 11 3 23
 74  65 *  7 3 13  5 3 23 11 3  5 19 3 17 53 3  7 13 3 11 5 3 37 7 3  5 47 3 43 59 3 31 29 3 67  5 3  7 61 3  5 11 3 13  7 3 41 17 3 19  5 3 11 23 3 5 13 3 7 37 3 29 31 3 17  5 3 53 19 3  5 43 3 47 11 3 23
 75  64 *  7 3 13  5 3 23 11 3  5 19 3 17 53 3  7 13 3 11 5 3 37 7 3  5 47 3 43 61 3 31 29 3 59  5 3  7 67 3  5 11 3 13  7 3 41 17 3 19  5 3 11 23 3 5 13 3 7 37 3 29 31 3 17  5 3 53 19 3  5 43 3 47 11 3 23
 76  63 *  7 3 13  5 3 23 11 3  5 19 3 17 53 3  7 13 3 11 5 3 37 7 3  5 47 3 43 67 3 31 29 3 59  5 3  7 61 3  5 11 3 13  7 3 41 17 3 19  5 3 11 23 3 5 13 3 7 37 3 29 31 3 17  5 3 53 19 3  5 43 3 47 11 3 23
 77  62 *  7 3 13  5 3 23 11 3  5 19 3 17 53 3  7 13 3 11 5 3 37 7 3  5 47 3 43 61 3 31 29 3 67  5 3  7 59 3  5 11 3 13  7 3 41 17 3 19  5 3 11 23 3 5 13 3 7 37 3 29 31 3 17  5 3 53 19 3  5 43 3 47 11 3 23
 78  61 *  7 3 13  5 3 23 11 3  5 19 3 17 53 3  7 13 3 11 5 3 37 7 3  5 47 3 43 67 3 31 29 3 61  5 3  7 59 3  5 11 3 13  7 3 41 17 3 19  5 3 11 23 3 5 13 3 7 37 3 29 31 3 17  5 3 53 19 3  5 43 3 47 11 3 23
 79  42 *  7 3 13  5 3 23 11 3  5 19 3 17 59 3  7 13 3 11 5 3 37 7 3  5 41 3 43 47 3 31 29 3 53  5 3  7 61 3  5 11 3 13  7 3 67 17 3 19  5 3 11 23 3 5 13 3 7 37 3 29 31 3 17  5 3 41 19 3  5 43 3 59 11 3 23
 80  41 *  7 3 13  5 3 23 11 3  5 19 3 17 59 3  7 13 3 11 5 3 37 7 3  5 41 3 43 47 3 31 29 3 53  5 3  7 67 3  5 11 3 13  7 3 61 17 3 19  5 3 11 23 3 5 13 3 7 37 3 29 31 3 17  5 3 41 19 3  5 43 3 59 11 3 23
 81  40 *  7 3 13  5 3 23 11 3  5 19 3 17 59 3  7 13 3 11 5 3 37 7 3  5 41 3 43 47 3 31 29 3 61  5 3  7 53 3  5 11 3 13  7 3 67 17 3 19  5 3 11 23 3 5 13 3 7 37 3 29 31 3 17  5 3 41 19 3  5 43 3 59 11 3 23
 82  39 *  7 3 13  5 3 23 11 3  5 19 3 17 59 3  7 13 3 11 5 3 37 7 3  5 41 3 43 47 3 31 29 3 67  5 3  7 53 3  5 11 3 13  7 3 61 17 3 19  5 3 11 23 3 5 13 3 7 37 3 29 31 3 17  5 3 41 19 3  5 43 3 59 11 3 23
 83  38 *  7 3 13  5 3 23 11 3  5 19 3 17 59 3  7 13 3 11 5 3 37 7 3  5 41 3 43 47 3 31 29 3 61  5 3  7 67 3  5 11 3 13  7 3 53 17 3 19  5 3 11 23 3 5 13 3 7 37 3 29 31 3 17  5 3 41 19 3  5 43 3 59 11 3 23
 84  37 *  7 3 13  5 3 23 11 3  5 19 3 17 59 3  7 13 3 11 5 3 37 7 3  5 41 3 43 47 3 31 29 3 67  5 3  7 61 3  5 11 3 13  7 3 53 17 3 19  5 3 11 23 3 5 13 3 7 37 3 29 31 3 17  5 3 41 19 3  5 43 3 59 11 3 23
 85  60 *  7 3 13  5 3 23 11 3  5 19 3 17 59 3  7 13 3 11 5 3 37 7 3  5 41 3 43 53 3 31 29 3 47  5 3  7 61 3  5 11 3 13  7 3 67 17 3 19  5 3 11 23 3 5 13 3 7 37 3 29 31 3 17  5 3 41 19 3  5 43 3 59 11 3 23
 86  59 *  7 3 13  5 3 23 11 3  5 19 3 17 59 3  7 13 3 11 5 3 37 7 3  5 41 3 43 53 3 31 29 3 47  5 3  7 67 3  5 11 3 13  7 3 61 17 3 19  5 3 11 23 3 5 13 3 7 37 3 29 31 3 17  5 3 41 19 3  5 43 3 59 11 3 23
 87  58 *  7 3 13  5 3 23 11 3  5 19 3 17 59 3  7 13 3 11 5 3 37 7 3  5 41 3 43 61 3 31 29 3 47  5 3  7 53 3  5 11 3 13  7 3 67 17 3 19  5 3 11 23 3 5 13 3 7 37 3 29 31 3 17  5 3 41 19 3  5 43 3 59 11 3 23
 88  57 *  7 3 13  5 3 23 11 3  5 19 3 17 59 3  7 13 3 11 5 3 37 7 3  5 41 3 43 67 3 31 29 3 47  5 3  7 53 3  5 11 3 13  7 3 61 17 3 19  5 3 11 23 3 5 13 3 7 37 3 29 31 3 17  5 3 41 19 3  5 43 3 59 11 3 23
 89  56 *  7 3 13  5 3 23 11 3  5 19 3 17 59 3  7 13 3 11 5 3 37 7 3  5 41 3 43 61 3 31 29 3 47  5 3  7 67 3  5 11 3 13  7 3 53 17 3 19  5 3 11 23 3 5 13 3 7 37 3 29 31 3 17  5 3 41 19 3  5 43 3 59 11 3 23
 90  55 *  7 3 13  5 3 23 11 3  5 19 3 17 59 3  7 13 3 11 5 3 37 7 3  5 41 3 43 67 3 31 29 3 47  5 3  7 61 3  5 11 3 13  7 3 53 17 3 19  5 3 11 23 3 5 13 3 7 37 3 29 31 3 17  5 3 41 19 3  5 43 3 59 11 3 23
 91  54 *  7 3 13  5 3 23 11 3  5 19 3 17 59 3  7 13 3 11 5 3 37 7 3  5 41 3 43 53 3 31 29 3 61  5 3  7 47 3  5 11 3 13  7 3 67 17 3 19  5 3 11 23 3 5 13 3 7 37 3 29 31 3 17  5 3 41 19 3  5 43 3 59 11 3 23
 92  53 *  7 3 13  5 3 23 11 3  5 19 3 17 59 3  7 13 3 11 5 3 37 7 3  5 41 3 43 53 3 31 29 3 67  5 3  7 47 3  5 11 3 13  7 3 61 17 3 19  5 3 11 23 3 5 13 3 7 37 3 29 31 3 17  5 3 41 19 3  5 43 3 59 11 3 23
 93  52 *  7 3 13  5 3 23 11 3  5 19 3 17 59 3  7 13 3 11 5 3 37 7 3  5 41 3 43 61 3 31 29 3 53  5 3  7 47 3  5 11 3 13  7 3 67 17 3 19  5 3 11 23 3 5 13 3 7 37 3 29 31 3 17  5 3 41 19 3  5 43 3 59 11 3 23
 94  51 *  7 3 13  5 3 23 11 3  5 19 3 17 59 3  7 13 3 11 5 3 37 7 3  5 41 3 43 67 3 31 29 3 53  5 3  7 47 3  5 11 3 13  7 3 61 17 3 19  5 3 11 23 3 5 13 3 7 37 3 29 31 3 17  5 3 41 19 3  5 43 3 59 11 3 23
 95  50 *  7 3 13  5 3 23 11 3  5 19 3 17 59 3  7 13 3 11 5 3 37 7 3  5 41 3 43 61 3 31 29 3 67  5 3  7 47 3  5 11 3 13  7 3 53 17 3 19  5 3 11 23 3 5 13 3 7 37 3 29 31 3 17  5 3 41 19 3  5 43 3 59 11 3 23
 96  49 *  7 3 13  5 3 23 11 3  5 19 3 17 59 3  7 13 3 11 5 3 37 7 3  5 41 3 43 67 3 31 29 3 61  5 3  7 47 3  5 11 3 13  7 3 53 17 3 19  5 3 11 23 3 5 13 3 7 37 3 29 31 3 17  5 3 41 19 3  5 43 3 59 11 3 23
 97  48 *  7 3 13  5 3 23 11 3  5 19 3 17 59 3  7 13 3 11 5 3 37 7 3  5 41 3 43 53 3 31 29 3 61  5 3  7 67 3  5 11 3 13  7 3 47 17 3 19  5 3 11 23 3 5 13 3 7 37 3 29 31 3 17  5 3 41 19 3  5 43 3 59 11 3 23
 98  47 *  7 3 13  5 3 23 11 3  5 19 3 17 59 3  7 13 3 11 5 3 37 7 3  5 41 3 43 53 3 31 29 3 67  5 3  7 61 3  5 11 3 13  7 3 47 17 3 19  5 3 11 23 3 5 13 3 7 37 3 29 31 3 17  5 3 41 19 3  5 43 3 59 11 3 23
 99  46 *  7 3 13  5 3 23 11 3  5 19 3 17 59 3  7 13 3 11 5 3 37 7 3  5 41 3 43 61 3 31 29 3 53  5 3  7 67 3  5 11 3 13  7 3 47 17 3 19  5 3 11 23 3 5 13 3 7 37 3 29 31 3 17  5 3 41 19 3  5 43 3 59 11 3 23
100  45 *  7 3 13  5 3 23 11 3  5 19 3 17 59 3  7 13 3 11 5 3 37 7 3  5 41 3 43 67 3 31 29 3 53  5 3  7 61 3  5 11 3 13  7 3 47 17 3 19  5 3 11 23 3 5 13 3 7 37 3 29 31 3 17  5 3 41 19 3  5 43 3 59 11 3 23
101  44 *  7 3 13  5 3 23 11 3  5 19 3 17 59 3  7 13 3 11 5 3 37 7 3  5 41 3 43 61 3 31 29 3 67  5 3  7 53 3  5 11 3 13  7 3 47 17 3 19  5 3 11 23 3 5 13 3 7 37 3 29 31 3 17  5 3 41 19 3  5 43 3 59 11 3 23
102  43 *  7 3 13  5 3 23 11 3  5 19 3 17 59 3  7 13 3 11 5 3 37 7 3  5 41 3 43 67 3 31 29 3 61  5 3  7 53 3  5 11 3 13  7 3 47 17 3 19  5 3 11 23 3 5 13 3 7 37 3 29 31 3 17  5 3 41 19 3  5 43 3 59 11 3 23
103  36 *  7 3 13  5 3 23 11 3  5 19 3 17 53 3  7 13 3 11 5 3 37 7 3  5 47 3 43 41 3 31 29 3 59  5 3  7 61 3  5 11 3 13  7 3 67 17 3 19  5 3 11 23 3 5 13 3 7 37 3 29 31 3 17  5 3 53 19 3  5 43 3 47 11 3 23
104  35 *  7 3 13  5 3 23 11 3  5 19 3 17 53 3  7 13 3 11 5 3 37 7 3  5 47 3 43 41 3 31 29 3 59  5 3  7 67 3  5 11 3 13  7 3 61 17 3 19  5 3 11 23 3 5 13 3 7 37 3 29 31 3 17  5 3 53 19 3  5 43 3 47 11 3 23
105  34 *  7 3 13  5 3 23 11 3  5 19 3 17 53 3  7 13 3 11 5 3 37 7 3  5 47 3 43 41 3 31 29 3 61  5 3  7 59 3  5 11 3 13  7 3 67 17 3 19  5 3 11 23 3 5 13 3 7 37 3 29 31 3 17  5 3 53 19 3  5 43 3 47 11 3 23
106  33 *  7 3 13  5 3 23 11 3  5 19 3 17 53 3  7 13 3 11 5 3 37 7 3  5 47 3 43 41 3 31 29 3 67  5 3  7 59 3  5 11 3 13  7 3 61 17 3 19  5 3 11 23 3 5 13 3 7 37 3 29 31 3 17  5 3 53 19 3  5 43 3 47 11 3 23
107  32 *  7 3 13  5 3 23 11 3  5 19 3 17 53 3  7 13 3 11 5 3 37 7 3  5 47 3 43 41 3 31 29 3 61  5 3  7 67 3  5 11 3 13  7 3 59 17 3 19  5 3 11 23 3 5 13 3 7 37 3 29 31 3 17  5 3 53 19 3  5 43 3 47 11 3 23
108  31 *  7 3 13  5 3 23 11 3  5 19 3 17 53 3  7 13 3 11 5 3 37 7 3  5 47 3 43 41 3 31 29 3 67  5 3  7 61 3  5 11 3 13  7 3 59 17 3 19  5 3 11 23 3 5 13 3 7 37 3 29 31 3 17  5 3 53 19 3  5 43 3 47 11 3 23
109  30 *  7 3 13  5 3 23 11 3  5 19 3 17 53 3  7 13 3 11 5 3 37 7 3  5 47 3 43 59 3 31 29 3 41  5 3  7 61 3  5 11 3 13  7 3 67 17 3 19  5 3 11 23 3 5 13 3 7 37 3 29 31 3 17  5 3 53 19 3  5 43 3 47 11 3 23
110  29 *  7 3 13  5 3 23 11 3  5 19 3 17 53 3  7 13 3 11 5 3 37 7 3  5 47 3 43 59 3 31 29 3 41  5 3  7 67 3  5 11 3 13  7 3 61 17 3 19  5 3 11 23 3 5 13 3 7 37 3 29 31 3 17  5 3 53 19 3  5 43 3 47 11 3 23
111  28 *  7 3 13  5 3 23 11 3  5 19 3 17 53 3  7 13 3 11 5 3 37 7 3  5 47 3 43 61 3 31 29 3 41  5 3  7 59 3  5 11 3 13  7 3 67 17 3 19  5 3 11 23 3 5 13 3 7 37 3 29 31 3 17  5 3 53 19 3  5 43 3 47 11 3 23
112  27 *  7 3 13  5 3 23 11 3  5 19 3 17 53 3  7 13 3 11 5 3 37 7 3  5 47 3 43 67 3 31 29 3 41  5 3  7 59 3  5 11 3 13  7 3 61 17 3 19  5 3 11 23 3 5 13 3 7 37 3 29 31 3 17  5 3 53 19 3  5 43 3 47 11 3 23
113  26 *  7 3 13  5 3 23 11 3  5 19 3 17 53 3  7 13 3 11 5 3 37 7 3  5 47 3 43 61 3 31 29 3 41  5 3  7 67 3  5 11 3 13  7 3 59 17 3 19  5 3 11 23 3 5 13 3 7 37 3 29 31 3 17  5 3 53 19 3  5 43 3 47 11 3 23
114  25 *  7 3 13  5 3 23 11 3  5 19 3 17 53 3  7 13 3 11 5 3 37 7 3  5 47 3 43 67 3 31 29 3 41  5 3  7 61 3  5 11 3 13  7 3 59 17 3 19  5 3 11 23 3 5 13 3 7 37 3 29 31 3 17  5 3 53 19 3  5 43 3 47 11 3 23
115  72 *  7 3 13  5 3 23 11 3  5 19 3 17 53 3  7 13 3 11 5 3 37 7 3  5 47 3 43 59 3 31 29 3 61  5 3  7 41 3  5 11 3 13  7 3 67 17 3 19  5 3 11 23 3 5 13 3 7 37 3 29 31 3 17  5 3 53 19 3  5 43 3 47 11 3 23
116  71 *  7 3 13  5 3 23 11 3  5 19 3 17 53 3  7 13 3 11 5 3 37 7 3  5 47 3 43 59 3 31 29 3 67  5 3  7 41 3  5 11 3 13  7 3 61 17 3 19  5 3 11 23 3 5 13 3 7 37 3 29 31 3 17  5 3 53 19 3  5 43 3 47 11 3 23
117  70 *  7 3 13  5 3 23 11 3  5 19 3 17 53 3  7 13 3 11 5 3 37 7 3  5 47 3 43 61 3 31 29 3 59  5 3  7 41 3  5 11 3 13  7 3 67 17 3 19  5 3 11 23 3 5 13 3 7 37 3 29 31 3 17  5 3 53 19 3  5 43 3 47 11 3 23
118  69 *  7 3 13  5 3 23 11 3  5 19 3 17 53 3  7 13 3 11 5 3 37 7 3  5 47 3 43 67 3 31 29 3 59  5 3  7 41 3  5 11 3 13  7 3 61 17 3 19  5 3 11 23 3 5 13 3 7 37 3 29 31 3 17  5 3 53 19 3  5 43 3 47 11 3 23
119  68 *  7 3 13  5 3 23 11 3  5 19 3 17 53 3  7 13 3 11 5 3 37 7 3  5 47 3 43 61 3 31 29 3 67  5 3  7 41 3  5 11 3 13  7 3 59 17 3 19  5 3 11 23 3 5 13 3 7 37 3 29 31 3 17  5 3 53 19 3  5 43 3 47 11 3 23
120  67 *  7 3 13  5 3 23 11 3  5 19 3 17 53 3  7 13 3 11 5 3 37 7 3  5 47 3 43 67 3 31 29 3 61  5 3  7 41 3  5 11 3 13  7 3 59 17 3 19  5 3 11 23 3 5 13 3 7 37 3 29 31 3 17  5 3 53 19 3  5 43 3 47 11 3 23
121  24 *  7 3 13  5 3 23 11 3  5 19 3 17 47 3  7 13 3 11 5 3 37 7 3  5 53 3 43 59 3 31 41 3 61  5 3  7 29 3  5 11 3 13  7 3 67 17 3 19  5 3 11 23 3 5 13 3 7 37 3 47 31 3 17  5 3 29 19 3  5 43 3 41 11 3 23
122  23 *  7 3 13  5 3 23 11 3  5 19 3 17 47 3  7 13 3 11 5 3 37 7 3  5 53 3 43 59 3 31 41 3 67  5 3  7 29 3  5 11 3 13  7 3 61 17 3 19  5 3 11 23 3 5 13 3 7 37 3 47 31 3 17  5 3 29 19 3  5 43 3 41 11 3 23
123  22 *  7 3 13  5 3 23 11 3  5 19 3 17 47 3  7 13 3 11 5 3 37 7 3  5 53 3 43 61 3 31 41 3 59  5 3  7 29 3  5 11 3 13  7 3 67 17 3 19  5 3 11 23 3 5 13 3 7 37 3 47 31 3 17  5 3 29 19 3  5 43 3 41 11 3 23
124  21 *  7 3 13  5 3 23 11 3  5 19 3 17 47 3  7 13 3 11 5 3 37 7 3  5 53 3 43 67 3 31 41 3 59  5 3  7 29 3  5 11 3 13  7 3 61 17 3 19  5 3 11 23 3 5 13 3 7 37 3 47 31 3 17  5 3 29 19 3  5 43 3 41 11 3 23
125  20 *  7 3 13  5 3 23 11 3  5 19 3 17 47 3  7 13 3 11 5 3 37 7 3  5 53 3 43 61 3 31 41 3 67  5 3  7 29 3  5 11 3 13  7 3 59 17 3 19  5 3 11 23 3 5 13 3 7 37 3 47 31 3 17  5 3 29 19 3  5 43 3 41 11 3 23
126  19 *  7 3 13  5 3 23 11 3  5 19 3 17 47 3  7 13 3 11 5 3 37 7 3  5 53 3 43 67 3 31 41 3 61  5 3  7 29 3  5 11 3 13  7 3 59 17 3 19  5 3 11 23 3 5 13 3 7 37 3 47 31 3 17  5 3 29 19 3  5 43 3 41 11 3 23
127  18 *  7 3 13  5 3 23 11 3  5 19 3 17 47 3  7 13 3 11 5 3 37 7 3  5 59 3 43 53 3 31 41 3 61  5 3  7 29 3  5 11 3 13  7 3 67 17 3 19  5 3 11 23 3 5 13 3 7 37 3 47 31 3 17  5 3 29 19 3  5 43 3 41 11 3 23
128  17 *  7 3 13  5 3 23 11 3  5 19 3 17 47 3  7 13 3 11 5 3 37 7 3  5 59 3 43 53 3 31 41 3 67  5 3  7 29 3  5 11 3 13  7 3 61 17 3 19  5 3 11 23 3 5 13 3 7 37 3 47 31 3 17  5 3 29 19 3  5 43 3 41 11 3 23
129  16 *  7 3 13  5 3 23 11 3  5 19 3 17 47 3  7 13 3 11 5 3 37 7 3  5 61 3 43 53 3 31 41 3 59  5 3  7 29 3  5 11 3 13  7 3 67 17 3 19  5 3 11 23 3 5 13 3 7 37 3 47 31 3 17  5 3 29 19 3  5 43 3 41 11 3 23
130  15 *  7 3 13  5 3 23 11 3  5 19 3 17 47 3  7 13 3 11 5 3 37 7 3  5 67 3 43 53 3 31 41 3 59  5 3  7 29 3  5 11 3 13  7 3 61 17 3 19  5 3 11 23 3 5 13 3 7 37 3 47 31 3 17  5 3 29 19 3  5 43 3 41 11 3 23
131  14 *  7 3 13  5 3 23 11 3  5 19 3 17 47 3  7 13 3 11 5 3 37 7 3  5 61 3 43 53 3 31 41 3 67  5 3  7 29 3  5 11 3 13  7 3 59 17 3 19  5 3 11 23 3 5 13 3 7 37 3 47 31 3 17  5 3 29 19 3  5 43 3 41 11 3 23
132  13 *  7 3 13  5 3 23 11 3  5 19 3 17 47 3  7 13 3 11 5 3 37 7 3  5 67 3 43 53 3 31 41 3 61  5 3  7 29 3  5 11 3 13  7 3 59 17 3 19  5 3 11 23 3 5 13 3 7 37 3 47 31 3 17  5 3 29 19 3  5 43 3 41 11 3 23
133  12 *  7 3 13  5 3 23 11 3  5 19 3 17 47 3  7 13 3 11 5 3 37 7 3  5 59 3 43 61 3 31 41 3 53  5 3  7 29 3  5 11 3 13  7 3 67 17 3 19  5 3 11 23 3 5 13 3 7 37 3 47 31 3 17  5 3 29 19 3  5 43 3 41 11 3 23
134  11 *  7 3 13  5 3 23 11 3  5 19 3 17 47 3  7 13 3 11 5 3 37 7 3  5 59 3 43 67 3 31 41 3 53  5 3  7 29 3  5 11 3 13  7 3 61 17 3 19  5 3 11 23 3 5 13 3 7 37 3 47 31 3 17  5 3 29 19 3  5 43 3 41 11 3 23
135  10 *  7 3 13  5 3 23 11 3  5 19 3 17 47 3  7 13 3 11 5 3 37 7 3  5 61 3 43 59 3 31 41 3 53  5 3  7 29 3  5 11 3 13  7 3 67 17 3 19  5 3 11 23 3 5 13 3 7 37 3 47 31 3 17  5 3 29 19 3  5 43 3 41 11 3 23
136   9 *  7 3 13  5 3 23 11 3  5 19 3 17 47 3  7 13 3 11 5 3 37 7 3  5 67 3 43 59 3 31 41 3 53  5 3  7 29 3  5 11 3 13  7 3 61 17 3 19  5 3 11 23 3 5 13 3 7 37 3 47 31 3 17  5 3 29 19 3  5 43 3 41 11 3 23
137   8 *  7 3 13  5 3 23 11 3  5 19 3 17 47 3  7 13 3 11 5 3 37 7 3  5 61 3 43 67 3 31 41 3 53  5 3  7 29 3  5 11 3 13  7 3 59 17 3 19  5 3 11 23 3 5 13 3 7 37 3 47 31 3 17  5 3 29 19 3  5 43 3 41 11 3 23
138   7 *  7 3 13  5 3 23 11 3  5 19 3 17 47 3  7 13 3 11 5 3 37 7 3  5 67 3 43 61 3 31 41 3 53  5 3  7 29 3  5 11 3 13  7 3 59 17 3 19  5 3 11 23 3 5 13 3 7 37 3 47 31 3 17  5 3 29 19 3  5 43 3 41 11 3 23
139   6 *  7 3 13  5 3 23 11 3  5 19 3 17 47 3  7 13 3 11 5 3 37 7 3  5 59 3 43 61 3 31 41 3 67  5 3  7 29 3  5 11 3 13  7 3 53 17 3 19  5 3 11 23 3 5 13 3 7 37 3 47 31 3 17  5 3 29 19 3  5 43 3 41 11 3 23
140   5 *  7 3 13  5 3 23 11 3  5 19 3 17 47 3  7 13 3 11 5 3 37 7 3  5 59 3 43 67 3 31 41 3 61  5 3  7 29 3  5 11 3 13  7 3 53 17 3 19  5 3 11 23 3 5 13 3 7 37 3 47 31 3 17  5 3 29 19 3  5 43 3 41 11 3 23
141   4 *  7 3 13  5 3 23 11 3  5 19 3 17 47 3  7 13 3 11 5 3 37 7 3  5 61 3 43 59 3 31 41 3 67  5 3  7 29 3  5 11 3 13  7 3 53 17 3 19  5 3 11 23 3 5 13 3 7 37 3 47 31 3 17  5 3 29 19 3  5 43 3 41 11 3 23
142   3 *  7 3 13  5 3 23 11 3  5 19 3 17 47 3  7 13 3 11 5 3 37 7 3  5 67 3 43 59 3 31 41 3 61  5 3  7 29 3  5 11 3 13  7 3 53 17 3 19  5 3 11 23 3 5 13 3 7 37 3 47 31 3 17  5 3 29 19 3  5 43 3 41 11 3 23
143   2 *  7 3 13  5 3 23 11 3  5 19 3 17 47 3  7 13 3 11 5 3 37 7 3  5 61 3 43 67 3 31 41 3 59  5 3  7 29 3  5 11 3 13  7 3 53 17 3 19  5 3 11 23 3 5 13 3 7 37 3 47 31 3 17  5 3 29 19 3  5 43 3 41 11 3 23
144   1 *  7 3 13  5 3 23 11 3  5 19 3 17 47 3  7 13 3 11 5 3 37 7 3  5 67 3 43 61 3 31 41 3 59  5 3  7 29 3  5 11 3 13  7 3 53 17 3 19  5 3 11 23 3 5 13 3 7 37 3 47 31 3 17  5 3 29 19 3  5 43 3 41 11 3 23
---------------------------------------------------------------------------
n=20, p_n=71, omega(n)=86, n_seq=52
 1 52 * 3 7  5 3 17 13  3 5 7  3 43 47  3 11 59  3 29  5 3 61 41 3 5 53  3 31 23  3 37  7  3 13  5 3 67 11  3 5 17  3 19 71 3 7 13  3 11  5 3 23  7  3 5 43  3 17 31  3 47 19  3 41  5 3 7 37  3 5 11  3 13  7  3 59 29  3 53 5 3 11 61  3 5 13 3 7
 2 51 * 3 7  5 3 17 13  3 5 7  3 43 47  3 11 59  3 29  5 3 61 41 3 5 53  3 31 23  3 37  7  3 13  5 3 71 11  3 5 17  3 19 67 3 7 13  3 11  5 3 23  7  3 5 43  3 17 31  3 47 19  3 41  5 3 7 37  3 5 11  3 13  7  3 59 29  3 53 5 3 11 61  3 5 13 3 7
 3 50 * 3 7  5 3 19 13  3 5 7  3 43 47  3 11 41  3 29  5 3 37 53 3 5 19  3 17 23  3 59  7  3 13  5 3 31 11  3 5 61  3 67 71 3 7 13  3 11  5 3 23  7  3 5 43  3 41 37  3 47 17  3 19  5 3 7 31  3 5 11  3 13  7  3 53 29  3 17 5 3 11 19  3 5 13 3 7
 4 49 * 3 7  5 3 19 13  3 5 7  3 43 47  3 11 41  3 29  5 3 37 53 3 5 19  3 17 23  3 59  7  3 13  5 3 31 11  3 5 61  3 71 67 3 7 13  3 11  5 3 23  7  3 5 43  3 41 37  3 47 17  3 19  5 3 7 31  3 5 11  3 13  7  3 53 29  3 17 5 3 11 19  3 5 13 3 7
 5 48 * 3 7  5 3 19 13  3 5 7  3 43 47  3 11 41  3 29  5 3 37 53 3 5 19  3 17 23  3 59  7  3 13  5 3 31 11  3 5 67  3 61 71 3 7 13  3 11  5 3 23  7  3 5 43  3 41 37  3 47 17  3 19  5 3 7 31  3 5 11  3 13  7  3 53 29  3 17 5 3 11 19  3 5 13 3 7
 6 47 * 3 7  5 3 19 13  3 5 7  3 43 47  3 11 41  3 29  5 3 37 53 3 5 19  3 17 23  3 59  7  3 13  5 3 31 11  3 5 71  3 61 67 3 7 13  3 11  5 3 23  7  3 5 43  3 41 37  3 47 17  3 19  5 3 7 31  3 5 11  3 13  7  3 53 29  3 17 5 3 11 19  3 5 13 3 7
 7 46 * 3 7  5 3 19 13  3 5 7  3 43 47  3 11 41  3 29  5 3 37 53 3 5 19  3 17 23  3 59  7  3 13  5 3 31 11  3 5 67  3 71 61 3 7 13  3 11  5 3 23  7  3 5 43  3 41 37  3 47 17  3 19  5 3 7 31  3 5 11  3 13  7  3 53 29  3 17 5 3 11 19  3 5 13 3 7
 8 45 * 3 7  5 3 19 13  3 5 7  3 43 47  3 11 41  3 29  5 3 37 53 3 5 19  3 17 23  3 59  7  3 13  5 3 31 11  3 5 71  3 67 61 3 7 13  3 11  5 3 23  7  3 5 43  3 41 37  3 47 17  3 19  5 3 7 31  3 5 11  3 13  7  3 53 29  3 17 5 3 11 19  3 5 13 3 7
 9 44 * 3 7  5 3 19 13  3 5 7  3 43 47  3 11 41  3 29  5 3 37 53 3 5 19  3 17 23  3 61  7  3 13  5 3 31 11  3 5 59  3 67 71 3 7 13  3 11  5 3 23  7  3 5 43  3 41 37  3 47 17  3 19  5 3 7 31  3 5 11  3 13  7  3 53 29  3 17 5 3 11 19  3 5 13 3 7
10 43 * 3 7  5 3 19 13  3 5 7  3 43 47  3 11 41  3 29  5 3 37 53 3 5 19  3 17 23  3 61  7  3 13  5 3 31 11  3 5 59  3 71 67 3 7 13  3 11  5 3 23  7  3 5 43  3 41 37  3 47 17  3 19  5 3 7 31  3 5 11  3 13  7  3 53 29  3 17 5 3 11 19  3 5 13 3 7
11 42 * 3 7  5 3 19 13  3 5 7  3 43 47  3 11 41  3 29  5 3 37 53 3 5 19  3 17 23  3 67  7  3 13  5 3 31 11  3 5 59  3 61 71 3 7 13  3 11  5 3 23  7  3 5 43  3 41 37  3 47 17  3 19  5 3 7 31  3 5 11  3 13  7  3 53 29  3 17 5 3 11 19  3 5 13 3 7
12 41 * 3 7  5 3 19 13  3 5 7  3 43 47  3 11 41  3 29  5 3 37 53 3 5 19  3 17 23  3 71  7  3 13  5 3 31 11  3 5 59  3 61 67 3 7 13  3 11  5 3 23  7  3 5 43  3 41 37  3 47 17  3 19  5 3 7 31  3 5 11  3 13  7  3 53 29  3 17 5 3 11 19  3 5 13 3 7
13 40 * 3 7  5 3 19 13  3 5 7  3 43 47  3 11 41  3 29  5 3 37 53 3 5 19  3 17 23  3 67  7  3 13  5 3 31 11  3 5 59  3 71 61 3 7 13  3 11  5 3 23  7  3 5 43  3 41 37  3 47 17  3 19  5 3 7 31  3 5 11  3 13  7  3 53 29  3 17 5 3 11 19  3 5 13 3 7
14 39 * 3 7  5 3 19 13  3 5 7  3 43 47  3 11 41  3 29  5 3 37 53 3 5 19  3 17 23  3 71  7  3 13  5 3 31 11  3 5 59  3 67 61 3 7 13  3 11  5 3 23  7  3 5 43  3 41 37  3 47 17  3 19  5 3 7 31  3 5 11  3 13  7  3 53 29  3 17 5 3 11 19  3 5 13 3 7
15 38 * 3 7  5 3 19 13  3 5 7  3 43 47  3 11 41  3 29  5 3 37 53 3 5 19  3 17 23  3 61  7  3 13  5 3 31 11  3 5 67  3 59 71 3 7 13  3 11  5 3 23  7  3 5 43  3 41 37  3 47 17  3 19  5 3 7 31  3 5 11  3 13  7  3 53 29  3 17 5 3 11 19  3 5 13 3 7
16 37 * 3 7  5 3 19 13  3 5 7  3 43 47  3 11 41  3 29  5 3 37 53 3 5 19  3 17 23  3 61  7  3 13  5 3 31 11  3 5 71  3 59 67 3 7 13  3 11  5 3 23  7  3 5 43  3 41 37  3 47 17  3 19  5 3 7 31  3 5 11  3 13  7  3 53 29  3 17 5 3 11 19  3 5 13 3 7
17 36 * 3 7  5 3 19 13  3 5 7  3 43 47  3 11 41  3 29  5 3 37 53 3 5 19  3 17 23  3 67  7  3 13  5 3 31 11  3 5 61  3 59 71 3 7 13  3 11  5 3 23  7  3 5 43  3 41 37  3 47 17  3 19  5 3 7 31  3 5 11  3 13  7  3 53 29  3 17 5 3 11 19  3 5 13 3 7
18 35 * 3 7  5 3 19 13  3 5 7  3 43 47  3 11 41  3 29  5 3 37 53 3 5 19  3 17 23  3 71  7  3 13  5 3 31 11  3 5 61  3 59 67 3 7 13  3 11  5 3 23  7  3 5 43  3 41 37  3 47 17  3 19  5 3 7 31  3 5 11  3 13  7  3 53 29  3 17 5 3 11 19  3 5 13 3 7
19 34 * 3 7  5 3 19 13  3 5 7  3 43 47  3 11 41  3 29  5 3 37 53 3 5 19  3 17 23  3 67  7  3 13  5 3 31 11  3 5 71  3 59 61 3 7 13  3 11  5 3 23  7  3 5 43  3 41 37  3 47 17  3 19  5 3 7 31  3 5 11  3 13  7  3 53 29  3 17 5 3 11 19  3 5 13 3 7
20 33 * 3 7  5 3 19 13  3 5 7  3 43 47  3 11 41  3 29  5 3 37 53 3 5 19  3 17 23  3 71  7  3 13  5 3 31 11  3 5 67  3 59 61 3 7 13  3 11  5 3 23  7  3 5 43  3 41 37  3 47 17  3 19  5 3 7 31  3 5 11  3 13  7  3 53 29  3 17 5 3 11 19  3 5 13 3 7
21 32 * 3 7  5 3 19 13  3 5 7  3 43 47  3 11 41  3 29  5 3 37 53 3 5 19  3 17 23  3 61  7  3 13  5 3 31 11  3 5 67  3 71 59 3 7 13  3 11  5 3 23  7  3 5 43  3 41 37  3 47 17  3 19  5 3 7 31  3 5 11  3 13  7  3 53 29  3 17 5 3 11 19  3 5 13 3 7
22 31 * 3 7  5 3 19 13  3 5 7  3 43 47  3 11 41  3 29  5 3 37 53 3 5 19  3 17 23  3 61  7  3 13  5 3 31 11  3 5 71  3 67 59 3 7 13  3 11  5 3 23  7  3 5 43  3 41 37  3 47 17  3 19  5 3 7 31  3 5 11  3 13  7  3 53 29  3 17 5 3 11 19  3 5 13 3 7
23 30 * 3 7  5 3 19 13  3 5 7  3 43 47  3 11 41  3 29  5 3 37 53 3 5 19  3 17 23  3 67  7  3 13  5 3 31 11  3 5 61  3 71 59 3 7 13  3 11  5 3 23  7  3 5 43  3 41 37  3 47 17  3 19  5 3 7 31  3 5 11  3 13  7  3 53 29  3 17 5 3 11 19  3 5 13 3 7
24 29 * 3 7  5 3 19 13  3 5 7  3 43 47  3 11 41  3 29  5 3 37 53 3 5 19  3 17 23  3 71  7  3 13  5 3 31 11  3 5 61  3 67 59 3 7 13  3 11  5 3 23  7  3 5 43  3 41 37  3 47 17  3 19  5 3 7 31  3 5 11  3 13  7  3 53 29  3 17 5 3 11 19  3 5 13 3 7
25 28 * 3 7  5 3 19 13  3 5 7  3 43 47  3 11 41  3 29  5 3 37 53 3 5 19  3 17 23  3 67  7  3 13  5 3 31 11  3 5 71  3 61 59 3 7 13  3 11  5 3 23  7  3 5 43  3 41 37  3 47 17  3 19  5 3 7 31  3 5 11  3 13  7  3 53 29  3 17 5 3 11 19  3 5 13 3 7
26 27 * 3 7  5 3 19 13  3 5 7  3 43 47  3 11 41  3 29  5 3 37 53 3 5 19  3 17 23  3 71  7  3 13  5 3 31 11  3 5 67  3 61 59 3 7 13  3 11  5 3 23  7  3 5 43  3 41 37  3 47 17  3 19  5 3 7 31  3 5 11  3 13  7  3 53 29  3 17 5 3 11 19  3 5 13 3 7
27 26 * 7 3 13 5  3 19 11 3 5 17  3 29 53  3  7 13  3 11 5  3 31 7 3  5 19  3 17 47  3 37 41  3 43 5  3  7 23 3  5 11  3 13 7 3 59 61  3 67 5  3 11 31 3  5 13  3  7 71  3 23 17  3 19 5 3 53 37 3  5 29  3 41 11  3 47 43  3 7 5  3 13 19 3  5 7 3
28 25 * 7 3 13 5  3 19 11 3 5 17  3 29 53  3  7 13  3 11 5  3 31 7 3  5 19  3 17 47  3 37 41  3 43 5  3  7 23 3  5 11  3 13 7 3 59 61  3 71 5  3 11 31 3  5 13  3  7 67  3 23 17  3 19 5 3 53 37 3  5 29  3 41 11  3 47 43  3 7 5  3 13 19 3  5 7 3
29 24 * 7 3 13 5  3 19 11 3 5 17  3 29 53  3  7 13  3 11 5  3 31 7 3  5 19  3 17 47  3 37 41  3 43 5  3  7 23 3  5 11  3 13 7 3 59 67  3 61 5  3 11 31 3  5 13  3  7 71  3 23 17  3 19 5 3 53 37 3  5 29  3 41 11  3 47 43  3 7 5  3 13 19 3  5 7 3
30 23 * 7 3 13 5  3 19 11 3 5 17  3 29 53  3  7 13  3 11 5  3 31 7 3  5 19  3 17 47  3 37 41  3 43 5  3  7 23 3  5 11  3 13 7 3 59 71  3 61 5  3 11 31 3  5 13  3  7 67  3 23 17  3 19 5 3 53 37 3  5 29  3 41 11  3 47 43  3 7 5  3 13 19 3  5 7 3
31 22 * 7 3 13 5  3 19 11 3 5 17  3 29 53  3  7 13  3 11 5  3 31 7 3  5 19  3 17 47  3 37 41  3 43 5  3  7 23 3  5 11  3 13 7 3 59 67  3 71 5  3 11 31 3  5 13  3  7 61  3 23 17  3 19 5 3 53 37 3  5 29  3 41 11  3 47 43  3 7 5  3 13 19 3  5 7 3
32 21 * 7 3 13 5  3 19 11 3 5 17  3 29 53  3  7 13  3 11 5  3 31 7 3  5 19  3 17 47  3 37 41  3 43 5  3  7 23 3  5 11  3 13 7 3 59 71  3 67 5  3 11 31 3  5 13  3  7 61  3 23 17  3 19 5 3 53 37 3  5 29  3 41 11  3 47 43  3 7 5  3 13 19 3  5 7 3
33 20 * 7 3 13 5  3 19 11 3 5 17  3 29 53  3  7 13  3 11 5  3 31 7 3  5 19  3 17 47  3 37 41  3 43 5  3  7 23 3  5 11  3 13 7 3 61 59  3 67 5  3 11 31 3  5 13  3  7 71  3 23 17  3 19 5 3 53 37 3  5 29  3 41 11  3 47 43  3 7 5  3 13 19 3  5 7 3
34 19 * 7 3 13 5  3 19 11 3 5 17  3 29 53  3  7 13  3 11 5  3 31 7 3  5 19  3 17 47  3 37 41  3 43 5  3  7 23 3  5 11  3 13 7 3 61 59  3 71 5  3 11 31 3  5 13  3  7 67  3 23 17  3 19 5 3 53 37 3  5 29  3 41 11  3 47 43  3 7 5  3 13 19 3  5 7 3
35 18 * 7 3 13 5  3 19 11 3 5 17  3 29 53  3  7 13  3 11 5  3 31 7 3  5 19  3 17 47  3 37 41  3 43 5  3  7 23 3  5 11  3 13 7 3 67 59  3 61 5  3 11 31 3  5 13  3  7 71  3 23 17  3 19 5 3 53 37 3  5 29  3 41 11  3 47 43  3 7 5  3 13 19 3  5 7 3
36 17 * 7 3 13 5  3 19 11 3 5 17  3 29 53  3  7 13  3 11 5  3 31 7 3  5 19  3 17 47  3 37 41  3 43 5  3  7 23 3  5 11  3 13 7 3 71 59  3 61 5  3 11 31 3  5 13  3  7 67  3 23 17  3 19 5 3 53 37 3  5 29  3 41 11  3 47 43  3 7 5  3 13 19 3  5 7 3
37 16 * 7 3 13 5  3 19 11 3 5 17  3 29 53  3  7 13  3 11 5  3 31 7 3  5 19  3 17 47  3 37 41  3 43 5  3  7 23 3  5 11  3 13 7 3 67 59  3 71 5  3 11 31 3  5 13  3  7 61  3 23 17  3 19 5 3 53 37 3  5 29  3 41 11  3 47 43  3 7 5  3 13 19 3  5 7 3
38 15 * 7 3 13 5  3 19 11 3 5 17  3 29 53  3  7 13  3 11 5  3 31 7 3  5 19  3 17 47  3 37 41  3 43 5  3  7 23 3  5 11  3 13 7 3 71 59  3 67 5  3 11 31 3  5 13  3  7 61  3 23 17  3 19 5 3 53 37 3  5 29  3 41 11  3 47 43  3 7 5  3 13 19 3  5 7 3
39 14 * 7 3 13 5  3 19 11 3 5 17  3 29 53  3  7 13  3 11 5  3 31 7 3  5 19  3 17 47  3 37 41  3 43 5  3  7 23 3  5 11  3 13 7 3 61 67  3 59 5  3 11 31 3  5 13  3  7 71  3 23 17  3 19 5 3 53 37 3  5 29  3 41 11  3 47 43  3 7 5  3 13 19 3  5 7 3
40 13 * 7 3 13 5  3 19 11 3 5 17  3 29 53  3  7 13  3 11 5  3 31 7 3  5 19  3 17 47  3 37 41  3 43 5  3  7 23 3  5 11  3 13 7 3 61 71  3 59 5  3 11 31 3  5 13  3  7 67  3 23 17  3 19 5 3 53 37 3  5 29  3 41 11  3 47 43  3 7 5  3 13 19 3  5 7 3
41 12 * 7 3 13 5  3 19 11 3 5 17  3 29 53  3  7 13  3 11 5  3 31 7 3  5 19  3 17 47  3 37 41  3 43 5  3  7 23 3  5 11  3 13 7 3 67 61  3 59 5  3 11 31 3  5 13  3  7 71  3 23 17  3 19 5 3 53 37 3  5 29  3 41 11  3 47 43  3 7 5  3 13 19 3  5 7 3
42 11 * 7 3 13 5  3 19 11 3 5 17  3 29 53  3  7 13  3 11 5  3 31 7 3  5 19  3 17 47  3 37 41  3 43 5  3  7 23 3  5 11  3 13 7 3 71 61  3 59 5  3 11 31 3  5 13  3  7 67  3 23 17  3 19 5 3 53 37 3  5 29  3 41 11  3 47 43  3 7 5  3 13 19 3  5 7 3
43 10 * 7 3 13 5  3 19 11 3 5 17  3 29 53  3  7 13  3 11 5  3 31 7 3  5 19  3 17 47  3 37 41  3 43 5  3  7 23 3  5 11  3 13 7 3 67 71  3 59 5  3 11 31 3  5 13  3  7 61  3 23 17  3 19 5 3 53 37 3  5 29  3 41 11  3 47 43  3 7 5  3 13 19 3  5 7 3
44  9 * 7 3 13 5  3 19 11 3 5 17  3 29 53  3  7 13  3 11 5  3 31 7 3  5 19  3 17 47  3 37 41  3 43 5  3  7 23 3  5 11  3 13 7 3 71 67  3 59 5  3 11 31 3  5 13  3  7 61  3 23 17  3 19 5 3 53 37 3  5 29  3 41 11  3 47 43  3 7 5  3 13 19 3  5 7 3
45  8 * 7 3 13 5  3 19 11 3 5 17  3 29 53  3  7 13  3 11 5  3 31 7 3  5 19  3 17 47  3 37 41  3 43 5  3  7 23 3  5 11  3 13 7 3 61 67  3 71 5  3 11 31 3  5 13  3  7 59  3 23 17  3 19 5 3 53 37 3  5 29  3 41 11  3 47 43  3 7 5  3 13 19 3  5 7 3
46  7 * 7 3 13 5  3 19 11 3 5 17  3 29 53  3  7 13  3 11 5  3 31 7 3  5 19  3 17 47  3 37 41  3 43 5  3  7 23 3  5 11  3 13 7 3 61 71  3 67 5  3 11 31 3  5 13  3  7 59  3 23 17  3 19 5 3 53 37 3  5 29  3 41 11  3 47 43  3 7 5  3 13 19 3  5 7 3
47  6 * 7 3 13 5  3 19 11 3 5 17  3 29 53  3  7 13  3 11 5  3 31 7 3  5 19  3 17 47  3 37 41  3 43 5  3  7 23 3  5 11  3 13 7 3 67 61  3 71 5  3 11 31 3  5 13  3  7 59  3 23 17  3 19 5 3 53 37 3  5 29  3 41 11  3 47 43  3 7 5  3 13 19 3  5 7 3
48  5 * 7 3 13 5  3 19 11 3 5 17  3 29 53  3  7 13  3 11 5  3 31 7 3  5 19  3 17 47  3 37 41  3 43 5  3  7 23 3  5 11  3 13 7 3 71 61  3 67 5  3 11 31 3  5 13  3  7 59  3 23 17  3 19 5 3 53 37 3  5 29  3 41 11  3 47 43  3 7 5  3 13 19 3  5 7 3
49  4 * 7 3 13 5  3 19 11 3 5 17  3 29 53  3  7 13  3 11 5  3 31 7 3  5 19  3 17 47  3 37 41  3 43 5  3  7 23 3  5 11  3 13 7 3 67 71  3 61 5  3 11 31 3  5 13  3  7 59  3 23 17  3 19 5 3 53 37 3  5 29  3 41 11  3 47 43  3 7 5  3 13 19 3  5 7 3
50  3 * 7 3 13 5  3 19 11 3 5 17  3 29 53  3  7 13  3 11 5  3 31 7 3  5 19  3 17 47  3 37 41  3 43 5  3  7 23 3  5 11  3 13 7 3 71 67  3 61 5  3 11 31 3  5 13  3  7 59  3 23 17  3 19 5 3 53 37 3  5 29  3 41 11  3 47 43  3 7 5  3 13 19 3  5 7 3
51  2 * 7 3 13 5  3 61 11 3 5 53  3 29 59  3  7 13  3 11 5  3 37 7 3  5 41  3 19 47  3 31 17  3 43 5  3  7 23 3  5 11  3 13 7 3 67 19  3 17 5  3 11 71 3  5 13  3  7 37  3 23 31  3 53 5 3 41 61 3  5 29  3 59 11  3 47 43  3 7 5  3 13 17 3  5 7 3
52  1 * 7 3 13 5  3 61 11 3 5 53  3 29 59  3  7 13  3 11 5  3 37 7 3  5 41  3 19 47  3 31 17  3 43 5  3  7 23 3  5 11  3 13 7 3 71 19  3 17 5  3 11 67 3  5 13  3  7 37  3 23 31  3 53 5 3 41 61 3  5 29  3 59 11  3 47 43  3 7 5  3 13 17 3  5 7 3
---------------------------------------------------------------------------
n=21, p_n=73, omega(n)=94, n_seq=24
 1 24 * 3 5 17 3 73 47 3 37 7 3 13  5 3 23 11 3  5 19 3 17 59 3 7 13 3 11  5 3 61 7 3  5 41 3 31 67 3 71 29 3 43  5 3 7 37 3  5 11 3 13 7 3 47 17 3 19  5 3 11 23 3  5 13 3 7 31 3 29 53 3 17 5 3 41 19 3  5 73 3 59 11 3 23 43 3 7  5 3 13 61 3  5 7 3
 2 23 * 3 5 17 3 73 47 3 37 7 3 13  5 3 23 11 3  5 19 3 17 59 3 7 13 3 11  5 3 61 7 3  5 41 3 31 71 3 67 29 3 43  5 3 7 37 3  5 11 3 13 7 3 47 17 3 19  5 3 11 23 3  5 13 3 7 31 3 29 53 3 17 5 3 41 19 3  5 73 3 59 11 3 23 43 3 7  5 3 13 61 3  5 7 3
 3 21 * 3 5 17 3 73 47 3 37 7 3 13  5 3 23 11 3  5 19 3 17 59 3 7 13 3 11  5 3 61 7 3  5 41 3 31 53 3 71 29 3 43  5 3 7 37 3  5 11 3 13 7 3 47 17 3 19  5 3 11 23 3  5 13 3 7 31 3 29 67 3 17 5 3 41 19 3  5 73 3 59 11 3 23 43 3 7  5 3 13 61 3  5 7 3
 4 22 * 3 5 17 3 73 47 3 37 7 3 13  5 3 23 11 3  5 19 3 17 59 3 7 13 3 11  5 3 61 7 3  5 41 3 31 53 3 67 29 3 43  5 3 7 37 3  5 11 3 13 7 3 47 17 3 19  5 3 11 23 3  5 13 3 7 31 3 29 71 3 17 5 3 41 19 3  5 73 3 59 11 3 23 43 3 7  5 3 13 61 3  5 7 3
 5 19 * 3 5 17 3 73 47 3 37 7 3 13  5 3 23 11 3  5 19 3 17 59 3 7 13 3 11  5 3 61 7 3  5 41 3 31 71 3 53 29 3 43  5 3 7 37 3  5 11 3 13 7 3 47 17 3 19  5 3 11 23 3  5 13 3 7 31 3 29 67 3 17 5 3 41 19 3  5 73 3 59 11 3 23 43 3 7  5 3 13 61 3  5 7 3
 6 20 * 3 5 17 3 73 47 3 37 7 3 13  5 3 23 11 3  5 19 3 17 59 3 7 13 3 11  5 3 61 7 3  5 41 3 31 67 3 53 29 3 43  5 3 7 37 3  5 11 3 13 7 3 47 17 3 19  5 3 11 23 3  5 13 3 7 31 3 29 71 3 17 5 3 41 19 3  5 73 3 59 11 3 23 43 3 7  5 3 13 61 3  5 7 3
 7 18 * 3 5 17 3 73 47 3 37 7 3 13  5 3 23 11 3  5 19 3 17 59 3 7 13 3 11  5 3 61 7 3  5 41 3 67 71 3 31 29 3 43  5 3 7 37 3  5 11 3 13 7 3 47 17 3 19  5 3 11 23 3  5 13 3 7 53 3 29 31 3 17 5 3 41 19 3  5 73 3 59 11 3 23 43 3 7  5 3 13 61 3  5 7 3
 8 17 * 3 5 17 3 73 47 3 37 7 3 13  5 3 23 11 3  5 19 3 17 59 3 7 13 3 11  5 3 61 7 3  5 41 3 71 67 3 31 29 3 43  5 3 7 37 3  5 11 3 13 7 3 47 17 3 19  5 3 11 23 3  5 13 3 7 53 3 29 31 3 17 5 3 41 19 3  5 73 3 59 11 3 23 43 3 7  5 3 13 61 3  5 7 3
 9 16 * 3 5 17 3 73 47 3 37 7 3 13  5 3 23 11 3  5 19 3 17 59 3 7 13 3 11  5 3 61 7 3  5 41 3 53 67 3 31 29 3 43  5 3 7 37 3  5 11 3 13 7 3 47 17 3 19  5 3 11 23 3  5 13 3 7 71 3 29 31 3 17 5 3 41 19 3  5 73 3 59 11 3 23 43 3 7  5 3 13 61 3  5 7 3
10 15 * 3 5 17 3 73 47 3 37 7 3 13  5 3 23 11 3  5 19 3 17 59 3 7 13 3 11  5 3 61 7 3  5 41 3 53 71 3 31 29 3 43  5 3 7 37 3  5 11 3 13 7 3 47 17 3 19  5 3 11 23 3  5 13 3 7 67 3 29 31 3 17 5 3 41 19 3  5 73 3 59 11 3 23 43 3 7  5 3 13 61 3  5 7 3
11 14 * 3 5 17 3 73 47 3 37 7 3 13  5 3 23 11 3  5 19 3 17 59 3 7 13 3 11  5 3 61 7 3  5 41 3 67 53 3 31 29 3 43  5 3 7 37 3  5 11 3 13 7 3 47 17 3 19  5 3 11 23 3  5 13 3 7 71 3 29 31 3 17 5 3 41 19 3  5 73 3 59 11 3 23 43 3 7  5 3 13 61 3  5 7 3
12 13 * 3 5 17 3 73 47 3 37 7 3 13  5 3 23 11 3  5 19 3 17 59 3 7 13 3 11  5 3 61 7 3  5 41 3 71 53 3 31 29 3 43  5 3 7 37 3  5 11 3 13 7 3 47 17 3 19  5 3 11 23 3  5 13 3 7 67 3 29 31 3 17 5 3 41 19 3  5 73 3 59 11 3 23 43 3 7  5 3 13 61 3  5 7 3
13 12 * 3 7  5 3 61 13 3  5 7 3 43 23 3 11 59 3 73  5 3 19 41 3 5 17 3 31 29 3 67 7 3 13  5 3 23 11 3  5 19 3 17 47 3 7 13 3 11  5 3 37 7 3  5 43 3 29 31 3 53 71 3 41  5 3 7 61 3  5 11 3 13 7 3 59 17 3 19  5 3 11 23 3  5 13 3 7 37 3 47 73 3 17 5 3
14 11 * 3 7  5 3 61 13 3  5 7 3 43 23 3 11 59 3 73  5 3 19 41 3 5 17 3 31 29 3 71 7 3 13  5 3 23 11 3  5 19 3 17 47 3 7 13 3 11  5 3 37 7 3  5 43 3 29 31 3 53 67 3 41  5 3 7 61 3  5 11 3 13 7 3 59 17 3 19  5 3 11 23 3  5 13 3 7 37 3 47 73 3 17 5 3
15 10 * 3 7  5 3 61 13 3  5 7 3 43 23 3 11 59 3 73  5 3 19 41 3 5 17 3 31 29 3 67 7 3 13  5 3 23 11 3  5 19 3 17 47 3 7 13 3 11  5 3 37 7 3  5 43 3 29 31 3 71 53 3 41  5 3 7 61 3  5 11 3 13 7 3 59 17 3 19  5 3 11 23 3  5 13 3 7 37 3 47 73 3 17 5 3
16  9 * 3 7  5 3 61 13 3  5 7 3 43 23 3 11 59 3 73  5 3 19 41 3 5 17 3 31 29 3 71 7 3 13  5 3 23 11 3  5 19 3 17 47 3 7 13 3 11  5 3 37 7 3  5 43 3 29 31 3 67 53 3 41  5 3 7 61 3  5 11 3 13 7 3 59 17 3 19  5 3 11 23 3  5 13 3 7 37 3 47 73 3 17 5 3
17  8 * 3 7  5 3 61 13 3  5 7 3 43 23 3 11 59 3 73  5 3 19 41 3 5 17 3 31 29 3 53 7 3 13  5 3 23 11 3  5 19 3 17 47 3 7 13 3 11  5 3 37 7 3  5 43 3 29 31 3 67 71 3 41  5 3 7 61 3  5 11 3 13 7 3 59 17 3 19  5 3 11 23 3  5 13 3 7 37 3 47 73 3 17 5 3
18  7 * 3 7  5 3 61 13 3  5 7 3 43 23 3 11 59 3 73  5 3 19 41 3 5 17 3 31 29 3 53 7 3 13  5 3 23 11 3  5 19 3 17 47 3 7 13 3 11  5 3 37 7 3  5 43 3 29 31 3 71 67 3 41  5 3 7 61 3  5 11 3 13 7 3 59 17 3 19  5 3 11 23 3  5 13 3 7 37 3 47 73 3 17 5 3
19  5 * 3 7  5 3 61 13 3  5 7 3 43 23 3 11 59 3 73  5 3 19 41 3 5 17 3 67 29 3 31 7 3 13  5 3 23 11 3  5 19 3 17 47 3 7 13 3 11  5 3 37 7 3  5 43 3 29 53 3 71 31 3 41  5 3 7 61 3  5 11 3 13 7 3 59 17 3 19  5 3 11 23 3  5 13 3 7 37 3 47 73 3 17 5 3
20  6 * 3 7  5 3 61 13 3  5 7 3 43 23 3 11 59 3 73  5 3 19 41 3 5 17 3 71 29 3 31 7 3 13  5 3 23 11 3  5 19 3 17 47 3 7 13 3 11  5 3 37 7 3  5 43 3 29 53 3 67 31 3 41  5 3 7 61 3  5 11 3 13 7 3 59 17 3 19  5 3 11 23 3  5 13 3 7 37 3 47 73 3 17 5 3
21  3 * 3 7  5 3 61 13 3  5 7 3 43 23 3 11 59 3 73  5 3 19 41 3 5 17 3 67 29 3 31 7 3 13  5 3 23 11 3  5 19 3 17 47 3 7 13 3 11  5 3 37 7 3  5 43 3 29 71 3 53 31 3 41  5 3 7 61 3  5 11 3 13 7 3 59 17 3 19  5 3 11 23 3  5 13 3 7 37 3 47 73 3 17 5 3
22  4 * 3 7  5 3 61 13 3  5 7 3 43 23 3 11 59 3 73  5 3 19 41 3 5 17 3 71 29 3 31 7 3 13  5 3 23 11 3  5 19 3 17 47 3 7 13 3 11  5 3 37 7 3  5 43 3 29 67 3 53 31 3 41  5 3 7 61 3  5 11 3 13 7 3 59 17 3 19  5 3 11 23 3  5 13 3 7 37 3 47 73 3 17 5 3
23  2 * 3 7  5 3 61 13 3  5 7 3 43 23 3 11 59 3 73  5 3 19 41 3 5 17 3 53 29 3 31 7 3 13  5 3 23 11 3  5 19 3 17 47 3 7 13 3 11  5 3 37 7 3  5 43 3 29 67 3 71 31 3 41  5 3 7 61 3  5 11 3 13 7 3 59 17 3 19  5 3 11 23 3  5 13 3 7 37 3 47 73 3 17 5 3
24  1 * 3 7  5 3 61 13 3  5 7 3 43 23 3 11 59 3 73  5 3 19 41 3 5 17 3 53 29 3 31 7 3 13  5 3 23 11 3  5 19 3 17 47 3 7 13 3 11  5 3 37 7 3  5 43 3 29 71 3 67 31 3 41  5 3 7 61 3  5 11 3 13 7 3 59 17 3 19  5 3 11 23 3  5 13 3 7 37 3 47 73 3 17 5 3
---------------------------------------------------------------------------
n=22, p_n=79, omega(n)=99, n_seq=144
  1 123 *  5 3 19 53 3  5 17 3 73 29 3 37  7 3 13  5 3 23 11 3  5 19 3 17 47 3  7 13 3 11 5 3 61 7 3  5 79 3 29 59 3 31 41 3 43  5 3  7 37 3  5 11 3 13  7 3 53 17 3 19  5 3 11 23 3 5 13 3 7 67 3 47 31 3 17  5 3 71 19 3  5 73 3 41 11 3 23 43 3  7  5 3 13 61 3  5  7 3 59
  2 124 *  5 3 19 53 3  5 17 3 73 29 3 37  7 3 13  5 3 23 11 3  5 19 3 17 47 3  7 13 3 11 5 3 61 7 3  5 71 3 29 59 3 31 41 3 43  5 3  7 37 3  5 11 3 13  7 3 53 17 3 19  5 3 11 23 3 5 13 3 7 67 3 47 31 3 17  5 3 79 19 3  5 73 3 41 11 3 23 43 3  7  5 3 13 61 3  5  7 3 59
  3 122 *  5 3 19 53 3  5 17 3 73 29 3 37  7 3 13  5 3 23 11 3  5 19 3 17 47 3  7 13 3 11 5 3 61 7 3  5 71 3 29 59 3 31 41 3 43  5 3  7 37 3  5 11 3 13  7 3 53 17 3 19  5 3 11 23 3 5 13 3 7 79 3 47 31 3 17  5 3 67 19 3  5 73 3 41 11 3 23 43 3  7  5 3 13 61 3  5  7 3 59
  4 121 *  5 3 19 53 3  5 17 3 73 29 3 37  7 3 13  5 3 23 11 3  5 19 3 17 47 3  7 13 3 11 5 3 61 7 3  5 79 3 29 59 3 31 41 3 43  5 3  7 37 3  5 11 3 13  7 3 53 17 3 19  5 3 11 23 3 5 13 3 7 71 3 47 31 3 17  5 3 67 19 3  5 73 3 41 11 3 23 43 3  7  5 3 13 61 3  5  7 3 59
  5 125 *  5 3 19 53 3  5 17 3 73 29 3 37  7 3 13  5 3 23 11 3  5 19 3 17 47 3  7 13 3 11 5 3 61 7 3  5 67 3 29 59 3 31 41 3 43  5 3  7 37 3  5 11 3 13  7 3 53 17 3 19  5 3 11 23 3 5 13 3 7 79 3 47 31 3 17  5 3 71 19 3  5 73 3 41 11 3 23 43 3  7  5 3 13 61 3  5  7 3 59
  6 126 *  5 3 19 53 3  5 17 3 73 29 3 37  7 3 13  5 3 23 11 3  5 19 3 17 47 3  7 13 3 11 5 3 61 7 3  5 67 3 29 59 3 31 41 3 43  5 3  7 37 3  5 11 3 13  7 3 53 17 3 19  5 3 11 23 3 5 13 3 7 71 3 47 31 3 17  5 3 79 19 3  5 73 3 41 11 3 23 43 3  7  5 3 13 61 3  5  7 3 59
  7 129 *  5 3 19 53 3  5 17 3 73 29 3 37  7 3 13  5 3 23 11 3  5 19 3 17 47 3  7 13 3 11 5 3 61 7 3  5 41 3 29 59 3 31 79 3 43  5 3  7 37 3  5 11 3 13  7 3 53 17 3 19  5 3 11 23 3 5 13 3 7 67 3 47 31 3 17  5 3 41 19 3  5 73 3 71 11 3 23 43 3  7  5 3 13 61 3  5  7 3 59
  8 130 *  5 3 19 53 3  5 17 3 73 29 3 37  7 3 13  5 3 23 11 3  5 19 3 17 47 3  7 13 3 11 5 3 61 7 3  5 41 3 29 59 3 31 71 3 43  5 3  7 37 3  5 11 3 13  7 3 53 17 3 19  5 3 11 23 3 5 13 3 7 67 3 47 31 3 17  5 3 41 19 3  5 73 3 79 11 3 23 43 3  7  5 3 13 61 3  5  7 3 59
  9 128 *  5 3 19 53 3  5 17 3 73 29 3 37  7 3 13  5 3 23 11 3  5 19 3 17 47 3  7 13 3 11 5 3 61 7 3  5 41 3 29 59 3 31 71 3 43  5 3  7 37 3  5 11 3 13  7 3 53 17 3 19  5 3 11 23 3 5 13 3 7 79 3 47 31 3 17  5 3 41 19 3  5 73 3 67 11 3 23 43 3  7  5 3 13 61 3  5  7 3 59
 10 127 *  5 3 19 53 3  5 17 3 73 29 3 37  7 3 13  5 3 23 11 3  5 19 3 17 47 3  7 13 3 11 5 3 61 7 3  5 41 3 29 59 3 31 79 3 43  5 3  7 37 3  5 11 3 13  7 3 53 17 3 19  5 3 11 23 3 5 13 3 7 71 3 47 31 3 17  5 3 41 19 3  5 73 3 67 11 3 23 43 3  7  5 3 13 61 3  5  7 3 59
 11 131 *  5 3 19 53 3  5 17 3 73 29 3 37  7 3 13  5 3 23 11 3  5 19 3 17 47 3  7 13 3 11 5 3 61 7 3  5 41 3 29 59 3 31 67 3 43  5 3  7 37 3  5 11 3 13  7 3 53 17 3 19  5 3 11 23 3 5 13 3 7 79 3 47 31 3 17  5 3 41 19 3  5 73 3 71 11 3 23 43 3  7  5 3 13 61 3  5  7 3 59
 12 132 *  5 3 19 53 3  5 17 3 73 29 3 37  7 3 13  5 3 23 11 3  5 19 3 17 47 3  7 13 3 11 5 3 61 7 3  5 41 3 29 59 3 31 67 3 43  5 3  7 37 3  5 11 3 13  7 3 53 17 3 19  5 3 11 23 3 5 13 3 7 71 3 47 31 3 17  5 3 41 19 3  5 73 3 79 11 3 23 43 3  7  5 3 13 61 3  5  7 3 59
 13  84 *  5 3 19 53 3  5 17 3 73 37 3 29  7 3 13  5 3 23 11 3  5 19 3 17 47 3  7 13 3 11 5 3 61 7 3  5 41 3 59 67 3 31 71 3 43  5 3  7 79 3  5 11 3 13  7 3 53 17 3 19  5 3 11 23 3 5 13 3 7 29 3 47 31 3 17  5 3 41 19 3  5 73 3 37 11 3 23 43 3  7  5 3 13 61 3  5  7 3 29
 14  83 *  5 3 19 53 3  5 17 3 73 37 3 29  7 3 13  5 3 23 11 3  5 19 3 17 47 3  7 13 3 11 5 3 61 7 3  5 41 3 59 67 3 31 79 3 43  5 3  7 71 3  5 11 3 13  7 3 53 17 3 19  5 3 11 23 3 5 13 3 7 29 3 47 31 3 17  5 3 41 19 3  5 73 3 37 11 3 23 43 3  7  5 3 13 61 3  5  7 3 29
 15  82 *  5 3 19 53 3  5 17 3 73 37 3 29  7 3 13  5 3 23 11 3  5 19 3 17 47 3  7 13 3 11 5 3 61 7 3  5 41 3 59 71 3 31 67 3 43  5 3  7 79 3  5 11 3 13  7 3 53 17 3 19  5 3 11 23 3 5 13 3 7 29 3 47 31 3 17  5 3 41 19 3  5 73 3 37 11 3 23 43 3  7  5 3 13 61 3  5  7 3 29
 16  81 *  5 3 19 53 3  5 17 3 73 37 3 29  7 3 13  5 3 23 11 3  5 19 3 17 47 3  7 13 3 11 5 3 61 7 3  5 41 3 59 79 3 31 67 3 43  5 3  7 71 3  5 11 3 13  7 3 53 17 3 19  5 3 11 23 3 5 13 3 7 29 3 47 31 3 17  5 3 41 19 3  5 73 3 37 11 3 23 43 3  7  5 3 13 61 3  5  7 3 29
 17  80 *  5 3 19 53 3  5 17 3 73 37 3 29  7 3 13  5 3 23 11 3  5 19 3 17 47 3  7 13 3 11 5 3 61 7 3  5 41 3 59 71 3 31 79 3 43  5 3  7 67 3  5 11 3 13  7 3 53 17 3 19  5 3 11 23 3 5 13 3 7 29 3 47 31 3 17  5 3 41 19 3  5 73 3 37 11 3 23 43 3  7  5 3 13 61 3  5  7 3 29
 18  79 *  5 3 19 53 3  5 17 3 73 37 3 29  7 3 13  5 3 23 11 3  5 19 3 17 47 3  7 13 3 11 5 3 61 7 3  5 41 3 59 79 3 31 71 3 43  5 3  7 67 3  5 11 3 13  7 3 53 17 3 19  5 3 11 23 3 5 13 3 7 29 3 47 31 3 17  5 3 41 19 3  5 73 3 37 11 3 23 43 3  7  5 3 13 61 3  5  7 3 29
 19  78 *  5 3 19 53 3  5 17 3 73 37 3 29  7 3 13  5 3 23 11 3  5 19 3 17 47 3  7 13 3 11 5 3 61 7 3  5 41 3 67 59 3 31 71 3 43  5 3  7 79 3  5 11 3 13  7 3 53 17 3 19  5 3 11 23 3 5 13 3 7 29 3 47 31 3 17  5 3 41 19 3  5 73 3 37 11 3 23 43 3  7  5 3 13 61 3  5  7 3 29
 20  77 *  5 3 19 53 3  5 17 3 73 37 3 29  7 3 13  5 3 23 11 3  5 19 3 17 47 3  7 13 3 11 5 3 61 7 3  5 41 3 67 59 3 31 79 3 43  5 3  7 71 3  5 11 3 13  7 3 53 17 3 19  5 3 11 23 3 5 13 3 7 29 3 47 31 3 17  5 3 41 19 3  5 73 3 37 11 3 23 43 3  7  5 3 13 61 3  5  7 3 29
 21  76 *  5 3 19 53 3  5 17 3 73 37 3 29  7 3 13  5 3 23 11 3  5 19 3 17 47 3  7 13 3 11 5 3 61 7 3  5 41 3 71 59 3 31 67 3 43  5 3  7 79 3  5 11 3 13  7 3 53 17 3 19  5 3 11 23 3 5 13 3 7 29 3 47 31 3 17  5 3 41 19 3  5 73 3 37 11 3 23 43 3  7  5 3 13 61 3  5  7 3 29
 22  75 *  5 3 19 53 3  5 17 3 73 37 3 29  7 3 13  5 3 23 11 3  5 19 3 17 47 3  7 13 3 11 5 3 61 7 3  5 41 3 79 59 3 31 67 3 43  5 3  7 71 3  5 11 3 13  7 3 53 17 3 19  5 3 11 23 3 5 13 3 7 29 3 47 31 3 17  5 3 41 19 3  5 73 3 37 11 3 23 43 3  7  5 3 13 61 3  5  7 3 29
 23  74 *  5 3 19 53 3  5 17 3 73 37 3 29  7 3 13  5 3 23 11 3  5 19 3 17 47 3  7 13 3 11 5 3 61 7 3  5 41 3 71 59 3 31 79 3 43  5 3  7 67 3  5 11 3 13  7 3 53 17 3 19  5 3 11 23 3 5 13 3 7 29 3 47 31 3 17  5 3 41 19 3  5 73 3 37 11 3 23 43 3  7  5 3 13 61 3  5  7 3 29
 24  73 *  5 3 19 53 3  5 17 3 73 37 3 29  7 3 13  5 3 23 11 3  5 19 3 17 47 3  7 13 3 11 5 3 61 7 3  5 41 3 79 59 3 31 71 3 43  5 3  7 67 3  5 11 3 13  7 3 53 17 3 19  5 3 11 23 3 5 13 3 7 29 3 47 31 3 17  5 3 41 19 3  5 73 3 37 11 3 23 43 3  7  5 3 13 61 3  5  7 3 29
 25  96 *  5 3 19 53 3  5 17 3 73 37 3 29  7 3 13  5 3 23 11 3  5 19 3 17 47 3  7 13 3 11 5 3 61 7 3  5 41 3 67 71 3 31 59 3 43  5 3  7 79 3  5 11 3 13  7 3 53 17 3 19  5 3 11 23 3 5 13 3 7 29 3 47 31 3 17  5 3 41 19 3  5 73 3 37 11 3 23 43 3  7  5 3 13 61 3  5  7 3 29
 26  95 *  5 3 19 53 3  5 17 3 73 37 3 29  7 3 13  5 3 23 11 3  5 19 3 17 47 3  7 13 3 11 5 3 61 7 3  5 41 3 67 79 3 31 59 3 43  5 3  7 71 3  5 11 3 13  7 3 53 17 3 19  5 3 11 23 3 5 13 3 7 29 3 47 31 3 17  5 3 41 19 3  5 73 3 37 11 3 23 43 3  7  5 3 13 61 3  5  7 3 29
 27  94 *  5 3 19 53 3  5 17 3 73 37 3 29  7 3 13  5 3 23 11 3  5 19 3 17 47 3  7 13 3 11 5 3 61 7 3  5 41 3 71 67 3 31 59 3 43  5 3  7 79 3  5 11 3 13  7 3 53 17 3 19  5 3 11 23 3 5 13 3 7 29 3 47 31 3 17  5 3 41 19 3  5 73 3 37 11 3 23 43 3  7  5 3 13 61 3  5  7 3 29
 28  93 *  5 3 19 53 3  5 17 3 73 37 3 29  7 3 13  5 3 23 11 3  5 19 3 17 47 3  7 13 3 11 5 3 61 7 3  5 41 3 79 67 3 31 59 3 43  5 3  7 71 3  5 11 3 13  7 3 53 17 3 19  5 3 11 23 3 5 13 3 7 29 3 47 31 3 17  5 3 41 19 3  5 73 3 37 11 3 23 43 3  7  5 3 13 61 3  5  7 3 29
 29  92 *  5 3 19 53 3  5 17 3 73 37 3 29  7 3 13  5 3 23 11 3  5 19 3 17 47 3  7 13 3 11 5 3 61 7 3  5 41 3 71 79 3 31 59 3 43  5 3  7 67 3  5 11 3 13  7 3 53 17 3 19  5 3 11 23 3 5 13 3 7 29 3 47 31 3 17  5 3 41 19 3  5 73 3 37 11 3 23 43 3  7  5 3 13 61 3  5  7 3 29
 30  91 *  5 3 19 53 3  5 17 3 73 37 3 29  7 3 13  5 3 23 11 3  5 19 3 17 47 3  7 13 3 11 5 3 61 7 3  5 41 3 79 71 3 31 59 3 43  5 3  7 67 3  5 11 3 13  7 3 53 17 3 19  5 3 11 23 3 5 13 3 7 29 3 47 31 3 17  5 3 41 19 3  5 73 3 37 11 3 23 43 3  7  5 3 13 61 3  5  7 3 29
 31  90 *  5 3 19 53 3  5 17 3 73 37 3 29  7 3 13  5 3 23 11 3  5 19 3 17 47 3  7 13 3 11 5 3 61 7 3  5 41 3 67 71 3 31 79 3 43  5 3  7 59 3  5 11 3 13  7 3 53 17 3 19  5 3 11 23 3 5 13 3 7 29 3 47 31 3 17  5 3 41 19 3  5 73 3 37 11 3 23 43 3  7  5 3 13 61 3  5  7 3 29
 32  89 *  5 3 19 53 3  5 17 3 73 37 3 29  7 3 13  5 3 23 11 3  5 19 3 17 47 3  7 13 3 11 5 3 61 7 3  5 41 3 67 79 3 31 71 3 43  5 3  7 59 3  5 11 3 13  7 3 53 17 3 19  5 3 11 23 3 5 13 3 7 29 3 47 31 3 17  5 3 41 19 3  5 73 3 37 11 3 23 43 3  7  5 3 13 61 3  5  7 3 29
 33  88 *  5 3 19 53 3  5 17 3 73 37 3 29  7 3 13  5 3 23 11 3  5 19 3 17 47 3  7 13 3 11 5 3 61 7 3  5 41 3 71 67 3 31 79 3 43  5 3  7 59 3  5 11 3 13  7 3 53 17 3 19  5 3 11 23 3 5 13 3 7 29 3 47 31 3 17  5 3 41 19 3  5 73 3 37 11 3 23 43 3  7  5 3 13 61 3  5  7 3 29
 34  87 *  5 3 19 53 3  5 17 3 73 37 3 29  7 3 13  5 3 23 11 3  5 19 3 17 47 3  7 13 3 11 5 3 61 7 3  5 41 3 79 67 3 31 71 3 43  5 3  7 59 3  5 11 3 13  7 3 53 17 3 19  5 3 11 23 3 5 13 3 7 29 3 47 31 3 17  5 3 41 19 3  5 73 3 37 11 3 23 43 3  7  5 3 13 61 3  5  7 3 29
 35  86 *  5 3 19 53 3  5 17 3 73 37 3 29  7 3 13  5 3 23 11 3  5 19 3 17 47 3  7 13 3 11 5 3 61 7 3  5 41 3 71 79 3 31 67 3 43  5 3  7 59 3  5 11 3 13  7 3 53 17 3 19  5 3 11 23 3 5 13 3 7 29 3 47 31 3 17  5 3 41 19 3  5 73 3 37 11 3 23 43 3  7  5 3 13 61 3  5  7 3 29
 36  85 *  5 3 19 53 3  5 17 3 73 37 3 29  7 3 13  5 3 23 11 3  5 19 3 17 47 3  7 13 3 11 5 3 61 7 3  5 41 3 79 71 3 31 67 3 43  5 3  7 59 3  5 11 3 13  7 3 53 17 3 19  5 3 11 23 3 5 13 3 7 29 3 47 31 3 17  5 3 41 19 3  5 73 3 37 11 3 23 43 3  7  5 3 13 61 3  5  7 3 29
 37 102 *  5 3 19 53 3  5 17 3 79 37 3 29  7 3 13  5 3 23 11 3  5 19 3 17 47 3  7 13 3 11 5 3 61 7 3  5 41 3 43 59 3 31 67 3 71  5 3  7 73 3  5 11 3 13  7 3 53 17 3 19  5 3 11 23 3 5 13 3 7 29 3 47 31 3 17  5 3 41 19 3  5 43 3 37 11 3 23 79 3  7  5 3 13 61 3  5  7 3 29
 38 101 *  5 3 19 53 3  5 17 3 79 37 3 29  7 3 13  5 3 23 11 3  5 19 3 17 47 3  7 13 3 11 5 3 61 7 3  5 41 3 43 59 3 31 67 3 73  5 3  7 71 3  5 11 3 13  7 3 53 17 3 19  5 3 11 23 3 5 13 3 7 29 3 47 31 3 17  5 3 41 19 3  5 43 3 37 11 3 23 79 3  7  5 3 13 61 3  5  7 3 29
 39 100 *  5 3 19 53 3  5 17 3 79 37 3 29  7 3 13  5 3 23 11 3  5 19 3 17 47 3  7 13 3 11 5 3 61 7 3  5 41 3 43 59 3 31 71 3 67  5 3  7 73 3  5 11 3 13  7 3 53 17 3 19  5 3 11 23 3 5 13 3 7 29 3 47 31 3 17  5 3 41 19 3  5 43 3 37 11 3 23 79 3  7  5 3 13 61 3  5  7 3 29
 40  99 *  5 3 19 53 3  5 17 3 79 37 3 29  7 3 13  5 3 23 11 3  5 19 3 17 47 3  7 13 3 11 5 3 61 7 3  5 41 3 43 59 3 31 73 3 67  5 3  7 71 3  5 11 3 13  7 3 53 17 3 19  5 3 11 23 3 5 13 3 7 29 3 47 31 3 17  5 3 41 19 3  5 43 3 37 11 3 23 79 3  7  5 3 13 61 3  5  7 3 29
 41  98 *  5 3 19 53 3  5 17 3 79 37 3 29  7 3 13  5 3 23 11 3  5 19 3 17 47 3  7 13 3 11 5 3 61 7 3  5 41 3 43 59 3 31 71 3 73  5 3  7 67 3  5 11 3 13  7 3 53 17 3 19  5 3 11 23 3 5 13 3 7 29 3 47 31 3 17  5 3 41 19 3  5 43 3 37 11 3 23 79 3  7  5 3 13 61 3  5  7 3 29
 42  97 *  5 3 19 53 3  5 17 3 79 37 3 29  7 3 13  5 3 23 11 3  5 19 3 17 47 3  7 13 3 11 5 3 61 7 3  5 41 3 43 59 3 31 73 3 71  5 3  7 67 3  5 11 3 13  7 3 53 17 3 19  5 3 11 23 3 5 13 3 7 29 3 47 31 3 17  5 3 41 19 3  5 43 3 37 11 3 23 79 3  7  5 3 13 61 3  5  7 3 29
 43 120 *  5 3 19 53 3  5 17 3 79 37 3 29  7 3 13  5 3 23 11 3  5 19 3 17 47 3  7 13 3 11 5 3 61 7 3  5 41 3 43 67 3 31 59 3 71  5 3  7 73 3  5 11 3 13  7 3 53 17 3 19  5 3 11 23 3 5 13 3 7 29 3 47 31 3 17  5 3 41 19 3  5 43 3 37 11 3 23 79 3  7  5 3 13 61 3  5  7 3 29
 44 119 *  5 3 19 53 3  5 17 3 79 37 3 29  7 3 13  5 3 23 11 3  5 19 3 17 47 3  7 13 3 11 5 3 61 7 3  5 41 3 43 67 3 31 59 3 73  5 3  7 71 3  5 11 3 13  7 3 53 17 3 19  5 3 11 23 3 5 13 3 7 29 3 47 31 3 17  5 3 41 19 3  5 43 3 37 11 3 23 79 3  7  5 3 13 61 3  5  7 3 29
 45 118 *  5 3 19 53 3  5 17 3 79 37 3 29  7 3 13  5 3 23 11 3  5 19 3 17 47 3  7 13 3 11 5 3 61 7 3  5 41 3 43 71 3 31 59 3 67  5 3  7 73 3  5 11 3 13  7 3 53 17 3 19  5 3 11 23 3 5 13 3 7 29 3 47 31 3 17  5 3 41 19 3  5 43 3 37 11 3 23 79 3  7  5 3 13 61 3  5  7 3 29
 46 117 *  5 3 19 53 3  5 17 3 79 37 3 29  7 3 13  5 3 23 11 3  5 19 3 17 47 3  7 13 3 11 5 3 61 7 3  5 41 3 43 73 3 31 59 3 67  5 3  7 71 3  5 11 3 13  7 3 53 17 3 19  5 3 11 23 3 5 13 3 7 29 3 47 31 3 17  5 3 41 19 3  5 43 3 37 11 3 23 79 3  7  5 3 13 61 3  5  7 3 29
 47 116 *  5 3 19 53 3  5 17 3 79 37 3 29  7 3 13  5 3 23 11 3  5 19 3 17 47 3  7 13 3 11 5 3 61 7 3  5 41 3 43 71 3 31 59 3 73  5 3  7 67 3  5 11 3 13  7 3 53 17 3 19  5 3 11 23 3 5 13 3 7 29 3 47 31 3 17  5 3 41 19 3  5 43 3 37 11 3 23 79 3  7  5 3 13 61 3  5  7 3 29
 48 115 *  5 3 19 53 3  5 17 3 79 37 3 29  7 3 13  5 3 23 11 3  5 19 3 17 47 3  7 13 3 11 5 3 61 7 3  5 41 3 43 73 3 31 59 3 71  5 3  7 67 3  5 11 3 13  7 3 53 17 3 19  5 3 11 23 3 5 13 3 7 29 3 47 31 3 17  5 3 41 19 3  5 43 3 37 11 3 23 79 3  7  5 3 13 61 3  5  7 3 29
 49 114 *  5 3 19 53 3  5 17 3 79 37 3 29  7 3 13  5 3 23 11 3  5 19 3 17 47 3  7 13 3 11 5 3 61 7 3  5 41 3 43 67 3 31 71 3 59  5 3  7 73 3  5 11 3 13  7 3 53 17 3 19  5 3 11 23 3 5 13 3 7 29 3 47 31 3 17  5 3 41 19 3  5 43 3 37 11 3 23 79 3  7  5 3 13 61 3  5  7 3 29
 50 113 *  5 3 19 53 3  5 17 3 79 37 3 29  7 3 13  5 3 23 11 3  5 19 3 17 47 3  7 13 3 11 5 3 61 7 3  5 41 3 43 67 3 31 73 3 59  5 3  7 71 3  5 11 3 13  7 3 53 17 3 19  5 3 11 23 3 5 13 3 7 29 3 47 31 3 17  5 3 41 19 3  5 43 3 37 11 3 23 79 3  7  5 3 13 61 3  5  7 3 29
 51 112 *  5 3 19 53 3  5 17 3 79 37 3 29  7 3 13  5 3 23 11 3  5 19 3 17 47 3  7 13 3 11 5 3 61 7 3  5 41 3 43 71 3 31 67 3 59  5 3  7 73 3  5 11 3 13  7 3 53 17 3 19  5 3 11 23 3 5 13 3 7 29 3 47 31 3 17  5 3 41 19 3  5 43 3 37 11 3 23 79 3  7  5 3 13 61 3  5  7 3 29
 52 111 *  5 3 19 53 3  5 17 3 79 37 3 29  7 3 13  5 3 23 11 3  5 19 3 17 47 3  7 13 3 11 5 3 61 7 3  5 41 3 43 73 3 31 67 3 59  5 3  7 71 3  5 11 3 13  7 3 53 17 3 19  5 3 11 23 3 5 13 3 7 29 3 47 31 3 17  5 3 41 19 3  5 43 3 37 11 3 23 79 3  7  5 3 13 61 3  5  7 3 29
 53 110 *  5 3 19 53 3  5 17 3 79 37 3 29  7 3 13  5 3 23 11 3  5 19 3 17 47 3  7 13 3 11 5 3 61 7 3  5 41 3 43 71 3 31 73 3 59  5 3  7 67 3  5 11 3 13  7 3 53 17 3 19  5 3 11 23 3 5 13 3 7 29 3 47 31 3 17  5 3 41 19 3  5 43 3 37 11 3 23 79 3  7  5 3 13 61 3  5  7 3 29
 54 109 *  5 3 19 53 3  5 17 3 79 37 3 29  7 3 13  5 3 23 11 3  5 19 3 17 47 3  7 13 3 11 5 3 61 7 3  5 41 3 43 73 3 31 71 3 59  5 3  7 67 3  5 11 3 13  7 3 53 17 3 19  5 3 11 23 3 5 13 3 7 29 3 47 31 3 17  5 3 41 19 3  5 43 3 37 11 3 23 79 3  7  5 3 13 61 3  5  7 3 29
 55 108 *  5 3 19 53 3  5 17 3 79 37 3 29  7 3 13  5 3 23 11 3  5 19 3 17 47 3  7 13 3 11 5 3 61 7 3  5 41 3 43 67 3 31 71 3 73  5 3  7 59 3  5 11 3 13  7 3 53 17 3 19  5 3 11 23 3 5 13 3 7 29 3 47 31 3 17  5 3 41 19 3  5 43 3 37 11 3 23 79 3  7  5 3 13 61 3  5  7 3 29
 56 107 *  5 3 19 53 3  5 17 3 79 37 3 29  7 3 13  5 3 23 11 3  5 19 3 17 47 3  7 13 3 11 5 3 61 7 3  5 41 3 43 67 3 31 73 3 71  5 3  7 59 3  5 11 3 13  7 3 53 17 3 19  5 3 11 23 3 5 13 3 7 29 3 47 31 3 17  5 3 41 19 3  5 43 3 37 11 3 23 79 3  7  5 3 13 61 3  5  7 3 29
 57 106 *  5 3 19 53 3  5 17 3 79 37 3 29  7 3 13  5 3 23 11 3  5 19 3 17 47 3  7 13 3 11 5 3 61 7 3  5 41 3 43 71 3 31 67 3 73  5 3  7 59 3  5 11 3 13  7 3 53 17 3 19  5 3 11 23 3 5 13 3 7 29 3 47 31 3 17  5 3 41 19 3  5 43 3 37 11 3 23 79 3  7  5 3 13 61 3  5  7 3 29
 58 105 *  5 3 19 53 3  5 17 3 79 37 3 29  7 3 13  5 3 23 11 3  5 19 3 17 47 3  7 13 3 11 5 3 61 7 3  5 41 3 43 73 3 31 67 3 71  5 3  7 59 3  5 11 3 13  7 3 53 17 3 19  5 3 11 23 3 5 13 3 7 29 3 47 31 3 17  5 3 41 19 3  5 43 3 37 11 3 23 79 3  7  5 3 13 61 3  5  7 3 29
 59 104 *  5 3 19 53 3  5 17 3 79 37 3 29  7 3 13  5 3 23 11 3  5 19 3 17 47 3  7 13 3 11 5 3 61 7 3  5 41 3 43 71 3 31 73 3 67  5 3  7 59 3  5 11 3 13  7 3 53 17 3 19  5 3 11 23 3 5 13 3 7 29 3 47 31 3 17  5 3 41 19 3  5 43 3 37 11 3 23 79 3  7  5 3 13 61 3  5  7 3 29
 60 103 *  5 3 19 53 3  5 17 3 79 37 3 29  7 3 13  5 3 23 11 3  5 19 3 17 47 3  7 13 3 11 5 3 61 7 3  5 41 3 43 73 3 31 71 3 67  5 3  7 59 3  5 11 3 13  7 3 53 17 3 19  5 3 11 23 3 5 13 3 7 29 3 47 31 3 17  5 3 41 19 3  5 43 3 37 11 3 23 79 3  7  5 3 13 61 3  5  7 3 29
 61 141 *  5 3 19 41 3  5 17 3 79 47 3 37  7 3 13  5 3 23 11 3  5 19 3 17 53 3  7 13 3 11 5 3 61 7 3  5 73 3 43 59 3 31 29 3 41  5 3  7 37 3  5 11 3 13  7 3 47 17 3 19  5 3 11 23 3 5 13 3 7 67 3 29 31 3 17  5 3 53 19 3  5 43 3 71 11 3 23 79 3  7  5 3 13 61 3  5  7 3 59
 62 142 *  5 3 19 41 3  5 17 3 79 47 3 37  7 3 13  5 3 23 11 3  5 19 3 17 53 3  7 13 3 11 5 3 61 7 3  5 71 3 43 59 3 31 29 3 41  5 3  7 37 3  5 11 3 13  7 3 47 17 3 19  5 3 11 23 3 5 13 3 7 67 3 29 31 3 17  5 3 53 19 3  5 43 3 73 11 3 23 79 3  7  5 3 13 61 3  5  7 3 59
 63 140 *  5 3 19 41 3  5 17 3 79 47 3 37  7 3 13  5 3 23 11 3  5 19 3 17 53 3  7 13 3 11 5 3 61 7 3  5 71 3 43 59 3 31 29 3 41  5 3  7 37 3  5 11 3 13  7 3 47 17 3 19  5 3 11 23 3 5 13 3 7 73 3 29 31 3 17  5 3 53 19 3  5 43 3 67 11 3 23 79 3  7  5 3 13 61 3  5  7 3 59
 64 139 *  5 3 19 41 3  5 17 3 79 47 3 37  7 3 13  5 3 23 11 3  5 19 3 17 53 3  7 13 3 11 5 3 61 7 3  5 73 3 43 59 3 31 29 3 41  5 3  7 37 3  5 11 3 13  7 3 47 17 3 19  5 3 11 23 3 5 13 3 7 71 3 29 31 3 17  5 3 53 19 3  5 43 3 67 11 3 23 79 3  7  5 3 13 61 3  5  7 3 59
 65 143 *  5 3 19 41 3  5 17 3 79 47 3 37  7 3 13  5 3 23 11 3  5 19 3 17 53 3  7 13 3 11 5 3 61 7 3  5 67 3 43 59 3 31 29 3 41  5 3  7 37 3  5 11 3 13  7 3 47 17 3 19  5 3 11 23 3 5 13 3 7 73 3 29 31 3 17  5 3 53 19 3  5 43 3 71 11 3 23 79 3  7  5 3 13 61 3  5  7 3 59
 66 144 *  5 3 19 41 3  5 17 3 79 47 3 37  7 3 13  5 3 23 11 3  5 19 3 17 53 3  7 13 3 11 5 3 61 7 3  5 67 3 43 59 3 31 29 3 41  5 3  7 37 3  5 11 3 13  7 3 47 17 3 19  5 3 11 23 3 5 13 3 7 71 3 29 31 3 17  5 3 53 19 3  5 43 3 73 11 3 23 79 3  7  5 3 13 61 3  5  7 3 59
 67 135 *  5 3 19 41 3  5 17 3 79 71 3 37  7 3 13  5 3 23 11 3  5 19 3 17 53 3  7 13 3 11 5 3 61 7 3  5 47 3 43 59 3 31 29 3 41  5 3  7 37 3  5 11 3 13  7 3 73 17 3 19  5 3 11 23 3 5 13 3 7 67 3 29 31 3 17  5 3 53 19 3  5 43 3 47 11 3 23 79 3  7  5 3 13 61 3  5  7 3 59
 68 136 *  5 3 19 41 3  5 17 3 79 73 3 37  7 3 13  5 3 23 11 3  5 19 3 17 53 3  7 13 3 11 5 3 61 7 3  5 47 3 43 59 3 31 29 3 41  5 3  7 37 3  5 11 3 13  7 3 71 17 3 19  5 3 11 23 3 5 13 3 7 67 3 29 31 3 17  5 3 53 19 3  5 43 3 47 11 3 23 79 3  7  5 3 13 61 3  5  7 3 59
 69 134 *  5 3 19 41 3  5 17 3 79 67 3 37  7 3 13  5 3 23 11 3  5 19 3 17 53 3  7 13 3 11 5 3 61 7 3  5 47 3 43 59 3 31 29 3 41  5 3  7 37 3  5 11 3 13  7 3 71 17 3 19  5 3 11 23 3 5 13 3 7 73 3 29 31 3 17  5 3 53 19 3  5 43 3 47 11 3 23 79 3  7  5 3 13 61 3  5  7 3 59
 70 133 *  5 3 19 41 3  5 17 3 79 67 3 37  7 3 13  5 3 23 11 3  5 19 3 17 53 3  7 13 3 11 5 3 61 7 3  5 47 3 43 59 3 31 29 3 41  5 3  7 37 3  5 11 3 13  7 3 73 17 3 19  5 3 11 23 3 5 13 3 7 71 3 29 31 3 17  5 3 53 19 3  5 43 3 47 11 3 23 79 3  7  5 3 13 61 3  5  7 3 59
 71 137 *  5 3 19 41 3  5 17 3 79 71 3 37  7 3 13  5 3 23 11 3  5 19 3 17 53 3  7 13 3 11 5 3 61 7 3  5 47 3 43 59 3 31 29 3 41  5 3  7 37 3  5 11 3 13  7 3 67 17 3 19  5 3 11 23 3 5 13 3 7 73 3 29 31 3 17  5 3 53 19 3  5 43 3 47 11 3 23 79 3  7  5 3 13 61 3  5  7 3 59
 72 138 *  5 3 19 41 3  5 17 3 79 73 3 37  7 3 13  5 3 23 11 3  5 19 3 17 53 3  7 13 3 11 5 3 61 7 3  5 47 3 43 59 3 31 29 3 41  5 3  7 37 3  5 11 3 13  7 3 67 17 3 19  5 3 11 23 3 5 13 3 7 71 3 29 31 3 17  5 3 53 19 3  5 43 3 47 11 3 23 79 3  7  5 3 13 61 3  5  7 3 59
 73  24 * 29 3  7  5 3 61 13 3  5  7 3 43 23 3 11 37 3 73  5 3 19 41 3  5 17 3 31 47 3 29 7 3 13 5 3 23 11 3  5 19 3 17 53 3  7 13 3 11  5 3 67  7 3  5 43 3 71 31 3 59 79 3 41  5 3 7 61 3 5 11 3 13  7 3 47 17 3 19  5 3 11 23 3  5 13 3  7 29 3 37 73 3 17  5 3 53 19 3  5
 74  23 * 29 3  7  5 3 61 13 3  5  7 3 43 23 3 11 37 3 73  5 3 19 41 3  5 17 3 31 47 3 29 7 3 13 5 3 23 11 3  5 19 3 17 53 3  7 13 3 11  5 3 67  7 3  5 43 3 79 31 3 59 71 3 41  5 3 7 61 3 5 11 3 13  7 3 47 17 3 19  5 3 11 23 3  5 13 3  7 29 3 37 73 3 17  5 3 53 19 3  5
 75  22 * 29 3  7  5 3 61 13 3  5  7 3 43 23 3 11 37 3 73  5 3 19 41 3  5 17 3 31 47 3 29 7 3 13 5 3 23 11 3  5 19 3 17 53 3  7 13 3 11  5 3 71  7 3  5 43 3 67 31 3 59 79 3 41  5 3 7 61 3 5 11 3 13  7 3 47 17 3 19  5 3 11 23 3  5 13 3  7 29 3 37 73 3 17  5 3 53 19 3  5
 76  21 * 29 3  7  5 3 61 13 3  5  7 3 43 23 3 11 37 3 73  5 3 19 41 3  5 17 3 31 47 3 29 7 3 13 5 3 23 11 3  5 19 3 17 53 3  7 13 3 11  5 3 79  7 3  5 43 3 67 31 3 59 71 3 41  5 3 7 61 3 5 11 3 13  7 3 47 17 3 19  5 3 11 23 3  5 13 3  7 29 3 37 73 3 17  5 3 53 19 3  5
 77  20 * 29 3  7  5 3 61 13 3  5  7 3 43 23 3 11 37 3 73  5 3 19 41 3  5 17 3 31 47 3 29 7 3 13 5 3 23 11 3  5 19 3 17 53 3  7 13 3 11  5 3 71  7 3  5 43 3 79 31 3 59 67 3 41  5 3 7 61 3 5 11 3 13  7 3 47 17 3 19  5 3 11 23 3  5 13 3  7 29 3 37 73 3 17  5 3 53 19 3  5
 78  19 * 29 3  7  5 3 61 13 3  5  7 3 43 23 3 11 37 3 73  5 3 19 41 3  5 17 3 31 47 3 29 7 3 13 5 3 23 11 3  5 19 3 17 53 3  7 13 3 11  5 3 79  7 3  5 43 3 71 31 3 59 67 3 41  5 3 7 61 3 5 11 3 13  7 3 47 17 3 19  5 3 11 23 3  5 13 3  7 29 3 37 73 3 17  5 3 53 19 3  5
 79  18 * 29 3  7  5 3 61 13 3  5  7 3 43 23 3 11 37 3 73  5 3 19 41 3  5 17 3 31 47 3 29 7 3 13 5 3 23 11 3  5 19 3 17 53 3  7 13 3 11  5 3 67  7 3  5 43 3 71 31 3 79 59 3 41  5 3 7 61 3 5 11 3 13  7 3 47 17 3 19  5 3 11 23 3  5 13 3  7 29 3 37 73 3 17  5 3 53 19 3  5
 80  17 * 29 3  7  5 3 61 13 3  5  7 3 43 23 3 11 37 3 73  5 3 19 41 3  5 17 3 31 47 3 29 7 3 13 5 3 23 11 3  5 19 3 17 53 3  7 13 3 11  5 3 67  7 3  5 43 3 79 31 3 71 59 3 41  5 3 7 61 3 5 11 3 13  7 3 47 17 3 19  5 3 11 23 3  5 13 3  7 29 3 37 73 3 17  5 3 53 19 3  5
 81  16 * 29 3  7  5 3 61 13 3  5  7 3 43 23 3 11 37 3 73  5 3 19 41 3  5 17 3 31 47 3 29 7 3 13 5 3 23 11 3  5 19 3 17 53 3  7 13 3 11  5 3 71  7 3  5 43 3 67 31 3 79 59 3 41  5 3 7 61 3 5 11 3 13  7 3 47 17 3 19  5 3 11 23 3  5 13 3  7 29 3 37 73 3 17  5 3 53 19 3  5
 82  15 * 29 3  7  5 3 61 13 3  5  7 3 43 23 3 11 37 3 73  5 3 19 41 3  5 17 3 31 47 3 29 7 3 13 5 3 23 11 3  5 19 3 17 53 3  7 13 3 11  5 3 79  7 3  5 43 3 67 31 3 71 59 3 41  5 3 7 61 3 5 11 3 13  7 3 47 17 3 19  5 3 11 23 3  5 13 3  7 29 3 37 73 3 17  5 3 53 19 3  5
 83  14 * 29 3  7  5 3 61 13 3  5  7 3 43 23 3 11 37 3 73  5 3 19 41 3  5 17 3 31 47 3 29 7 3 13 5 3 23 11 3  5 19 3 17 53 3  7 13 3 11  5 3 71  7 3  5 43 3 79 31 3 67 59 3 41  5 3 7 61 3 5 11 3 13  7 3 47 17 3 19  5 3 11 23 3  5 13 3  7 29 3 37 73 3 17  5 3 53 19 3  5
 84  13 * 29 3  7  5 3 61 13 3  5  7 3 43 23 3 11 37 3 73  5 3 19 41 3  5 17 3 31 47 3 29 7 3 13 5 3 23 11 3  5 19 3 17 53 3  7 13 3 11  5 3 79  7 3  5 43 3 71 31 3 67 59 3 41  5 3 7 61 3 5 11 3 13  7 3 47 17 3 19  5 3 11 23 3  5 13 3  7 29 3 37 73 3 17  5 3 53 19 3  5
 85  36 * 29 3  7  5 3 61 13 3  5  7 3 43 23 3 11 37 3 73  5 3 19 41 3  5 17 3 31 47 3 29 7 3 13 5 3 23 11 3  5 19 3 17 53 3  7 13 3 11  5 3 59  7 3  5 43 3 67 31 3 71 79 3 41  5 3 7 61 3 5 11 3 13  7 3 47 17 3 19  5 3 11 23 3  5 13 3  7 29 3 37 73 3 17  5 3 53 19 3  5
 86  35 * 29 3  7  5 3 61 13 3  5  7 3 43 23 3 11 37 3 73  5 3 19 41 3  5 17 3 31 47 3 29 7 3 13 5 3 23 11 3  5 19 3 17 53 3  7 13 3 11  5 3 59  7 3  5 43 3 67 31 3 79 71 3 41  5 3 7 61 3 5 11 3 13  7 3 47 17 3 19  5 3 11 23 3  5 13 3  7 29 3 37 73 3 17  5 3 53 19 3  5
 87  34 * 29 3  7  5 3 61 13 3  5  7 3 43 23 3 11 37 3 73  5 3 19 41 3  5 17 3 31 47 3 29 7 3 13 5 3 23 11 3  5 19 3 17 53 3  7 13 3 11  5 3 59  7 3  5 43 3 71 31 3 67 79 3 41  5 3 7 61 3 5 11 3 13  7 3 47 17 3 19  5 3 11 23 3  5 13 3  7 29 3 37 73 3 17  5 3 53 19 3  5
 88  33 * 29 3  7  5 3 61 13 3  5  7 3 43 23 3 11 37 3 73  5 3 19 41 3  5 17 3 31 47 3 29 7 3 13 5 3 23 11 3  5 19 3 17 53 3  7 13 3 11  5 3 59  7 3  5 43 3 79 31 3 67 71 3 41  5 3 7 61 3 5 11 3 13  7 3 47 17 3 19  5 3 11 23 3  5 13 3  7 29 3 37 73 3 17  5 3 53 19 3  5
 89  32 * 29 3  7  5 3 61 13 3  5  7 3 43 23 3 11 37 3 73  5 3 19 41 3  5 17 3 31 47 3 29 7 3 13 5 3 23 11 3  5 19 3 17 53 3  7 13 3 11  5 3 59  7 3  5 43 3 71 31 3 79 67 3 41  5 3 7 61 3 5 11 3 13  7 3 47 17 3 19  5 3 11 23 3  5 13 3  7 29 3 37 73 3 17  5 3 53 19 3  5
 90  31 * 29 3  7  5 3 61 13 3  5  7 3 43 23 3 11 37 3 73  5 3 19 41 3  5 17 3 31 47 3 29 7 3 13 5 3 23 11 3  5 19 3 17 53 3  7 13 3 11  5 3 59  7 3  5 43 3 79 31 3 71 67 3 41  5 3 7 61 3 5 11 3 13  7 3 47 17 3 19  5 3 11 23 3  5 13 3  7 29 3 37 73 3 17  5 3 53 19 3  5
 91  30 * 29 3  7  5 3 61 13 3  5  7 3 43 23 3 11 37 3 73  5 3 19 41 3  5 17 3 31 47 3 29 7 3 13 5 3 23 11 3  5 19 3 17 53 3  7 13 3 11  5 3 67  7 3  5 43 3 59 31 3 71 79 3 41  5 3 7 61 3 5 11 3 13  7 3 47 17 3 19  5 3 11 23 3  5 13 3  7 29 3 37 73 3 17  5 3 53 19 3  5
 92  29 * 29 3  7  5 3 61 13 3  5  7 3 43 23 3 11 37 3 73  5 3 19 41 3  5 17 3 31 47 3 29 7 3 13 5 3 23 11 3  5 19 3 17 53 3  7 13 3 11  5 3 67  7 3  5 43 3 59 31 3 79 71 3 41  5 3 7 61 3 5 11 3 13  7 3 47 17 3 19  5 3 11 23 3  5 13 3  7 29 3 37 73 3 17  5 3 53 19 3  5
 93  28 * 29 3  7  5 3 61 13 3  5  7 3 43 23 3 11 37 3 73  5 3 19 41 3  5 17 3 31 47 3 29 7 3 13 5 3 23 11 3  5 19 3 17 53 3  7 13 3 11  5 3 71  7 3  5 43 3 59 31 3 67 79 3 41  5 3 7 61 3 5 11 3 13  7 3 47 17 3 19  5 3 11 23 3  5 13 3  7 29 3 37 73 3 17  5 3 53 19 3  5
 94  27 * 29 3  7  5 3 61 13 3  5  7 3 43 23 3 11 37 3 73  5 3 19 41 3  5 17 3 31 47 3 29 7 3 13 5 3 23 11 3  5 19 3 17 53 3  7 13 3 11  5 3 79  7 3  5 43 3 59 31 3 67 71 3 41  5 3 7 61 3 5 11 3 13  7 3 47 17 3 19  5 3 11 23 3  5 13 3  7 29 3 37 73 3 17  5 3 53 19 3  5
 95  26 * 29 3  7  5 3 61 13 3  5  7 3 43 23 3 11 37 3 73  5 3 19 41 3  5 17 3 31 47 3 29 7 3 13 5 3 23 11 3  5 19 3 17 53 3  7 13 3 11  5 3 71  7 3  5 43 3 59 31 3 79 67 3 41  5 3 7 61 3 5 11 3 13  7 3 47 17 3 19  5 3 11 23 3  5 13 3  7 29 3 37 73 3 17  5 3 53 19 3  5
 96  25 * 29 3  7  5 3 61 13 3  5  7 3 43 23 3 11 37 3 73  5 3 19 41 3  5 17 3 31 47 3 29 7 3 13 5 3 23 11 3  5 19 3 17 53 3  7 13 3 11  5 3 79  7 3  5 43 3 59 31 3 71 67 3 41  5 3 7 61 3 5 11 3 13  7 3 47 17 3 19  5 3 11 23 3  5 13 3  7 29 3 37 73 3 17  5 3 53 19 3  5
 97  42 * 29 3  7  5 3 61 13 3  5  7 3 79 23 3 11 37 3 43  5 3 19 41 3  5 17 3 31 47 3 29 7 3 13 5 3 23 11 3  5 19 3 17 53 3  7 13 3 11  5 3 67  7 3  5 71 3 73 31 3 59 43 3 41  5 3 7 61 3 5 11 3 13  7 3 47 17 3 19  5 3 11 23 3  5 13 3  7 29 3 37 79 3 17  5 3 53 19 3  5
 98  41 * 29 3  7  5 3 61 13 3  5  7 3 79 23 3 11 37 3 43  5 3 19 41 3  5 17 3 31 47 3 29 7 3 13 5 3 23 11 3  5 19 3 17 53 3  7 13 3 11  5 3 67  7 3  5 73 3 71 31 3 59 43 3 41  5 3 7 61 3 5 11 3 13  7 3 47 17 3 19  5 3 11 23 3  5 13 3  7 29 3 37 79 3 17  5 3 53 19 3  5
 99  40 * 29 3  7  5 3 61 13 3  5  7 3 79 23 3 11 37 3 43  5 3 19 41 3  5 17 3 31 47 3 29 7 3 13 5 3 23 11 3  5 19 3 17 53 3  7 13 3 11  5 3 71  7 3  5 67 3 73 31 3 59 43 3 41  5 3 7 61 3 5 11 3 13  7 3 47 17 3 19  5 3 11 23 3  5 13 3  7 29 3 37 79 3 17  5 3 53 19 3  5
100  39 * 29 3  7  5 3 61 13 3  5  7 3 79 23 3 11 37 3 43  5 3 19 41 3  5 17 3 31 47 3 29 7 3 13 5 3 23 11 3  5 19 3 17 53 3  7 13 3 11  5 3 73  7 3  5 67 3 71 31 3 59 43 3 41  5 3 7 61 3 5 11 3 13  7 3 47 17 3 19  5 3 11 23 3  5 13 3  7 29 3 37 79 3 17  5 3 53 19 3  5
101  38 * 29 3  7  5 3 61 13 3  5  7 3 79 23 3 11 37 3 43  5 3 19 41 3  5 17 3 31 47 3 29 7 3 13 5 3 23 11 3  5 19 3 17 53 3  7 13 3 11  5 3 71  7 3  5 73 3 67 31 3 59 43 3 41  5 3 7 61 3 5 11 3 13  7 3 47 17 3 19  5 3 11 23 3  5 13 3  7 29 3 37 79 3 17  5 3 53 19 3  5
102  37 * 29 3  7  5 3 61 13 3  5  7 3 79 23 3 11 37 3 43  5 3 19 41 3  5 17 3 31 47 3 29 7 3 13 5 3 23 11 3  5 19 3 17 53 3  7 13 3 11  5 3 73  7 3  5 71 3 67 31 3 59 43 3 41  5 3 7 61 3 5 11 3 13  7 3 47 17 3 19  5 3 11 23 3  5 13 3  7 29 3 37 79 3 17  5 3 53 19 3  5
103  60 * 29 3  7  5 3 61 13 3  5  7 3 79 23 3 11 37 3 43  5 3 19 41 3  5 17 3 31 47 3 29 7 3 13 5 3 23 11 3  5 19 3 17 53 3  7 13 3 11  5 3 59  7 3  5 67 3 71 31 3 73 43 3 41  5 3 7 61 3 5 11 3 13  7 3 47 17 3 19  5 3 11 23 3  5 13 3  7 29 3 37 79 3 17  5 3 53 19 3  5
104  59 * 29 3  7  5 3 61 13 3  5  7 3 79 23 3 11 37 3 43  5 3 19 41 3  5 17 3 31 47 3 29 7 3 13 5 3 23 11 3  5 19 3 17 53 3  7 13 3 11  5 3 59  7 3  5 67 3 73 31 3 71 43 3 41  5 3 7 61 3 5 11 3 13  7 3 47 17 3 19  5 3 11 23 3  5 13 3  7 29 3 37 79 3 17  5 3 53 19 3  5
105  58 * 29 3  7  5 3 61 13 3  5  7 3 79 23 3 11 37 3 43  5 3 19 41 3  5 17 3 31 47 3 29 7 3 13 5 3 23 11 3  5 19 3 17 53 3  7 13 3 11  5 3 59  7 3  5 71 3 67 31 3 73 43 3 41  5 3 7 61 3 5 11 3 13  7 3 47 17 3 19  5 3 11 23 3  5 13 3  7 29 3 37 79 3 17  5 3 53 19 3  5
106  57 * 29 3  7  5 3 61 13 3  5  7 3 79 23 3 11 37 3 43  5 3 19 41 3  5 17 3 31 47 3 29 7 3 13 5 3 23 11 3  5 19 3 17 53 3  7 13 3 11  5 3 59  7 3  5 73 3 67 31 3 71 43 3 41  5 3 7 61 3 5 11 3 13  7 3 47 17 3 19  5 3 11 23 3  5 13 3  7 29 3 37 79 3 17  5 3 53 19 3  5
107  56 * 29 3  7  5 3 61 13 3  5  7 3 79 23 3 11 37 3 43  5 3 19 41 3  5 17 3 31 47 3 29 7 3 13 5 3 23 11 3  5 19 3 17 53 3  7 13 3 11  5 3 59  7 3  5 71 3 73 31 3 67 43 3 41  5 3 7 61 3 5 11 3 13  7 3 47 17 3 19  5 3 11 23 3  5 13 3  7 29 3 37 79 3 17  5 3 53 19 3  5
108  55 * 29 3  7  5 3 61 13 3  5  7 3 79 23 3 11 37 3 43  5 3 19 41 3  5 17 3 31 47 3 29 7 3 13 5 3 23 11 3  5 19 3 17 53 3  7 13 3 11  5 3 59  7 3  5 73 3 71 31 3 67 43 3 41  5 3 7 61 3 5 11 3 13  7 3 47 17 3 19  5 3 11 23 3  5 13 3  7 29 3 37 79 3 17  5 3 53 19 3  5
109  54 * 29 3  7  5 3 61 13 3  5  7 3 79 23 3 11 37 3 43  5 3 19 41 3  5 17 3 31 47 3 29 7 3 13 5 3 23 11 3  5 19 3 17 53 3  7 13 3 11  5 3 67  7 3  5 59 3 71 31 3 73 43 3 41  5 3 7 61 3 5 11 3 13  7 3 47 17 3 19  5 3 11 23 3  5 13 3  7 29 3 37 79 3 17  5 3 53 19 3  5
110  53 * 29 3  7  5 3 61 13 3  5  7 3 79 23 3 11 37 3 43  5 3 19 41 3  5 17 3 31 47 3 29 7 3 13 5 3 23 11 3  5 19 3 17 53 3  7 13 3 11  5 3 67  7 3  5 59 3 73 31 3 71 43 3 41  5 3 7 61 3 5 11 3 13  7 3 47 17 3 19  5 3 11 23 3  5 13 3  7 29 3 37 79 3 17  5 3 53 19 3  5
111  52 * 29 3  7  5 3 61 13 3  5  7 3 79 23 3 11 37 3 43  5 3 19 41 3  5 17 3 31 47 3 29 7 3 13 5 3 23 11 3  5 19 3 17 53 3  7 13 3 11  5 3 71  7 3  5 59 3 67 31 3 73 43 3 41  5 3 7 61 3 5 11 3 13  7 3 47 17 3 19  5 3 11 23 3  5 13 3  7 29 3 37 79 3 17  5 3 53 19 3  5
112  51 * 29 3  7  5 3 61 13 3  5  7 3 79 23 3 11 37 3 43  5 3 19 41 3  5 17 3 31 47 3 29 7 3 13 5 3 23 11 3  5 19 3 17 53 3  7 13 3 11  5 3 73  7 3  5 59 3 67 31 3 71 43 3 41  5 3 7 61 3 5 11 3 13  7 3 47 17 3 19  5 3 11 23 3  5 13 3  7 29 3 37 79 3 17  5 3 53 19 3  5
113  50 * 29 3  7  5 3 61 13 3  5  7 3 79 23 3 11 37 3 43  5 3 19 41 3  5 17 3 31 47 3 29 7 3 13 5 3 23 11 3  5 19 3 17 53 3  7 13 3 11  5 3 71  7 3  5 59 3 73 31 3 67 43 3 41  5 3 7 61 3 5 11 3 13  7 3 47 17 3 19  5 3 11 23 3  5 13 3  7 29 3 37 79 3 17  5 3 53 19 3  5
114  49 * 29 3  7  5 3 61 13 3  5  7 3 79 23 3 11 37 3 43  5 3 19 41 3  5 17 3 31 47 3 29 7 3 13 5 3 23 11 3  5 19 3 17 53 3  7 13 3 11  5 3 73  7 3  5 59 3 71 31 3 67 43 3 41  5 3 7 61 3 5 11 3 13  7 3 47 17 3 19  5 3 11 23 3  5 13 3  7 29 3 37 79 3 17  5 3 53 19 3  5
115  48 * 29 3  7  5 3 61 13 3  5  7 3 79 23 3 11 37 3 43  5 3 19 41 3  5 17 3 31 47 3 29 7 3 13 5 3 23 11 3  5 19 3 17 53 3  7 13 3 11  5 3 67  7 3  5 71 3 59 31 3 73 43 3 41  5 3 7 61 3 5 11 3 13  7 3 47 17 3 19  5 3 11 23 3  5 13 3  7 29 3 37 79 3 17  5 3 53 19 3  5
116  47 * 29 3  7  5 3 61 13 3  5  7 3 79 23 3 11 37 3 43  5 3 19 41 3  5 17 3 31 47 3 29 7 3 13 5 3 23 11 3  5 19 3 17 53 3  7 13 3 11  5 3 67  7 3  5 73 3 59 31 3 71 43 3 41  5 3 7 61 3 5 11 3 13  7 3 47 17 3 19  5 3 11 23 3  5 13 3  7 29 3 37 79 3 17  5 3 53 19 3  5
117  46 * 29 3  7  5 3 61 13 3  5  7 3 79 23 3 11 37 3 43  5 3 19 41 3  5 17 3 31 47 3 29 7 3 13 5 3 23 11 3  5 19 3 17 53 3  7 13 3 11  5 3 71  7 3  5 67 3 59 31 3 73 43 3 41  5 3 7 61 3 5 11 3 13  7 3 47 17 3 19  5 3 11 23 3  5 13 3  7 29 3 37 79 3 17  5 3 53 19 3  5
118  45 * 29 3  7  5 3 61 13 3  5  7 3 79 23 3 11 37 3 43  5 3 19 41 3  5 17 3 31 47 3 29 7 3 13 5 3 23 11 3  5 19 3 17 53 3  7 13 3 11  5 3 73  7 3  5 67 3 59 31 3 71 43 3 41  5 3 7 61 3 5 11 3 13  7 3 47 17 3 19  5 3 11 23 3  5 13 3  7 29 3 37 79 3 17  5 3 53 19 3  5
119  44 * 29 3  7  5 3 61 13 3  5  7 3 79 23 3 11 37 3 43  5 3 19 41 3  5 17 3 31 47 3 29 7 3 13 5 3 23 11 3  5 19 3 17 53 3  7 13 3 11  5 3 71  7 3  5 73 3 59 31 3 67 43 3 41  5 3 7 61 3 5 11 3 13  7 3 47 17 3 19  5 3 11 23 3  5 13 3  7 29 3 37 79 3 17  5 3 53 19 3  5
120  43 * 29 3  7  5 3 61 13 3  5  7 3 79 23 3 11 37 3 43  5 3 19 41 3  5 17 3 31 47 3 29 7 3 13 5 3 23 11 3  5 19 3 17 53 3  7 13 3 11  5 3 73  7 3  5 71 3 59 31 3 67 43 3 41  5 3 7 61 3 5 11 3 13  7 3 47 17 3 19  5 3 11 23 3  5 13 3  7 29 3 37 79 3 17  5 3 53 19 3  5
121   4 * 59 3  7  5 3 61 13 3  5  7 3 43 23 3 11 41 3 73  5 3 19 67 3  5 17 3 31 47 3 71 7 3 13 5 3 23 11 3  5 19 3 17 53 3  7 13 3 11  5 3 37  7 3  5 43 3 41 31 3 59 29 3 79  5 3 7 61 3 5 11 3 13  7 3 47 17 3 19  5 3 11 23 3  5 13 3  7 37 3 29 73 3 17  5 3 53 19 3  5
122   3 * 59 3  7  5 3 61 13 3  5  7 3 43 23 3 11 41 3 73  5 3 19 67 3  5 17 3 31 47 3 79 7 3 13 5 3 23 11 3  5 19 3 17 53 3  7 13 3 11  5 3 37  7 3  5 43 3 41 31 3 59 29 3 71  5 3 7 61 3 5 11 3 13  7 3 47 17 3 19  5 3 11 23 3  5 13 3  7 37 3 29 73 3 17  5 3 53 19 3  5
123   1 * 59 3  7  5 3 61 13 3  5  7 3 43 23 3 11 41 3 73  5 3 19 71 3  5 17 3 31 47 3 67 7 3 13 5 3 23 11 3  5 19 3 17 53 3  7 13 3 11  5 3 37  7 3  5 43 3 41 31 3 59 29 3 79  5 3 7 61 3 5 11 3 13  7 3 47 17 3 19  5 3 11 23 3  5 13 3  7 37 3 29 73 3 17  5 3 53 19 3  5
124   2 * 59 3  7  5 3 61 13 3  5  7 3 43 23 3 11 41 3 73  5 3 19 79 3  5 17 3 31 47 3 67 7 3 13 5 3 23 11 3  5 19 3 17 53 3  7 13 3 11  5 3 37  7 3  5 43 3 41 31 3 59 29 3 71  5 3 7 61 3 5 11 3 13  7 3 47 17 3 19  5 3 11 23 3  5 13 3  7 37 3 29 73 3 17  5 3 53 19 3  5
125   5 * 59 3  7  5 3 61 13 3  5  7 3 43 23 3 11 41 3 73  5 3 19 71 3  5 17 3 31 47 3 79 7 3 13 5 3 23 11 3  5 19 3 17 53 3  7 13 3 11  5 3 37  7 3  5 43 3 41 31 3 59 29 3 67  5 3 7 61 3 5 11 3 13  7 3 47 17 3 19  5 3 11 23 3  5 13 3  7 37 3 29 73 3 17  5 3 53 19 3  5
126   6 * 59 3  7  5 3 61 13 3  5  7 3 43 23 3 11 41 3 73  5 3 19 79 3  5 17 3 31 47 3 71 7 3 13 5 3 23 11 3  5 19 3 17 53 3  7 13 3 11  5 3 37  7 3  5 43 3 41 31 3 59 29 3 67  5 3 7 61 3 5 11 3 13  7 3 47 17 3 19  5 3 11 23 3  5 13 3  7 37 3 29 73 3 17  5 3 53 19 3  5
127  10 * 59 3  7  5 3 61 13 3  5  7 3 43 23 3 11 67 3 73  5 3 19 41 3  5 17 3 31 47 3 71 7 3 13 5 3 23 11 3  5 19 3 17 53 3  7 13 3 11  5 3 37  7 3  5 43 3 79 31 3 59 29 3 41  5 3 7 61 3 5 11 3 13  7 3 47 17 3 19  5 3 11 23 3  5 13 3  7 37 3 29 73 3 17  5 3 53 19 3  5
128   9 * 59 3  7  5 3 61 13 3  5  7 3 43 23 3 11 67 3 73  5 3 19 41 3  5 17 3 31 47 3 79 7 3 13 5 3 23 11 3  5 19 3 17 53 3  7 13 3 11  5 3 37  7 3  5 43 3 71 31 3 59 29 3 41  5 3 7 61 3 5 11 3 13  7 3 47 17 3 19  5 3 11 23 3  5 13 3  7 37 3 29 73 3 17  5 3 53 19 3  5
129   7 * 59 3  7  5 3 61 13 3  5  7 3 43 23 3 11 71 3 73  5 3 19 41 3  5 17 3 31 47 3 67 7 3 13 5 3 23 11 3  5 19 3 17 53 3  7 13 3 11  5 3 37  7 3  5 43 3 79 31 3 59 29 3 41  5 3 7 61 3 5 11 3 13  7 3 47 17 3 19  5 3 11 23 3  5 13 3  7 37 3 29 73 3 17  5 3 53 19 3  5
130   8 * 59 3  7  5 3 61 13 3  5  7 3 43 23 3 11 79 3 73  5 3 19 41 3  5 17 3 31 47 3 67 7 3 13 5 3 23 11 3  5 19 3 17 53 3  7 13 3 11  5 3 37  7 3  5 43 3 71 31 3 59 29 3 41  5 3 7 61 3 5 11 3 13  7 3 47 17 3 19  5 3 11 23 3  5 13 3  7 37 3 29 73 3 17  5 3 53 19 3  5
131  11 * 59 3  7  5 3 61 13 3  5  7 3 43 23 3 11 71 3 73  5 3 19 41 3  5 17 3 31 47 3 79 7 3 13 5 3 23 11 3  5 19 3 17 53 3  7 13 3 11  5 3 37  7 3  5 43 3 67 31 3 59 29 3 41  5 3 7 61 3 5 11 3 13  7 3 47 17 3 19  5 3 11 23 3  5 13 3  7 37 3 29 73 3 17  5 3 53 19 3  5
132  12 * 59 3  7  5 3 61 13 3  5  7 3 43 23 3 11 79 3 73  5 3 19 41 3  5 17 3 31 47 3 71 7 3 13 5 3 23 11 3  5 19 3 17 53 3  7 13 3 11  5 3 37  7 3  5 43 3 67 31 3 59 29 3 41  5 3 7 61 3 5 11 3 13  7 3 47 17 3 19  5 3 11 23 3  5 13 3  7 37 3 29 73 3 17  5 3 53 19 3  5
133  70 * 59 3  7  5 3 61 13 3  5  7 3 79 23 3 11 47 3 43  5 3 19 53 3  5 17 3 31 29 3 71 7 3 13 5 3 23 11 3  5 19 3 17 73 3  7 13 3 11  5 3 37  7 3  5 41 3 29 31 3 59 43 3 47  5 3 7 61 3 5 11 3 13  7 3 53 17 3 19  5 3 11 23 3  5 13 3  7 37 3 67 79 3 17  5 3 41 19 3  5
134  69 * 59 3  7  5 3 61 13 3  5  7 3 79 23 3 11 47 3 43  5 3 19 53 3  5 17 3 31 29 3 73 7 3 13 5 3 23 11 3  5 19 3 17 71 3  7 13 3 11  5 3 37  7 3  5 41 3 29 31 3 59 43 3 47  5 3 7 61 3 5 11 3 13  7 3 53 17 3 19  5 3 11 23 3  5 13 3  7 37 3 67 79 3 17  5 3 41 19 3  5
135  67 * 59 3  7  5 3 61 13 3  5  7 3 79 23 3 11 47 3 43  5 3 19 53 3  5 17 3 31 29 3 67 7 3 13 5 3 23 11 3  5 19 3 17 73 3  7 13 3 11  5 3 37  7 3  5 41 3 29 31 3 59 43 3 47  5 3 7 61 3 5 11 3 13  7 3 53 17 3 19  5 3 11 23 3  5 13 3  7 37 3 71 79 3 17  5 3 41 19 3  5
136  68 * 59 3  7  5 3 61 13 3  5  7 3 79 23 3 11 47 3 43  5 3 19 53 3  5 17 3 31 29 3 67 7 3 13 5 3 23 11 3  5 19 3 17 71 3  7 13 3 11  5 3 37  7 3  5 41 3 29 31 3 59 43 3 47  5 3 7 61 3 5 11 3 13  7 3 53 17 3 19  5 3 11 23 3  5 13 3  7 37 3 73 79 3 17  5 3 41 19 3  5
137  71 * 59 3  7  5 3 61 13 3  5  7 3 79 23 3 11 47 3 43  5 3 19 53 3  5 17 3 31 29 3 73 7 3 13 5 3 23 11 3  5 19 3 17 67 3  7 13 3 11  5 3 37  7 3  5 41 3 29 31 3 59 43 3 47  5 3 7 61 3 5 11 3 13  7 3 53 17 3 19  5 3 11 23 3  5 13 3  7 37 3 71 79 3 17  5 3 41 19 3  5
138  72 * 59 3  7  5 3 61 13 3  5  7 3 79 23 3 11 47 3 43  5 3 19 53 3  5 17 3 31 29 3 71 7 3 13 5 3 23 11 3  5 19 3 17 67 3  7 13 3 11  5 3 37  7 3  5 41 3 29 31 3 59 43 3 47  5 3 7 61 3 5 11 3 13  7 3 53 17 3 19  5 3 11 23 3  5 13 3  7 37 3 73 79 3 17  5 3 41 19 3  5
139  64 * 59 3  7  5 3 61 13 3  5  7 3 79 23 3 11 67 3 43  5 3 19 53 3  5 17 3 31 29 3 71 7 3 13 5 3 23 11 3  5 19 3 17 47 3  7 13 3 11  5 3 37  7 3  5 41 3 29 31 3 59 43 3 73  5 3 7 61 3 5 11 3 13  7 3 53 17 3 19  5 3 11 23 3  5 13 3  7 37 3 47 79 3 17  5 3 41 19 3  5
140  63 * 59 3  7  5 3 61 13 3  5  7 3 79 23 3 11 67 3 43  5 3 19 53 3  5 17 3 31 29 3 73 7 3 13 5 3 23 11 3  5 19 3 17 47 3  7 13 3 11  5 3 37  7 3  5 41 3 29 31 3 59 43 3 71  5 3 7 61 3 5 11 3 13  7 3 53 17 3 19  5 3 11 23 3  5 13 3  7 37 3 47 79 3 17  5 3 41 19 3  5
141  61 * 59 3  7  5 3 61 13 3  5  7 3 79 23 3 11 71 3 43  5 3 19 53 3  5 17 3 31 29 3 67 7 3 13 5 3 23 11 3  5 19 3 17 47 3  7 13 3 11  5 3 37  7 3  5 41 3 29 31 3 59 43 3 73  5 3 7 61 3 5 11 3 13  7 3 53 17 3 19  5 3 11 23 3  5 13 3  7 37 3 47 79 3 17  5 3 41 19 3  5
142  62 * 59 3  7  5 3 61 13 3  5  7 3 79 23 3 11 73 3 43  5 3 19 53 3  5 17 3 31 29 3 67 7 3 13 5 3 23 11 3  5 19 3 17 47 3  7 13 3 11  5 3 37  7 3  5 41 3 29 31 3 59 43 3 71  5 3 7 61 3 5 11 3 13  7 3 53 17 3 19  5 3 11 23 3  5 13 3  7 37 3 47 79 3 17  5 3 41 19 3  5
143  65 * 59 3  7  5 3 61 13 3  5  7 3 79 23 3 11 71 3 43  5 3 19 53 3  5 17 3 31 29 3 73 7 3 13 5 3 23 11 3  5 19 3 17 47 3  7 13 3 11  5 3 37  7 3  5 41 3 29 31 3 59 43 3 67  5 3 7 61 3 5 11 3 13  7 3 53 17 3 19  5 3 11 23 3  5 13 3  7 37 3 47 79 3 17  5 3 41 19 3  5
144  66 * 59 3  7  5 3 61 13 3  5  7 3 79 23 3 11 73 3 43  5 3 19 53 3  5 17 3 31 29 3 71 7 3 13 5 3 23 11 3  5 19 3 17 47 3  7 13 3 11  5 3 37  7 3  5 41 3 29 31 3 59 43 3 67  5 3 7 61 3 5 11 3 13  7 3 53 17 3 19  5 3 11 23 3  5 13 3  7 37 3 47 79 3 17  5 3 41 19 3  5
---------------------------------------------------------------------------
n=23, p_n=83, omega(n)=107, n_seq=16
 1 10 * 3 5 17  3 79 31  3 29  7  3 13  5  3 61 11 3 5 83  3 17 53 3 7 13  3 11  5  3 67  7 3 5 23  3 43 47  3 71 41  3 19  5 3 7 59 3 5 11  3 13 7  3 37 17  3 23 5  3 11 19 3 5 13 3 7 29  3 31 73  3 17  5  3 53 61 3 5 43  3 41 11  3 47 79 3 7  5  3 13 37 3 5  7  3 29 67  3 19 31  3 83  5  3 59 17 3 5
 2  9 * 3 5 17  3 79 31  3 29  7  3 13  5  3 61 11 3 5 83  3 17 53 3 7 13  3 11  5  3 67  7 3 5 23  3 43 47  3 73 41  3 19  5 3 7 59 3 5 11  3 13 7  3 37 17  3 23 5  3 11 19 3 5 13 3 7 29  3 31 71  3 17  5  3 53 61 3 5 43  3 41 11  3 47 79 3 7  5  3 13 37 3 5  7  3 29 67  3 19 31  3 83  5  3 59 17 3 5
 3 12 * 3 5 17  3 79 23  3 29  7  3 13  5  3 19 11 3 5 83  3 17 53 3 7 13  3 11  5  3 23  7 3 5 19  3 61 47  3 31 41  3 37  5 3 7 59 3 5 11  3 13 7  3 71 17  3 43 5  3 11 73 3 5 13 3 7 29  3 67 31  3 17  5  3 53 23 3 5 37  3 41 11  3 47 79 3 7  5  3 13 19 3 5  7  3 29 61  3 23 43  3 83  5  3 59 17 3 5
 4 11 * 3 5 17  3 79 23  3 29  7  3 13  5  3 19 11 3 5 83  3 17 53 3 7 13  3 11  5  3 23  7 3 5 19  3 61 47  3 31 41  3 37  5 3 7 59 3 5 11  3 13 7  3 73 17  3 43 5  3 11 71 3 5 13 3 7 29  3 67 31  3 17  5  3 53 23 3 5 37  3 41 11  3 47 79 3 7  5  3 13 19 3 5  7  3 29 61  3 23 43  3 83  5  3 59 17 3 5
 5 16 * 3 5 17  3 79 23  3 29  7  3 13  5  3 19 11 3 5 83  3 17 53 3 7 13  3 11  5  3 23  7 3 5 19  3 61 47  3 31 41  3 37  5 3 7 59 3 5 11  3 13 7  3 67 17  3 43 5  3 11 71 3 5 13 3 7 29  3 73 31  3 17  5  3 53 23 3 5 37  3 41 11  3 47 79 3 7  5  3 13 19 3 5  7  3 29 61  3 23 43  3 83  5  3 59 17 3 5
 6 15 * 3 5 17  3 79 23  3 29  7  3 13  5  3 19 11 3 5 83  3 17 53 3 7 13  3 11  5  3 23  7 3 5 19  3 61 47  3 31 41  3 37  5 3 7 59 3 5 11  3 13 7  3 67 17  3 43 5  3 11 73 3 5 13 3 7 29  3 71 31  3 17  5  3 53 23 3 5 37  3 41 11  3 47 79 3 7  5  3 13 19 3 5  7  3 29 61  3 23 43  3 83  5  3 59 17 3 5
 7 14 * 3 5 17  3 79 23  3 29  7  3 13  5  3 19 11 3 5 83  3 17 53 3 7 13  3 11  5  3 23  7 3 5 19  3 61 47  3 31 41  3 37  5 3 7 59 3 5 11  3 13 7  3 71 17  3 43 5  3 11 67 3 5 13 3 7 29  3 73 31  3 17  5  3 53 23 3 5 37  3 41 11  3 47 79 3 7  5  3 13 19 3 5  7  3 29 61  3 23 43  3 83  5  3 59 17 3 5
 8 13 * 3 5 17  3 79 23  3 29  7  3 13  5  3 19 11 3 5 83  3 17 53 3 7 13  3 11  5  3 23  7 3 5 19  3 61 47  3 31 41  3 37  5 3 7 59 3 5 11  3 13 7  3 73 17  3 43 5  3 11 67 3 5 13 3 7 29  3 71 31  3 17  5  3 53 23 3 5 37  3 41 11  3 47 79 3 7  5  3 13 19 3 5  7  3 29 61  3 23 43  3 83  5  3 59 17 3 5
 9  2 * 5 3 17 59  3  5 83  3 31 19  3 67 29  3  7 5 3 37 13  3  5 7 3 79 47  3 11 41  3 43 5 3 61 53  3  5 17  3 71 31  3 29 7 3 13 5 3 19 11  3 5 23  3 17 37  3 7 13  3 11 5 3 59 7 3  5 19  3 41 73  3 47 43  3 23 5 3  7 67  3  5 11  3 13 7 3 53 17  3 83 5 3 11 61  3  5 13  3  7 29  3 31 79  3 17 5 3
10  1 * 5 3 17 59  3  5 83  3 31 19  3 67 29  3  7 5 3 37 13  3  5 7 3 79 47  3 11 41  3 43 5 3 61 53  3  5 17  3 73 31  3 29 7 3 13 5 3 19 11  3 5 23  3 17 37  3 7 13  3 11 5 3 59 7 3  5 19  3 41 71  3 47 43  3 23 5 3  7 67  3  5 11  3 13 7 3 53 17  3 83 5 3 11 61  3  5 13  3  7 29  3 31 79  3 17 5 3
11  4 * 5 3 17 59  3  5 83  3 43 23  3 61 29  3  7 5 3 19 13  3  5 7 3 79 47  3 11 41  3 37 5 3 23 53  3  5 17  3 31 67  3 29 7 3 13 5 3 71 11  3 5 43  3 17 73  3 7 13  3 11 5 3 59 7 3  5 37  3 41 31  3 47 61  3 19 5 3  7 23  3  5 11  3 13 7 3 53 17  3 83 5 3 11 19  3  5 13  3  7 29  3 23 79  3 17 5 3
12  3 * 5 3 17 59  3  5 83  3 43 23  3 61 29  3  7 5 3 19 13  3  5 7 3 79 47  3 11 41  3 37 5 3 23 53  3  5 17  3 31 67  3 29 7 3 13 5 3 73 11  3 5 43  3 17 71  3 7 13  3 11 5 3 59 7 3  5 37  3 41 31  3 47 61  3 19 5 3  7 23  3  5 11  3 13 7 3 53 17  3 83 5 3 11 19  3  5 13  3  7 29  3 23 79  3 17 5 3
13  8 * 5 3 17 59  3  5 83  3 43 23  3 61 29  3  7 5 3 19 13  3  5 7 3 79 47  3 11 41  3 37 5 3 23 53  3  5 17  3 31 71  3 29 7 3 13 5 3 67 11  3 5 43  3 17 73  3 7 13  3 11 5 3 59 7 3  5 37  3 41 31  3 47 61  3 19 5 3  7 23  3  5 11  3 13 7 3 53 17  3 83 5 3 11 19  3  5 13  3  7 29  3 23 79  3 17 5 3
14  7 * 5 3 17 59  3  5 83  3 43 23  3 61 29  3  7 5 3 19 13  3  5 7 3 79 47  3 11 41  3 37 5 3 23 53  3  5 17  3 31 73  3 29 7 3 13 5 3 67 11  3 5 43  3 17 71  3 7 13  3 11 5 3 59 7 3  5 37  3 41 31  3 47 61  3 19 5 3  7 23  3  5 11  3 13 7 3 53 17  3 83 5 3 11 19  3  5 13  3  7 29  3 23 79  3 17 5 3
15  6 * 5 3 17 59  3  5 83  3 43 23  3 61 29  3  7 5 3 19 13  3  5 7 3 79 47  3 11 41  3 37 5 3 23 53  3  5 17  3 31 71  3 29 7 3 13 5 3 73 11  3 5 43  3 17 67  3 7 13  3 11 5 3 59 7 3  5 37  3 41 31  3 47 61  3 19 5 3  7 23  3  5 11  3 13 7 3 53 17  3 83 5 3 11 19  3  5 13  3  7 29  3 23 79  3 17 5 3
16  5 * 5 3 17 59  3  5 83  3 43 23  3 61 29  3  7 5 3 19 13  3  5 7 3 79 47  3 11 41  3 37 5 3 23 53  3  5 17  3 31 73  3 29 7 3 13 5 3 71 11  3 5 43  3 17 67  3 7 13  3 11 5 3 59 7 3  5 37  3 41 31  3 47 61  3 19 5 3  7 23  3  5 11  3 13 7 3 53 17  3 83 5 3 11 19  3  5 13  3  7 29  3 23 79  3 17 5 3
---------------------------------------------------------------------------
n=24, p_n=89, omega(n)=116, n_seq=16
 1 12 *  3 7 5 3 47 13  3 5 7 3 43 23  3 11 59  3 73  5 3 19 41  3 5 17  3 79 89  3 37  7 3 13  5 3 23 11  3 5 19  3 17 53  3 7 13  3 11  5 3 61  7 3 5 43  3 31 71  3 83 29  3 41  5 3 7 37  3 5 11  3 13  7 3 59 17  3 19  5 3 11 23  3 5 13  3 7 31  3 29 73  3 17  5 3 53 19  3 5 47  3 67 11  3 23 79  3 7 5 3 13 61  3 5 7 3 89
 2 11 *  3 7 5 3 47 13  3 5 7 3 43 23  3 11 59  3 73  5 3 19 41  3 5 17  3 79 89  3 37  7 3 13  5 3 23 11  3 5 19  3 17 53  3 7 13  3 11  5 3 61  7 3 5 43  3 31 83  3 71 29  3 41  5 3 7 37  3 5 11  3 13  7 3 59 17  3 19  5 3 11 23  3 5 13  3 7 31  3 29 73  3 17  5 3 53 19  3 5 47  3 67 11  3 23 79  3 7 5 3 13 61  3 5 7 3 89
 3 15 *  3 7 5 3 47 13  3 5 7 3 43 23  3 11 59  3 73  5 3 19 41  3 5 17  3 79 89  3 37  7 3 13  5 3 23 11  3 5 19  3 17 53  3 7 13  3 11  5 3 61  7 3 5 43  3 31 67  3 83 29  3 41  5 3 7 37  3 5 11  3 13  7 3 59 17  3 19  5 3 11 23  3 5 13  3 7 31  3 29 73  3 17  5 3 53 19  3 5 47  3 71 11  3 23 79  3 7 5 3 13 61  3 5 7 3 89
 4 16 *  3 7 5 3 47 13  3 5 7 3 43 23  3 11 59  3 73  5 3 19 41  3 5 17  3 79 89  3 37  7 3 13  5 3 23 11  3 5 19  3 17 53  3 7 13  3 11  5 3 61  7 3 5 43  3 31 67  3 71 29  3 41  5 3 7 37  3 5 11  3 13  7 3 59 17  3 19  5 3 11 23  3 5 13  3 7 31  3 29 73  3 17  5 3 53 19  3 5 47  3 83 11  3 23 79  3 7 5 3 13 61  3 5 7 3 89
 5 13 *  3 7 5 3 47 13  3 5 7 3 43 23  3 11 59  3 73  5 3 19 41  3 5 17  3 79 89  3 37  7 3 13  5 3 23 11  3 5 19  3 17 53  3 7 13  3 11  5 3 61  7 3 5 43  3 31 83  3 67 29  3 41  5 3 7 37  3 5 11  3 13  7 3 59 17  3 19  5 3 11 23  3 5 13  3 7 31  3 29 73  3 17  5 3 53 19  3 5 47  3 71 11  3 23 79  3 7 5 3 13 61  3 5 7 3 89
 6 14 *  3 7 5 3 47 13  3 5 7 3 43 23  3 11 59  3 73  5 3 19 41  3 5 17  3 79 89  3 37  7 3 13  5 3 23 11  3 5 19  3 17 53  3 7 13  3 11  5 3 61  7 3 5 43  3 31 71  3 67 29  3 41  5 3 7 37  3 5 11  3 13  7 3 59 17  3 19  5 3 11 23  3 5 13  3 7 31  3 29 73  3 17  5 3 53 19  3 5 47  3 83 11  3 23 79  3 7 5 3 13 61  3 5 7 3 89
 7 10 *  3 7 5 3 19 11  3 5 7 3 23 29  3 61 89  3 11  5 3 67 71  3 5 19  3 17 47  3 73  7 3 13  5 3 31 53  3 5 11  3 29 59  3 7 13  3 43  5 3 11  7 3 5 41  3 79 23  3 37 17  3 19  5 3 7 31  3 5 83  3 13  7 3 47 61  3 17  5 3 23 19  3 5 13  3 7 67  3 53 43  3 71  5 3 41 37  3 5 29  3 59 73  3 89 11  3 7 5 3 13 17  3 5 7 3 11
 8  9 *  3 7 5 3 19 11  3 5 7 3 23 29  3 61 89  3 11  5 3 67 71  3 5 19  3 17 47  3 73  7 3 13  5 3 31 53  3 5 11  3 29 59  3 7 13  3 43  5 3 11  7 3 5 41  3 83 23  3 37 17  3 19  5 3 7 31  3 5 79  3 13  7 3 47 61  3 17  5 3 23 19  3 5 13  3 7 67  3 53 43  3 71  5 3 41 37  3 5 29  3 59 73  3 89 11  3 7 5 3 13 17  3 5 7 3 11
 9  8 * 11 3 7 5  3 17 13 3 5 7  3 11 89  3 73 59  3 29 5  3 37 41 3  5 71  3 43 53  3 67 7  3 13 5  3 19 23 3  5 17  3 61 47 3  7 13  3 79 5  3 31 7 3  5 19  3 17 37  3 23 83  3 41 5 3  7 11 3  5 43  3 13 7  3 59 29  3 11 5  3 53 31 3  5 13 3  7 73  3 47 17  3 19 5  3 71 67 3  5 11  3 89 61  3 29 23 3 7 5  3 11 19 3 5 7  3
10  7 * 11 3 7 5  3 17 13 3 5 7  3 11 89  3 73 59  3 29 5  3 37 41 3  5 71  3 43 53  3 67 7  3 13 5  3 19 23 3  5 17  3 61 47 3  7 13  3 83 5  3 31 7 3  5 19  3 17 37  3 23 79  3 41 5 3  7 11 3  5 43  3 13 7  3 59 29  3 11 5  3 53 31 3  5 13 3  7 73  3 47 17  3 19 5  3 71 67 3  5 11  3 89 61  3 29 23 3 7 5  3 11 19 3 5 7  3
11  2 * 89 3 7 5  3 61 13 3 5 7  3 79 23  3 11 67  3 47 5  3 19 53 3  5 17  3 73 29  3 31 7  3 13 5  3 23 11 3  5 19  3 17 59 3  7 13  3 11 5  3 37 7 3  5 41  3 29 71  3 83 31  3 43 5 3  7 61 3  5 11  3 13 7  3 53 17  3 19 5  3 11 23 3  5 13 3  7 37  3 89 79  3 17 5  3 41 19 3  5 73  3 59 11  3 23 43 3 7 5  3 13 47 3 5 7  3
12  1 * 89 3 7 5  3 61 13 3 5 7  3 79 23  3 11 67  3 47 5  3 19 53 3  5 17  3 73 29  3 31 7  3 13 5  3 23 11 3  5 19  3 17 59 3  7 13  3 11 5  3 37 7 3  5 41  3 29 83  3 71 31  3 43 5 3  7 61 3  5 11  3 13 7  3 53 17  3 19 5  3 11 23 3  5 13 3  7 37  3 89 79  3 17 5  3 41 19 3  5 73  3 59 11  3 23 43 3 7 5  3 13 47 3 5 7  3
13  5 * 89 3 7 5  3 61 13 3 5 7  3 79 23  3 11 71  3 47 5  3 19 53 3  5 17  3 73 29  3 31 7  3 13 5  3 23 11 3  5 19  3 17 59 3  7 13  3 11 5  3 37 7 3  5 41  3 29 67  3 83 31  3 43 5 3  7 61 3  5 11  3 13 7  3 53 17  3 19 5  3 11 23 3  5 13 3  7 37  3 89 79  3 17 5  3 41 19 3  5 73  3 59 11  3 23 43 3 7 5  3 13 47 3 5 7  3
14  6 * 89 3 7 5  3 61 13 3 5 7  3 79 23  3 11 83  3 47 5  3 19 53 3  5 17  3 73 29  3 31 7  3 13 5  3 23 11 3  5 19  3 17 59 3  7 13  3 11 5  3 37 7 3  5 41  3 29 67  3 71 31  3 43 5 3  7 61 3  5 11  3 13 7  3 53 17  3 19 5  3 11 23 3  5 13 3  7 37  3 89 79  3 17 5  3 41 19 3  5 73  3 59 11  3 23 43 3 7 5  3 13 47 3 5 7  3
15  3 * 89 3 7 5  3 61 13 3 5 7  3 79 23  3 11 71  3 47 5  3 19 53 3  5 17  3 73 29  3 31 7  3 13 5  3 23 11 3  5 19  3 17 59 3  7 13  3 11 5  3 37 7 3  5 41  3 29 83  3 67 31  3 43 5 3  7 61 3  5 11  3 13 7  3 53 17  3 19 5  3 11 23 3  5 13 3  7 37  3 89 79  3 17 5  3 41 19 3  5 73  3 59 11  3 23 43 3 7 5  3 13 47 3 5 7  3
16  4 * 89 3 7 5  3 61 13 3 5 7  3 79 23  3 11 83  3 47 5  3 19 53 3  5 17  3 73 29  3 31 7  3 13 5  3 23 11 3  5 19  3 17 59 3  7 13  3 11 5  3 37 7 3  5 41  3 29 71  3 67 31  3 43 5 3  7 61 3  5 11  3 13 7  3 53 17  3 19 5  3 11 23 3  5 13 3  7 37  3 89 79  3 17 5  3 41 19 3  5 73  3 59 11  3 23 43 3 7 5  3 13 47 3 5 7  3
---------------------------------------------------------------------------
n=25, p_n=97, omega(n)=128, n_seq=4
 1  4 *  3 5 83  3 79 19 3 67 29  3 7 5 3 17 13  3 5  7  3 53 31 3 11 37  3 43 5  3 61 41  3 5 71 3 73 23 3 29  7  3 13 5  3 19 11  3 5 17  3 89 59 3 7 13 3 11 5  3 23  7  3 5 19  3 17 47 3 97 43  3 41 5  3 7 67 3 5 11  3 13  7 3 31 79  3 83 5  3 11 61  3 5 13  3 7 29 3 37 17  3 19 5  3 71 23  3 5 73  3 59 11 3 47 31  3 7 5 3 13 19  3 5  7  3 29 53 3 23
 2  3 *  3 5 83  3 79 19 3 67 29  3 7 5 3 17 13  3 5  7  3 53 31 3 11 37  3 43 5  3 61 41  3 5 71 3 73 23 3 29  7  3 13 5  3 19 11  3 5 17  3 97 59 3 7 13 3 11 5  3 23  7  3 5 19  3 17 47 3 89 43  3 41 5  3 7 67 3 5 11  3 13  7 3 31 79  3 83 5  3 11 61  3 5 13  3 7 29 3 37 17  3 19 5  3 71 23  3 5 73  3 59 11 3 47 31  3 7 5 3 13 19  3 5  7  3 29 53 3 23
 3  2 * 23 3 53 29  3  7 5  3 19 13 3 5 7  3 31 47 3 11 59  3 73 5  3 23 71  3 5 19  3 17 37 3 29 7  3 13 5  3 61 11  3 5 83  3 79 31 3  7 13  3 11 5 3 67 7  3 5 41  3 43 89 3 47 17  3 19 5  3  7 23  3 5 11 3 13 7 3 59 97  3 17 5  3 11 19  3 5 13  3  7 29 3 23 73 3 71 5  3 41 61  3 5 43  3 37 11 3 31 53  3  7 5  3 13 17 3 5 7  3 29 67 3 19 79  3 83 5  3
 4  1 * 23 3 53 29  3  7 5  3 19 13 3 5 7  3 31 47 3 11 59  3 73 5  3 23 71  3 5 19  3 17 37 3 29 7  3 13 5  3 61 11  3 5 83  3 79 31 3  7 13  3 11 5 3 67 7  3 5 41  3 43 97 3 47 17  3 19 5  3  7 23  3 5 11 3 13 7 3 59 89  3 17 5  3 11 19  3 5 13  3  7 29 3 23 73 3 71 5  3 41 61  3 5 43  3 37 11 3 31 53  3  7 5  3 13 17 3 5 7  3 29 67 3 19 79  3 83 5  3
---------------------------------------------------------------------------
n=26, p_n=101, omega(n)=131, n_seq=40
 1 22 *  3 41 29  3  7  5  3 61  13  3  5  7  3 23 89  3 11 47  3 73  5   3 19 83  3  5 17  3 79 31 3 29  7  3 13  5  3  97 11  3  5 19  3 17 53  3  7 13  3 11  5  3 67  7  3  5 71  3 43 23  3 101 59 3 47 5  3 7 61   3  5 11  3 13  7  3 37 17  3 19  5  3 11 41  3  5 13  3  7 29  3 31 73   3 17  5  3 53 19  3 5 43  3 89 11  3 83 79  3   7  5  3 13 37  3  5  7  3 29 67  3 59  31  3 41  5  3 71 17  3  5
 2 21 *  3 41 29  3  7  5  3 61  13  3  5  7  3 23 89  3 11 47  3 73  5   3 19 83  3  5 17  3 79 31 3 29  7  3 13  5  3 101 11  3  5 19  3 17 53  3  7 13  3 11  5  3 67  7  3  5 71  3 43 23  3  97 59 3 47 5  3 7 61   3  5 11  3 13  7  3 37 17  3 19  5  3 11 41  3  5 13  3  7 29  3 31 73   3 17  5  3 53 19  3 5 43  3 89 11  3 83 79  3   7  5  3 13 37  3  5  7  3 29 67  3 59  31  3 41  5  3 71 17  3  5
 3 36 *  3 59  5  3 17 71  3  5 101  3 31 83  3 67 29  3  7  5  3 37 13   3  5  7  3 79 23  3 11 41 3 43  5  3 19 53  3   5 17  3 73 31  3 29  7  3 13  5  3 23 11  3  5 19  3 17 37  3  7 13  3  11  5 3 61 7  3 5 47   3 41 89  3 97 43  3 71  5  3  7 67  3  5 11  3 13  7  3 53 17  3 19  5   3 11 23  3  5 13  3 7 29  3 31 79  3 17  5  3 101 19  3  5 73  3 47 11  3 23 59  3  7   5  3 13 61  3  5  7  3 29
 4 35 *  3 59  5  3 17 71  3  5 101  3 31 83  3 67 29  3  7  5  3 37 13   3  5  7  3 79 23  3 11 41 3 43  5  3 19 53  3   5 17  3 73 31  3 29  7  3 13  5  3 23 11  3  5 19  3 17 37  3  7 13  3  11  5 3 61 7  3 5 47   3 41 97  3 89 43  3 71  5  3  7 67  3  5 11  3 13  7  3 53 17  3 19  5   3 11 23  3  5 13  3 7 29  3 31 79  3 17  5  3 101 19  3  5 73  3 47 11  3 23 59  3  7   5  3 13 61  3  5  7  3 29
 5 39 *  3 59  5  3 17 71  3  5 101  3 31 89  3 67 29  3  7  5  3 37 13   3  5  7  3 79 23  3 11 41 3 43  5  3 19 53  3   5 17  3 73 31  3 29  7  3 13  5  3 23 11  3  5 19  3 17 37  3  7 13  3  11  5 3 61 7  3 5 47   3 41 83  3 97 43  3 71  5  3  7 67  3  5 11  3 13  7  3 53 17  3 19  5   3 11 23  3  5 13  3 7 29  3 31 79  3 17  5  3 101 19  3  5 73  3 47 11  3 23 59  3  7   5  3 13 61  3  5  7  3 29
 6 40 *  3 59  5  3 17 71  3  5 101  3 31 97  3 67 29  3  7  5  3 37 13   3  5  7  3 79 23  3 11 41 3 43  5  3 19 53  3   5 17  3 73 31  3 29  7  3 13  5  3 23 11  3  5 19  3 17 37  3  7 13  3  11  5 3 61 7  3 5 47   3 41 83  3 89 43  3 71  5  3  7 67  3  5 11  3 13  7  3 53 17  3 19  5   3 11 23  3  5 13  3 7 29  3 31 79  3 17  5  3 101 19  3  5 73  3 47 11  3 23 59  3  7   5  3 13 61  3  5  7  3 29
 7 37 *  3 59  5  3 17 71  3  5 101  3 31 89  3 67 29  3  7  5  3 37 13   3  5  7  3 79 23  3 11 41 3 43  5  3 19 53  3   5 17  3 73 31  3 29  7  3 13  5  3 23 11  3  5 19  3 17 37  3  7 13  3  11  5 3 61 7  3 5 47   3 41 97  3 83 43  3 71  5  3  7 67  3  5 11  3 13  7  3 53 17  3 19  5   3 11 23  3  5 13  3 7 29  3 31 79  3 17  5  3 101 19  3  5 73  3 47 11  3 23 59  3  7   5  3 13 61  3  5  7  3 29
 8 38 *  3 59  5  3 17 71  3  5 101  3 31 97  3 67 29  3  7  5  3 37 13   3  5  7  3 79 23  3 11 41 3 43  5  3 19 53  3   5 17  3 73 31  3 29  7  3 13  5  3 23 11  3  5 19  3 17 37  3  7 13  3  11  5 3 61 7  3 5 47   3 41 89  3 83 43  3 71  5  3  7 67  3  5 11  3 13  7  3 53 17  3 19  5   3 11 23  3  5 13  3 7 29  3 31 79  3 17  5  3 101 19  3  5 73  3 47 11  3 23 59  3  7   5  3 13 61  3  5  7  3 29
 9 24 *  3 73  5  3 17 71  3  5 101  3 61 31  3 67 29  3  7  5  3 53 13   3  5  7  3 43 23  3 11 59 3 41  5  3 19 83  3   5 17  3 79 37  3 29  7  3 13  5  3 23 11  3  5 19  3 17 47  3  7 13  3  11  5 3 89 7  3 5 43   3 97 61  3 31 73  3 71  5  3  7 67  3  5 11  3 13  7  3 59 17  3 19  5   3 11 23  3  5 13  3 7 29  3 47 31  3 17  5  3 101 19  3  5 41  3 37 11  3 23 79  3  7   5  3 13 53  3  5  7  3 29
10 23 *  3 73  5  3 17 71  3  5 101  3 61 31  3 67 29  3  7  5  3 53 13   3  5  7  3 43 23  3 11 59 3 41  5  3 19 83  3   5 17  3 79 37  3 29  7  3 13  5  3 23 11  3  5 19  3 17 47  3  7 13  3  11  5 3 97 7  3 5 43   3 89 61  3 31 73  3 71  5  3  7 67  3  5 11  3 13  7  3 59 17  3 19  5   3 11 23  3  5 13  3 7 29  3 47 31  3 17  5  3 101 19  3  5 41  3 37 11  3 23 79  3  7   5  3 13 53  3  5  7  3 29
11 27 *  3 73  5  3 17 71  3  5 101  3 61 31  3 67 29  3  7  5  3 53 13   3  5  7  3 43 23  3 11 59 3 41  5  3 19 89  3   5 17  3 79 37  3 29  7  3 13  5  3 23 11  3  5 19  3 17 47  3  7 13  3  11  5 3 83 7  3 5 43   3 97 61  3 31 73  3 71  5  3  7 67  3  5 11  3 13  7  3 59 17  3 19  5   3 11 23  3  5 13  3 7 29  3 47 31  3 17  5  3 101 19  3  5 41  3 37 11  3 23 79  3  7   5  3 13 53  3  5  7  3 29
12 28 *  3 73  5  3 17 71  3  5 101  3 61 31  3 67 29  3  7  5  3 53 13   3  5  7  3 43 23  3 11 59 3 41  5  3 19 97  3   5 17  3 79 37  3 29  7  3 13  5  3 23 11  3  5 19  3 17 47  3  7 13  3  11  5 3 83 7  3 5 43   3 89 61  3 31 73  3 71  5  3  7 67  3  5 11  3 13  7  3 59 17  3 19  5   3 11 23  3  5 13  3 7 29  3 47 31  3 17  5  3 101 19  3  5 41  3 37 11  3 23 79  3  7   5  3 13 53  3  5  7  3 29
13 25 *  3 73  5  3 17 71  3  5 101  3 61 31  3 67 29  3  7  5  3 53 13   3  5  7  3 43 23  3 11 59 3 41  5  3 19 89  3   5 17  3 79 37  3 29  7  3 13  5  3 23 11  3  5 19  3 17 47  3  7 13  3  11  5 3 97 7  3 5 43   3 83 61  3 31 73  3 71  5  3  7 67  3  5 11  3 13  7  3 59 17  3 19  5   3 11 23  3  5 13  3 7 29  3 47 31  3 17  5  3 101 19  3  5 41  3 37 11  3 23 79  3  7   5  3 13 53  3  5  7  3 29
14 26 *  3 73  5  3 17 71  3  5 101  3 61 31  3 67 29  3  7  5  3 53 13   3  5  7  3 43 23  3 11 59 3 41  5  3 19 97  3   5 17  3 79 37  3 29  7  3 13  5  3 23 11  3  5 19  3 17 47  3  7 13  3  11  5 3 89 7  3 5 43   3 83 61  3 31 73  3 71  5  3  7 67  3  5 11  3 13  7  3 59 17  3 19  5   3 11 23  3  5 13  3 7 29  3 47 31  3 17  5  3 101 19  3  5 41  3 37 11  3 23 79  3  7   5  3 13 53  3  5  7  3 29
15 30 *  3 73  5  3 17 71  3  5 101  3 61 31  3 67 29  3  7  5  3 53 13   3  5  7  3 43 23  3 11 37 3 41  5  3 19 83  3   5 17  3 79 47  3 29  7  3 13  5  3 23 11  3  5 19  3 17 59  3  7 13  3  11  5 3 89 7  3 5 43   3 97 61  3 31 73  3 71  5  3  7 67  3  5 11  3 13  7  3 47 17  3 19  5   3 11 23  3  5 13  3 7 29  3 37 31  3 17  5  3 101 19  3  5 41  3 59 11  3 23 79  3  7   5  3 13 53  3  5  7  3 29
16 29 *  3 73  5  3 17 71  3  5 101  3 61 31  3 67 29  3  7  5  3 53 13   3  5  7  3 43 23  3 11 37 3 41  5  3 19 83  3   5 17  3 79 47  3 29  7  3 13  5  3 23 11  3  5 19  3 17 59  3  7 13  3  11  5 3 97 7  3 5 43   3 89 61  3 31 73  3 71  5  3  7 67  3  5 11  3 13  7  3 47 17  3 19  5   3 11 23  3  5 13  3 7 29  3 37 31  3 17  5  3 101 19  3  5 41  3 59 11  3 23 79  3  7   5  3 13 53  3  5  7  3 29
17 33 *  3 73  5  3 17 71  3  5 101  3 61 31  3 67 29  3  7  5  3 53 13   3  5  7  3 43 23  3 11 37 3 41  5  3 19 89  3   5 17  3 79 47  3 29  7  3 13  5  3 23 11  3  5 19  3 17 59  3  7 13  3  11  5 3 83 7  3 5 43   3 97 61  3 31 73  3 71  5  3  7 67  3  5 11  3 13  7  3 47 17  3 19  5   3 11 23  3  5 13  3 7 29  3 37 31  3 17  5  3 101 19  3  5 41  3 59 11  3 23 79  3  7   5  3 13 53  3  5  7  3 29
18 34 *  3 73  5  3 17 71  3  5 101  3 61 31  3 67 29  3  7  5  3 53 13   3  5  7  3 43 23  3 11 37 3 41  5  3 19 97  3   5 17  3 79 47  3 29  7  3 13  5  3 23 11  3  5 19  3 17 59  3  7 13  3  11  5 3 83 7  3 5 43   3 89 61  3 31 73  3 71  5  3  7 67  3  5 11  3 13  7  3 47 17  3 19  5   3 11 23  3  5 13  3 7 29  3 37 31  3 17  5  3 101 19  3  5 41  3 59 11  3 23 79  3  7   5  3 13 53  3  5  7  3 29
19 31 *  3 73  5  3 17 71  3  5 101  3 61 31  3 67 29  3  7  5  3 53 13   3  5  7  3 43 23  3 11 37 3 41  5  3 19 89  3   5 17  3 79 47  3 29  7  3 13  5  3 23 11  3  5 19  3 17 59  3  7 13  3  11  5 3 97 7  3 5 43   3 83 61  3 31 73  3 71  5  3  7 67  3  5 11  3 13  7  3 47 17  3 19  5   3 11 23  3  5 13  3 7 29  3 37 31  3 17  5  3 101 19  3  5 41  3 59 11  3 23 79  3  7   5  3 13 53  3  5  7  3 29
20 32 *  3 73  5  3 17 71  3  5 101  3 61 31  3 67 29  3  7  5  3 53 13   3  5  7  3 43 23  3 11 37 3 41  5  3 19 97  3   5 17  3 79 47  3 29  7  3 13  5  3 23 11  3  5 19  3 17 59  3  7 13  3  11  5 3 89 7  3 5 43   3 83 61  3 31 73  3 71  5  3  7 67  3  5 11  3 13  7  3 47 17  3 19  5   3 11 23  3  5 13  3 7 29  3 37 31  3 17  5  3 101 19  3  5 41  3 59 11  3 23 79  3  7   5  3 13 53  3  5  7  3 29
21  2 *  5  3 17 71  3  5 41  3  31 59  3 67 29  3  7  5  3 37 13  3  5   7  3 79 83  3 11 89  3 43 5  3 19 53  3  5 17   3 73 31  3 29  7  3 13  5  3 41 11  3  5 19  3 17 37  3  7 13  3 11  5   3 61 7  3 5 47 3 59  97  3 23 43  3 71  5  3  7 67  3  5 11  3 13  7  3 53 17  3 19  5  3 11 101  3  5 13  3  7 29 3 31 79  3 17  5  3 83 19   3  5 73  3 47 11  3 89 23  3  7  5  3  13 61  3  5  7  3 29 41  3
22  1 *  5  3 17 71  3  5 41  3  31 59  3 67 29  3  7  5  3 37 13  3  5   7  3 79 83  3 11 89  3 43 5  3 19 53  3  5 17   3 73 31  3 29  7  3 13  5  3 41 11  3  5 19  3 17 37  3  7 13  3 11  5   3 61 7  3 5 47 3 59 101  3 23 43  3 71  5  3  7 67  3  5 11  3 13  7  3 53 17  3 19  5  3 11  97  3  5 13  3  7 29 3 31 79  3 17  5  3 83 19   3  5 73  3 47 11  3 89 23  3  7  5  3  13 61  3  5  7  3 29 41  3
23 10 * 29  3  7  5  3 53 13  3   5  7  3 79 23  3 11 37  3 41  5  3 19 101  3  5 17  3 31 47  3 29 7  3 13  5  3 23 11   3  5 19  3 17 59  3  7 13  3 11  5  3 67  7  3  5 71  3 73 31  3 61 89   3 43 5  3 7 97 3  5  11  3 13  7  3 47 17  3 19  5  3 11 23  3  5 13  3  7 29  3 37 79  3 17   5  3 83 19  3  5 41 3 59 11  3 23 43  3  7  5   3 13 53  3  5  7  3 29 67  3 31 61  3 101  5  3 71 17  3  5 73  3
24  9 * 29  3  7  5  3 53 13  3   5  7  3 79 23  3 11 37  3 41  5  3 19 101  3  5 17  3 31 47  3 29 7  3 13  5  3 23 11   3  5 19  3 17 59  3  7 13  3 11  5  3 67  7  3  5 71  3 73 31  3 61 97   3 43 5  3 7 89 3  5  11  3 13  7  3 47 17  3 19  5  3 11 23  3  5 13  3  7 29  3 37 79  3 17   5  3 83 19  3  5 41 3 59 11  3 23 43  3  7  5   3 13 53  3  5  7  3 29 67  3 31 61  3 101  5  3 71 17  3  5 73  3
25 13 * 29  3  7  5  3 53 13  3   5  7  3 79 23  3 11 37  3 41  5  3 19 101  3  5 17  3 31 47  3 29 7  3 13  5  3 23 11   3  5 19  3 17 59  3  7 13  3 11  5  3 67  7  3  5 71  3 73 31  3 61 83   3 43 5  3 7 97 3  5  11  3 13  7  3 47 17  3 19  5  3 11 23  3  5 13  3  7 29  3 37 79  3 17   5  3 89 19  3  5 41 3 59 11  3 23 43  3  7  5   3 13 53  3  5  7  3 29 67  3 31 61  3 101  5  3 71 17  3  5 73  3
26 14 * 29  3  7  5  3 53 13  3   5  7  3 79 23  3 11 37  3 41  5  3 19 101  3  5 17  3 31 47  3 29 7  3 13  5  3 23 11   3  5 19  3 17 59  3  7 13  3 11  5  3 67  7  3  5 71  3 73 31  3 61 83   3 43 5  3 7 89 3  5  11  3 13  7  3 47 17  3 19  5  3 11 23  3  5 13  3  7 29  3 37 79  3 17   5  3 97 19  3  5 41 3 59 11  3 23 43  3  7  5   3 13 53  3  5  7  3 29 67  3 31 61  3 101  5  3 71 17  3  5 73  3
27 11 * 29  3  7  5  3 53 13  3   5  7  3 79 23  3 11 37  3 41  5  3 19 101  3  5 17  3 31 47  3 29 7  3 13  5  3 23 11   3  5 19  3 17 59  3  7 13  3 11  5  3 67  7  3  5 71  3 73 31  3 61 97   3 43 5  3 7 83 3  5  11  3 13  7  3 47 17  3 19  5  3 11 23  3  5 13  3  7 29  3 37 79  3 17   5  3 89 19  3  5 41 3 59 11  3 23 43  3  7  5   3 13 53  3  5  7  3 29 67  3 31 61  3 101  5  3 71 17  3  5 73  3
28 12 * 29  3  7  5  3 53 13  3   5  7  3 79 23  3 11 37  3 41  5  3 19 101  3  5 17  3 31 47  3 29 7  3 13  5  3 23 11   3  5 19  3 17 59  3  7 13  3 11  5  3 67  7  3  5 71  3 73 31  3 61 89   3 43 5  3 7 83 3  5  11  3 13  7  3 47 17  3 19  5  3 11 23  3  5 13  3  7 29  3 37 79  3 17   5  3 97 19  3  5 41 3 59 11  3 23 43  3  7  5   3 13 53  3  5  7  3 29 67  3 31 61  3 101  5  3 71 17  3  5 73  3
29 16 * 29  3  7  5  3 53 13  3   5  7  3 79 23  3 11 59  3 41  5  3 19 101  3  5 17  3 31 37  3 29 7  3 13  5  3 23 11   3  5 19  3 17 47  3  7 13  3 11  5  3 67  7  3  5 71  3 73 31  3 61 89   3 43 5  3 7 97 3  5  11  3 13  7  3 59 17  3 19  5  3 11 23  3  5 13  3  7 29  3 47 79  3 17   5  3 83 19  3  5 41 3 37 11  3 23 43  3  7  5   3 13 53  3  5  7  3 29 67  3 31 61  3 101  5  3 71 17  3  5 73  3
30 15 * 29  3  7  5  3 53 13  3   5  7  3 79 23  3 11 59  3 41  5  3 19 101  3  5 17  3 31 37  3 29 7  3 13  5  3 23 11   3  5 19  3 17 47  3  7 13  3 11  5  3 67  7  3  5 71  3 73 31  3 61 97   3 43 5  3 7 89 3  5  11  3 13  7  3 59 17  3 19  5  3 11 23  3  5 13  3  7 29  3 47 79  3 17   5  3 83 19  3  5 41 3 37 11  3 23 43  3  7  5   3 13 53  3  5  7  3 29 67  3 31 61  3 101  5  3 71 17  3  5 73  3
31 19 * 29  3  7  5  3 53 13  3   5  7  3 79 23  3 11 59  3 41  5  3 19 101  3  5 17  3 31 37  3 29 7  3 13  5  3 23 11   3  5 19  3 17 47  3  7 13  3 11  5  3 67  7  3  5 71  3 73 31  3 61 83   3 43 5  3 7 97 3  5  11  3 13  7  3 59 17  3 19  5  3 11 23  3  5 13  3  7 29  3 47 79  3 17   5  3 89 19  3  5 41 3 37 11  3 23 43  3  7  5   3 13 53  3  5  7  3 29 67  3 31 61  3 101  5  3 71 17  3  5 73  3
32 20 * 29  3  7  5  3 53 13  3   5  7  3 79 23  3 11 59  3 41  5  3 19 101  3  5 17  3 31 37  3 29 7  3 13  5  3 23 11   3  5 19  3 17 47  3  7 13  3 11  5  3 67  7  3  5 71  3 73 31  3 61 83   3 43 5  3 7 89 3  5  11  3 13  7  3 59 17  3 19  5  3 11 23  3  5 13  3  7 29  3 47 79  3 17   5  3 97 19  3  5 41 3 37 11  3 23 43  3  7  5   3 13 53  3  5  7  3 29 67  3 31 61  3 101  5  3 71 17  3  5 73  3
33 17 * 29  3  7  5  3 53 13  3   5  7  3 79 23  3 11 59  3 41  5  3 19 101  3  5 17  3 31 37  3 29 7  3 13  5  3 23 11   3  5 19  3 17 47  3  7 13  3 11  5  3 67  7  3  5 71  3 73 31  3 61 97   3 43 5  3 7 83 3  5  11  3 13  7  3 59 17  3 19  5  3 11 23  3  5 13  3  7 29  3 47 79  3 17   5  3 89 19  3  5 41 3 37 11  3 23 43  3  7  5   3 13 53  3  5  7  3 29 67  3 31 61  3 101  5  3 71 17  3  5 73  3
34 18 * 29  3  7  5  3 53 13  3   5  7  3 79 23  3 11 59  3 41  5  3 19 101  3  5 17  3 31 37  3 29 7  3 13  5  3 23 11   3  5 19  3 17 47  3  7 13  3 11  5  3 67  7  3  5 71  3 73 31  3 61 89   3 43 5  3 7 83 3  5  11  3 13  7  3 59 17  3 19  5  3 11 23  3  5 13  3  7 29  3 47 79  3 17   5  3 97 19  3  5 41 3 37 11  3 23 43  3  7  5   3 13 53  3  5  7  3 29 67  3 31 61  3 101  5  3 71 17  3  5 73  3
35  4 * 29  3  7  5  3 61 13  3   5  7  3 59 23  3 11 47  3 73  5  3 19 101  3  5 17  3 79 31  3 29 7  3 13  5  3 23 11   3  5 19  3 17 53  3  7 13  3 11  5  3 67  7  3  5 71  3 43 89  3 97 41   3 47 5  3 7 61 3  5  11  3 13  7  3 37 17  3 19  5  3 11 23  3  5 13  3  7 29  3 31 73  3 17   5  3 53 19  3  5 43 3 41 11  3 23 79  3  7  5   3 13 37  3  5  7  3 29 67  3 83 31  3 101  5  3 71 17  3  5 59  3
36  3 * 29  3  7  5  3 61 13  3   5  7  3 59 23  3 11 47  3 73  5  3 19 101  3  5 17  3 79 31  3 29 7  3 13  5  3 23 11   3  5 19  3 17 53  3  7 13  3 11  5  3 67  7  3  5 71  3 43 97  3 89 41   3 47 5  3 7 61 3  5  11  3 13  7  3 37 17  3 19  5  3 11 23  3  5 13  3  7 29  3 31 73  3 17   5  3 53 19  3  5 43 3 41 11  3 23 79  3  7  5   3 13 37  3  5  7  3 29 67  3 83 31  3 101  5  3 71 17  3  5 59  3
37  7 * 29  3  7  5  3 61 13  3   5  7  3 59 23  3 11 47  3 73  5  3 19 101  3  5 17  3 79 31  3 29 7  3 13  5  3 23 11   3  5 19  3 17 53  3  7 13  3 11  5  3 67  7  3  5 71  3 43 83  3 97 41   3 47 5  3 7 61 3  5  11  3 13  7  3 37 17  3 19  5  3 11 23  3  5 13  3  7 29  3 31 73  3 17   5  3 53 19  3  5 43 3 41 11  3 23 79  3  7  5   3 13 37  3  5  7  3 29 67  3 89 31  3 101  5  3 71 17  3  5 59  3
38  8 * 29  3  7  5  3 61 13  3   5  7  3 59 23  3 11 47  3 73  5  3 19 101  3  5 17  3 79 31  3 29 7  3 13  5  3 23 11   3  5 19  3 17 53  3  7 13  3 11  5  3 67  7  3  5 71  3 43 83  3 89 41   3 47 5  3 7 61 3  5  11  3 13  7  3 37 17  3 19  5  3 11 23  3  5 13  3  7 29  3 31 73  3 17   5  3 53 19  3  5 43 3 41 11  3 23 79  3  7  5   3 13 37  3  5  7  3 29 67  3 97 31  3 101  5  3 71 17  3  5 59  3
39  5 * 29  3  7  5  3 61 13  3   5  7  3 59 23  3 11 47  3 73  5  3 19 101  3  5 17  3 79 31  3 29 7  3 13  5  3 23 11   3  5 19  3 17 53  3  7 13  3 11  5  3 67  7  3  5 71  3 43 97  3 83 41   3 47 5  3 7 61 3  5  11  3 13  7  3 37 17  3 19  5  3 11 23  3  5 13  3  7 29  3 31 73  3 17   5  3 53 19  3  5 43 3 41 11  3 23 79  3  7  5   3 13 37  3  5  7  3 29 67  3 89 31  3 101  5  3 71 17  3  5 59  3
40  6 * 29  3  7  5  3 61 13  3   5  7  3 59 23  3 11 47  3 73  5  3 19 101  3  5 17  3 79 31  3 29 7  3 13  5  3 23 11   3  5 19  3 17 53  3  7 13  3 11  5  3 67  7  3  5 71  3 43 89  3 83 41   3 47 5  3 7 61 3  5  11  3 13  7  3 37 17  3 19  5  3 11 23  3  5 13  3  7 29  3 31 73  3 17   5  3 53 19  3  5 43 3 41 11  3 23 79  3  7  5   3 13 37  3  5  7  3 29 67  3 97 31  3 101  5  3 71 17  3  5 59  3
---------------------------------------------------------------------------
n=27, p_n=103, omega(n)=140, n_seq=4
 1  4 *  3 5 83 3 7 19  3 73 71 3 67  5  3 17 59  3 5 101 3 103 31   3 43 29  3 7  5  3 61 13 3 5  7 3 89 23  3 11 37  3 47  5  3 19 53  3 5 17 3 79 97 3 29 7  3 13  5  3 23 11  3 5 19 3 17 43  3 7 13  3 11  5 3 59  7  3 5 67 3 71 73  3 31 41  3 83 5  3 7 61  3 5 11 3 13  7  3 53 17  3 19  5  3 11 23  3 5 13 3 7 29  3 37 31 3 17  5  3 101 19   3 5 103 3 41 11  3 23 79  3 7  5  3 13 47 3 5  7 3 29
 2  3 *  3 5 83 3 7 19  3 73 71 3 67  5  3 17 59  3 5 101 3 103 31   3 43 29  3 7  5  3 61 13 3 5  7 3 97 23  3 11 37  3 47  5  3 19 53  3 5 17 3 79 89 3 29 7  3 13  5  3 23 11  3 5 19 3 17 43  3 7 13  3 11  5 3 59  7  3 5 67 3 71 73  3 31 41  3 83 5  3 7 61  3 5 11 3 13  7  3 53 17  3 19  5  3 11 23  3 5 13 3 7 29  3 37 31 3 17  5  3 101 19   3 5 103 3 41 11  3 23 79  3 7  5  3 13 47 3 5  7 3 29
 3  2 * 29 3  7 5 3 47 13  3  5 7  3 79 23  3 11 41 3 103 5   3 19 101  3  5 17 3 31 37  3 29 7 3 13 5  3 23 11  3  5 19  3 17 53  3  7 13 3 11 5  3 61 7  3 5 83  3 41 31  3 73 71 3 67 5  3  7 59 3  5 11  3 13 7  3 43 17 3 19 5  3 11 23  3  5 13  3 7 29 3 89 79 3 17 5  3 53 19  3  5 47  3 37 11  3 23 97 3  7 5 3 13 61  3  5 7  3 29 43   3 31 103 3 101 5  3 59 17  3  5 67 3 71 73  3 19 7 3 83 5  3
 4  1 * 29 3  7 5 3 47 13  3  5 7  3 79 23  3 11 41 3 103 5   3 19 101  3  5 17 3 31 37  3 29 7 3 13 5  3 23 11  3  5 19  3 17 53  3  7 13 3 11 5  3 61 7  3 5 83  3 41 31  3 73 71 3 67 5  3  7 59 3  5 11  3 13 7  3 43 17 3 19 5  3 11 23  3  5 13  3 7 29 3 97 79 3 17 5  3 53 19  3  5 47  3 37 11  3 23 89 3  7 5 3 13 61  3  5 7  3 29 43   3 31 103 3 101 5  3 59 17  3  5 67 3 71 73  3 19 7 3 83 5  3
---------------------------------------------------------------------------
n=28, p_n=107, omega(n)=149, n_seq=24
 1 24 *  3 5 47 3 23  7  3 29 11  3 43  5 3 79 41   3 5 83  3 7  19  3 103  71 3  73  5 3 17 59  3 5 101  3 61  31  3 67 89  3 7  5 3 37 13 3 5 7  3 47 23   3 11 43  3 41  5 3 19 53  3 5 17  3  97 29 3 107  7  3 13  5 3 23 11  3 5 19  3 17 37   3 7 13   3 11  5 3 59  7  3 5 79  3 29 61  3  31 73  3 83 5 3 7 67  3 5 11 3 13  7  3 53  17  3 19   5 3 11 23  3 5 13   3 7 103   3 89  31 3 17  5 3 101 19  3 5 41  3 43 11  3 23 47  3 7  5 3 13
 2 23 *  3 5 47 3 23  7  3 29 11  3 43  5 3 79 41   3 5 83  3 7  19  3 103  71 3  73  5 3 17 59  3 5 101  3 61  31  3 67 89  3 7  5 3 37 13 3 5 7  3 47 23   3 11 43  3 41  5 3 19 53  3 5 17  3 107 29 3  97  7  3 13  5 3 23 11  3 5 19  3 17 37   3 7 13   3 11  5 3 59  7  3 5 79  3 29 61  3  31 73  3 83 5 3 7 67  3 5 11 3 13  7  3 53  17  3 19   5 3 11 23  3 5 13   3 7 103   3 89  31 3 17  5 3 101 19  3 5 41  3 43 11  3 23 47  3 7  5 3 13
 3 21 *  3 5 47 3 23  7  3 29 11  3 43  5 3 79 41   3 5 83  3 7  19  3 103  97 3  73  5 3 17 59  3 5 101  3 61  31  3 67 89  3 7  5 3 37 13 3 5 7  3 47 23   3 11 43  3 41  5 3 19 53  3 5 17  3  71 29 3 107  7  3 13  5 3 23 11  3 5 19  3 17 37   3 7 13   3 11  5 3 59  7  3 5 79  3 29 61  3  31 73  3 83 5 3 7 67  3 5 11 3 13  7  3 53  17  3 19   5 3 11 23  3 5 13   3 7 103   3 89  31 3 17  5 3 101 19  3 5 41  3 43 11  3 23 47  3 7  5 3 13
 4 22 *  3 5 47 3 23  7  3 29 11  3 43  5 3 79 41   3 5 83  3 7  19  3 103 107 3  73  5 3 17 59  3 5 101  3 61  31  3 67 89  3 7  5 3 37 13 3 5 7  3 47 23   3 11 43  3 41  5 3 19 53  3 5 17  3  71 29 3  97  7  3 13  5 3 23 11  3 5 19  3 17 37   3 7 13   3 11  5 3 59  7  3 5 79  3 29 61  3  31 73  3 83 5 3 7 67  3 5 11 3 13  7  3 53  17  3 19   5 3 11 23  3 5 13   3 7 103   3 89  31 3 17  5 3 101 19  3 5 41  3 43 11  3 23 47  3 7  5 3 13
 5 19 *  3 5 47 3 23  7  3 29 11  3 43  5 3 79 41   3 5 83  3 7  19  3 103  97 3  73  5 3 17 59  3 5 101  3 61  31  3 67 89  3 7  5 3 37 13 3 5 7  3 47 23   3 11 43  3 41  5 3 19 53  3 5 17  3 107 29 3  71  7  3 13  5 3 23 11  3 5 19  3 17 37   3 7 13   3 11  5 3 59  7  3 5 79  3 29 61  3  31 73  3 83 5 3 7 67  3 5 11 3 13  7  3 53  17  3 19   5 3 11 23  3 5 13   3 7 103   3 89  31 3 17  5 3 101 19  3 5 41  3 43 11  3 23 47  3 7  5 3 13
 6 20 *  3 5 47 3 23  7  3 29 11  3 43  5 3 79 41   3 5 83  3 7  19  3 103 107 3  73  5 3 17 59  3 5 101  3 61  31  3 67 89  3 7  5 3 37 13 3 5 7  3 47 23   3 11 43  3 41  5 3 19 53  3 5 17  3  97 29 3  71  7  3 13  5 3 23 11  3 5 19  3 17 37   3 7 13   3 11  5 3 59  7  3 5 79  3 29 61  3  31 73  3 83 5 3 7 67  3 5 11 3 13  7  3 53  17  3 19   5 3 11 23  3 5 13   3 7 103   3 89  31 3 17  5 3 101 19  3 5 41  3 43 11  3 23 47  3 7  5 3 13
 7 17 *  3 5 47 3 23  7  3 97 11  3 43  5 3 79 41   3 5 83  3 7  19  3  73  71 3 103  5 3 17 59  3 5 101  3 31  89  3 61 29  3 7  5 3 37 13 3 5 7  3 47 23   3 11 43  3 41  5 3 19 53  3 5 17  3 107 31 3  29  7  3 13  5 3 23 11  3 5 19  3 17 37   3 7 13   3 11  5 3 59  7  3 5 79  3 71 73  3  67 61  3 83 5 3 7 97  3 5 11 3 13  7  3 53  17  3 19   5 3 11 23  3 5 13   3 7  29   3 31 103 3 17  5 3 101 19  3 5 41  3 43 11  3 23 47  3 7  5 3 13
 8 18 *  3 5 47 3 23  7  3 97 11  3 43  5 3 79 41   3 5 83  3 7  19  3  73  71 3 103  5 3 17 59  3 5 101  3 31 107  3 61 29  3 7  5 3 37 13 3 5 7  3 47 23   3 11 43  3 41  5 3 19 53  3 5 17  3  89 31 3  29  7  3 13  5 3 23 11  3 5 19  3 17 37   3 7 13   3 11  5 3 59  7  3 5 79  3 71 73  3  67 61  3 83 5 3 7 97  3 5 11 3 13  7  3 53  17  3 19   5 3 11 23  3 5 13   3 7  29   3 31 103 3 17  5 3 101 19  3 5 41  3 43 11  3 23 47  3 7  5 3 13
 9 15 *  3 5 47 3 23  7  3 97 11  3 43  5 3 79 41   3 5 83  3 7  19  3  73  71 3 103  5 3 17 59  3 5 101  3 31  67  3 61 29  3 7  5 3 37 13 3 5 7  3 47 23   3 11 43  3 41  5 3 19 53  3 5 17  3 107 31 3  29  7  3 13  5 3 23 11  3 5 19  3 17 37   3 7 13   3 11  5 3 59  7  3 5 79  3 71 73  3  89 61  3 83 5 3 7 97  3 5 11 3 13  7  3 53  17  3 19   5 3 11 23  3 5 13   3 7  29   3 31 103 3 17  5 3 101 19  3 5 41  3 43 11  3 23 47  3 7  5 3 13
10 16 *  3 5 47 3 23  7  3 97 11  3 43  5 3 79 41   3 5 83  3 7  19  3  73  71 3 103  5 3 17 59  3 5 101  3 31  67  3 61 29  3 7  5 3 37 13 3 5 7  3 47 23   3 11 43  3 41  5 3 19 53  3 5 17  3  89 31 3  29  7  3 13  5 3 23 11  3 5 19  3 17 37   3 7 13   3 11  5 3 59  7  3 5 79  3 71 73  3 107 61  3 83 5 3 7 97  3 5 11 3 13  7  3 53  17  3 19   5 3 11 23  3 5 13   3 7  29   3 31 103 3 17  5 3 101 19  3 5 41  3 43 11  3 23 47  3 7  5 3 13
11 14 *  3 5 47 3 23  7  3 97 11  3 43  5 3 79 41   3 5 83  3 7  19  3  73  71 3 103  5 3 17 59  3 5 101  3 31 107  3 61 29  3 7  5 3 37 13 3 5 7  3 47 23   3 11 43  3 41  5 3 19 53  3 5 17  3  67 31 3  29  7  3 13  5 3 23 11  3 5 19  3 17 37   3 7 13   3 11  5 3 59  7  3 5 79  3 71 73  3  89 61  3 83 5 3 7 97  3 5 11 3 13  7  3 53  17  3 19   5 3 11 23  3 5 13   3 7  29   3 31 103 3 17  5 3 101 19  3 5 41  3 43 11  3 23 47  3 7  5 3 13
12 13 *  3 5 47 3 23  7  3 97 11  3 43  5 3 79 41   3 5 83  3 7  19  3  73  71 3 103  5 3 17 59  3 5 101  3 31  89  3 61 29  3 7  5 3 37 13 3 5 7  3 47 23   3 11 43  3 41  5 3 19 53  3 5 17  3  67 31 3  29  7  3 13  5 3 23 11  3 5 19  3 17 37   3 7 13   3 11  5 3 59  7  3 5 79  3 71 73  3 107 61  3 83 5 3 7 97  3 5 11 3 13  7  3 53  17  3 19   5 3 11 23  3 5 13   3 7  29   3 31 103 3 17  5 3 101 19  3 5 41  3 43 11  3 23 47  3 7  5 3 13
13 12 * 13 3  5 7  3 47 23  3 11 43  3 41 5  3 19 101 3  5 17 3 103 31   3  29 7   3 13 5  3 23 11 3   5 19  3  17 53  3  7 13 3 11 5  3 97 7 3 5 83  3 61 107  3 73 71  3 79 5  3  7 59 3  5 11   3 13 7   3 37 17  3 19 5  3 11 23 3  5 13  3  7  29 3 31  67  3 17 5  3 53 19 3  5 41  3 43 11   3 23 47  3 7 5 3 13 37 3  5 7  3 29 61  3  89 31  3 101 5  3 59 17 3  5 103 3  71  73  3  19 7  3 83 5   3 41 79 3  5 43  3 11 97  3  7 23 3 47 5  3
14 11 * 13 3  5 7  3 47 23  3 11 43  3 41 5  3 19 101 3  5 17 3 103 31   3  29 7   3 13 5  3 23 11 3   5 19  3  17 53  3  7 13 3 11 5  3 97 7 3 5 83  3 61  89  3 73 71  3 79 5  3  7 59 3  5 11   3 13 7   3 37 17  3 19 5  3 11 23 3  5 13  3  7  29 3 31  67  3 17 5  3 53 19 3  5 41  3 43 11   3 23 47  3 7 5 3 13 37 3  5 7  3 29 61  3 107 31  3 101 5  3 59 17 3  5 103 3  71  73  3  19 7  3 83 5   3 41 79 3  5 43  3 11 97  3  7 23 3 47 5  3
15  9 * 13 3  5 7  3 47 23  3 11 43  3 41 5  3 19 101 3  5 17 3 103 31   3  29 7   3 13 5  3 23 11 3   5 19  3  17 53  3  7 13 3 11 5  3 97 7 3 5 83  3 61  89  3 73 71  3 79 5  3  7 59 3  5 11   3 13 7   3 37 17  3 19 5  3 11 23 3  5 13  3  7  29 3 31 107  3 17 5  3 53 19 3  5 41  3 43 11   3 23 47  3 7 5 3 13 37 3  5 7  3 29 61  3  67 31  3 101 5  3 59 17 3  5 103 3  71  73  3  19 7  3 83 5   3 41 79 3  5 43  3 11 97  3  7 23 3 47 5  3
16 10 * 13 3  5 7  3 47 23  3 11 43  3 41 5  3 19 101 3  5 17 3 103 31   3  29 7   3 13 5  3 23 11 3   5 19  3  17 53  3  7 13 3 11 5  3 97 7 3 5 83  3 61 107  3 73 71  3 79 5  3  7 59 3  5 11   3 13 7   3 37 17  3 19 5  3 11 23 3  5 13  3  7  29 3 31  89  3 17 5  3 53 19 3  5 41  3 43 11   3 23 47  3 7 5 3 13 37 3  5 7  3 29 61  3  67 31  3 101 5  3 59 17 3  5 103 3  71  73  3  19 7  3 83 5   3 41 79 3  5 43  3 11 97  3  7 23 3 47 5  3
17  7 * 13 3  5 7  3 47 23  3 11 43  3 41 5  3 19 101 3  5 17 3 103 31   3  29 7   3 13 5  3 23 11 3   5 19  3  17 53  3  7 13 3 11 5  3 97 7 3 5 83  3 61  67  3 73 71  3 79 5  3  7 59 3  5 11   3 13 7   3 37 17  3 19 5  3 11 23 3  5 13  3  7  29 3 31 107  3 17 5  3 53 19 3  5 41  3 43 11   3 23 47  3 7 5 3 13 37 3  5 7  3 29 61  3  89 31  3 101 5  3 59 17 3  5 103 3  71  73  3  19 7  3 83 5   3 41 79 3  5 43  3 11 97  3  7 23 3 47 5  3
18  8 * 13 3  5 7  3 47 23  3 11 43  3 41 5  3 19 101 3  5 17 3 103 31   3  29 7   3 13 5  3 23 11 3   5 19  3  17 53  3  7 13 3 11 5  3 97 7 3 5 83  3 61  67  3 73 71  3 79 5  3  7 59 3  5 11   3 13 7   3 37 17  3 19 5  3 11 23 3  5 13  3  7  29 3 31  89  3 17 5  3 53 19 3  5 41  3 43 11   3 23 47  3 7 5 3 13 37 3  5 7  3 29 61  3 107 31  3 101 5  3 59 17 3  5 103 3  71  73  3  19 7  3 83 5   3 41 79 3  5 43  3 11 97  3  7 23 3 47 5  3
19  5 * 13 3  5 7  3 47 23  3 11 43  3 41 5  3 19 101 3  5 17 3  31 89   3 103 7   3 13 5  3 23 11 3   5 19  3  17 53  3  7 13 3 11 5  3 67 7 3 5 83  3 73  31  3 61 29  3 79 5  3  7 59 3  5 11   3 13 7   3 37 17  3 19 5  3 11 23 3  5 13  3  7  71 3 29 107  3 17 5  3 53 19 3  5 41  3 43 11   3 23 47  3 7 5 3 13 37 3  5 7  3 89 67  3  31 61  3 101 5  3 59 17 3  5  73 3  97 103  3  19 7  3 83 5   3 41 79 3  5 43  3 11 29  3  7 23 3 47 5  3
20  6 * 13 3  5 7  3 47 23  3 11 43  3 41 5  3 19 101 3  5 17 3  31 89   3 103 7   3 13 5  3 23 11 3   5 19  3  17 53  3  7 13 3 11 5  3 67 7 3 5 83  3 73  31  3 61 29  3 79 5  3  7 59 3  5 11   3 13 7   3 37 17  3 19 5  3 11 23 3  5 13  3  7  71 3 29  97  3 17 5  3 53 19 3  5 41  3 43 11   3 23 47  3 7 5 3 13 37 3  5 7  3 89 67  3  31 61  3 101 5  3 59 17 3  5  73 3 107 103  3  19 7  3 83 5   3 41 79 3  5 43  3 11 29  3  7 23 3 47 5  3
21  3 * 13 3  5 7  3 47 23  3 11 43  3 41 5  3 19 101 3  5 17 3  31 89   3 103 7   3 13 5  3 23 11 3   5 19  3  17 53  3  7 13 3 11 5  3 67 7 3 5 83  3 73  31  3 61 29  3 79 5  3  7 59 3  5 11   3 13 7   3 37 17  3 19 5  3 11 23 3  5 13  3  7 107 3 29  71  3 17 5  3 53 19 3  5 41  3 43 11   3 23 47  3 7 5 3 13 37 3  5 7  3 89 67  3  31 61  3 101 5  3 59 17 3  5  73 3  97 103  3  19 7  3 83 5   3 41 79 3  5 43  3 11 29  3  7 23 3 47 5  3
22  4 * 13 3  5 7  3 47 23  3 11 43  3 41 5  3 19 101 3  5 17 3  31 89   3 103 7   3 13 5  3 23 11 3   5 19  3  17 53  3  7 13 3 11 5  3 67 7 3 5 83  3 73  31  3 61 29  3 79 5  3  7 59 3  5 11   3 13 7   3 37 17  3 19 5  3 11 23 3  5 13  3  7  97 3 29  71  3 17 5  3 53 19 3  5 41  3 43 11   3 23 47  3 7 5 3 13 37 3  5 7  3 89 67  3  31 61  3 101 5  3 59 17 3  5  73 3 107 103  3  19 7  3 83 5   3 41 79 3  5 43  3 11 29  3  7 23 3 47 5  3
23  2 * 13 3  5 7  3 47 23  3 11 43  3 41 5  3 19 101 3  5 17 3  31 89   3 103 7   3 13 5  3 23 11 3   5 19  3  17 53  3  7 13 3 11 5  3 67 7 3 5 83  3 73  31  3 61 29  3 79 5  3  7 59 3  5 11   3 13 7   3 37 17  3 19 5  3 11 23 3  5 13  3  7  97 3 29 107  3 17 5  3 53 19 3  5 41  3 43 11   3 23 47  3 7 5 3 13 37 3  5 7  3 89 67  3  31 61  3 101 5  3 59 17 3  5  73 3  71 103  3  19 7  3 83 5   3 41 79 3  5 43  3 11 29  3  7 23 3 47 5  3
24  1 * 13 3  5 7  3 47 23  3 11 43  3 41 5  3 19 101 3  5 17 3  31 89   3 103 7   3 13 5  3 23 11 3   5 19  3  17 53  3  7 13 3 11 5  3 67 7 3 5 83  3 73  31  3 61 29  3 79 5  3  7 59 3  5 11   3 13 7   3 37 17  3 19 5  3 11 23 3  5 13  3  7 107 3 29  97  3 17 5  3 53 19 3  5 41  3 43 11   3 23 47  3 7 5 3 13 37 3  5 7  3 89 67  3  31 61  3 101 5  3 59 17 3  5  73 3  71 103  3  19 7  3 83 5   3 41 79 3  5 43  3 11 29  3  7 23 3 47 5  3
---------------------------------------------------------------------------
n=29, p_n=109, omega(n)=155, n_seq=204
  1 182 *  3 5 47 3 23   7  3 29 11 3 43  5  3 79 41  3 5  83 3 7 19   3 103  97  3  73   5  3 17  59 3 5 101 3 61  31  3 67 89  3 7  5  3 37 13  3 5  7 3 47 23 3 11 43   3 41  5   3 19  53  3 5  17 3 107 29  3 109 7  3 13  5 3 23  11  3 5 19 3 17  37  3 7 13  3 11 5   3 59  7   3 5  79 3 29  61  3  31 73  3  83  5  3 7 67  3 5 11 3 13  7  3 53 17 3 19  5  3 11  23  3 5  13 3 7 103  3 89  31   3 17   5   3 101 19 3 5  41 3 43 11  3 23 47  3 7  5  3 13  71  3 5  7 3 37
  2 181 *  3 5 47 3 23   7  3 29 11 3 43  5  3 79 41  3 5  83 3 7 19   3 103  97  3  73   5  3 17  59 3 5 101 3 61  31  3 67 89  3 7  5  3 37 13  3 5  7 3 47 23 3 11 43   3 41  5   3 19  53  3 5  17 3 109 29  3 107 7  3 13  5 3 23  11  3 5 19 3 17  37  3 7 13  3 11 5   3 59  7   3 5  79 3 29  61  3  31 73  3  83  5  3 7 67  3 5 11 3 13  7  3 53 17 3 19  5  3 11  23  3 5  13 3 7 103  3 89  31   3 17   5   3 101 19 3 5  41 3 43 11  3 23 47  3 7  5  3 13  71  3 5  7 3 37
  3 185 *  3 5 47 3 23   7  3 29 11 3 43  5  3 79 41  3 5  83 3 7 19   3 103 107  3  73   5  3 17  59 3 5 101 3 61  31  3 67 89  3 7  5  3 37 13  3 5  7 3 47 23 3 11 43   3 41  5   3 19  53  3 5  17 3  97 29  3 109 7  3 13  5 3 23  11  3 5 19 3 17  37  3 7 13  3 11 5   3 59  7   3 5  79 3 29  61  3  31 73  3  83  5  3 7 67  3 5 11 3 13  7  3 53 17 3 19  5  3 11  23  3 5  13 3 7 103  3 89  31   3 17   5   3 101 19 3 5  41 3 43 11  3 23 47  3 7  5  3 13  71  3 5  7 3 37
  4 186 *  3 5 47 3 23   7  3 29 11 3 43  5  3 79 41  3 5  83 3 7 19   3 103 109  3  73   5  3 17  59 3 5 101 3 61  31  3 67 89  3 7  5  3 37 13  3 5  7 3 47 23 3 11 43   3 41  5   3 19  53  3 5  17 3  97 29  3 107 7  3 13  5 3 23  11  3 5 19 3 17  37  3 7 13  3 11 5   3 59  7   3 5  79 3 29  61  3  31 73  3  83  5  3 7 67  3 5 11 3 13  7  3 53 17 3 19  5  3 11  23  3 5  13 3 7 103  3 89  31   3 17   5   3 101 19 3 5  41 3 43 11  3 23 47  3 7  5  3 13  71  3 5  7 3 37
  5 183 *  3 5 47 3 23   7  3 29 11 3 43  5  3 79 41  3 5  83 3 7 19   3 103 107  3  73   5  3 17  59 3 5 101 3 61  31  3 67 89  3 7  5  3 37 13  3 5  7 3 47 23 3 11 43   3 41  5   3 19  53  3 5  17 3 109 29  3  97 7  3 13  5 3 23  11  3 5 19 3 17  37  3 7 13  3 11 5   3 59  7   3 5  79 3 29  61  3  31 73  3  83  5  3 7 67  3 5 11 3 13  7  3 53 17 3 19  5  3 11  23  3 5  13 3 7 103  3 89  31   3 17   5   3 101 19 3 5  41 3 43 11  3 23 47  3 7  5  3 13  71  3 5  7 3 37
  6 184 *  3 5 47 3 23   7  3 29 11 3 43  5  3 79 41  3 5  83 3 7 19   3 103 109  3  73   5  3 17  59 3 5 101 3 61  31  3 67 89  3 7  5  3 37 13  3 5  7 3 47 23 3 11 43   3 41  5   3 19  53  3 5  17 3 107 29  3  97 7  3 13  5 3 23  11  3 5 19 3 17  37  3 7 13  3 11 5   3 59  7   3 5  79 3 29  61  3  31 73  3  83  5  3 7 67  3 5 11 3 13  7  3 53 17 3 19  5  3 11  23  3 5  13 3 7 103  3 89  31   3 17   5   3 101 19 3 5  41 3 43 11  3 23 47  3 7  5  3 13  71  3 5  7 3 37
  7 200 *  3 5 47 3 23   7  3 29 11 3 43  5  3 79 41  3 5  83 3 7 19   3 103  71  3  73   5  3 17  59 3 5 101 3 61  31  3 67 89  3 7  5  3 37 13  3 5  7 3 47 23 3 11 43   3 41  5   3 19  53  3 5  17 3 107 29  3 109 7  3 13  5 3 23  11  3 5 19 3 17  37  3 7 13  3 11 5   3 59  7   3 5  79 3 29  61  3  31 73  3  83  5  3 7 67  3 5 11 3 13  7  3 53 17 3 19  5  3 11  23  3 5  13 3 7 103  3 89  31   3 17   5   3 101 19 3 5  41 3 43 11  3 23 47  3 7  5  3 13  97  3 5  7 3 37
  8 199 *  3 5 47 3 23   7  3 29 11 3 43  5  3 79 41  3 5  83 3 7 19   3 103  71  3  73   5  3 17  59 3 5 101 3 61  31  3 67 89  3 7  5  3 37 13  3 5  7 3 47 23 3 11 43   3 41  5   3 19  53  3 5  17 3 109 29  3 107 7  3 13  5 3 23  11  3 5 19 3 17  37  3 7 13  3 11 5   3 59  7   3 5  79 3 29  61  3  31 73  3  83  5  3 7 67  3 5 11 3 13  7  3 53 17 3 19  5  3 11  23  3 5  13 3 7 103  3 89  31   3 17   5   3 101 19 3 5  41 3 43 11  3 23 47  3 7  5  3 13  97  3 5  7 3 37
  9 203 *  3 5 47 3 23   7  3 29 11 3 43  5  3 79 41  3 5  83 3 7 19   3 103  71  3  73   5  3 17  59 3 5 101 3 61  31  3 67 89  3 7  5  3 37 13  3 5  7 3 47 23 3 11 43   3 41  5   3 19  53  3 5  17 3  97 29  3 109 7  3 13  5 3 23  11  3 5 19 3 17  37  3 7 13  3 11 5   3 59  7   3 5  79 3 29  61  3  31 73  3  83  5  3 7 67  3 5 11 3 13  7  3 53 17 3 19  5  3 11  23  3 5  13 3 7 103  3 89  31   3 17   5   3 101 19 3 5  41 3 43 11  3 23 47  3 7  5  3 13 107  3 5  7 3 37
 10 204 *  3 5 47 3 23   7  3 29 11 3 43  5  3 79 41  3 5  83 3 7 19   3 103  71  3  73   5  3 17  59 3 5 101 3 61  31  3 67 89  3 7  5  3 37 13  3 5  7 3 47 23 3 11 43   3 41  5   3 19  53  3 5  17 3  97 29  3 107 7  3 13  5 3 23  11  3 5 19 3 17  37  3 7 13  3 11 5   3 59  7   3 5  79 3 29  61  3  31 73  3  83  5  3 7 67  3 5 11 3 13  7  3 53 17 3 19  5  3 11  23  3 5  13 3 7 103  3 89  31   3 17   5   3 101 19 3 5  41 3 43 11  3 23 47  3 7  5  3 13 109  3 5  7 3 37
 11 201 *  3 5 47 3 23   7  3 29 11 3 43  5  3 79 41  3 5  83 3 7 19   3 103  71  3  73   5  3 17  59 3 5 101 3 61  31  3 67 89  3 7  5  3 37 13  3 5  7 3 47 23 3 11 43   3 41  5   3 19  53  3 5  17 3 109 29  3  97 7  3 13  5 3 23  11  3 5 19 3 17  37  3 7 13  3 11 5   3 59  7   3 5  79 3 29  61  3  31 73  3  83  5  3 7 67  3 5 11 3 13  7  3 53 17 3 19  5  3 11  23  3 5  13 3 7 103  3 89  31   3 17   5   3 101 19 3 5  41 3 43 11  3 23 47  3 7  5  3 13 107  3 5  7 3 37
 12 202 *  3 5 47 3 23   7  3 29 11 3 43  5  3 79 41  3 5  83 3 7 19   3 103  71  3  73   5  3 17  59 3 5 101 3 61  31  3 67 89  3 7  5  3 37 13  3 5  7 3 47 23 3 11 43   3 41  5   3 19  53  3 5  17 3 107 29  3  97 7  3 13  5 3 23  11  3 5 19 3 17  37  3 7 13  3 11 5   3 59  7   3 5  79 3 29  61  3  31 73  3  83  5  3 7 67  3 5 11 3 13  7  3 53 17 3 19  5  3 11  23  3 5  13 3 7 103  3 89  31   3 17   5   3 101 19 3 5  41 3 43 11  3 23 47  3 7  5  3 13 109  3 5  7 3 37
 13 195 *  3 5 47 3 23   7  3 29 11 3 43  5  3 79 41  3 5  83 3 7 19   3 103  97  3  73   5  3 17  59 3 5 101 3 61  31  3 67 89  3 7  5  3 37 13  3 5  7 3 47 23 3 11 43   3 41  5   3 19  53  3 5  17 3  71 29  3 109 7  3 13  5 3 23  11  3 5 19 3 17  37  3 7 13  3 11 5   3 59  7   3 5  79 3 29  61  3  31 73  3  83  5  3 7 67  3 5 11 3 13  7  3 53 17 3 19  5  3 11  23  3 5  13 3 7 103  3 89  31   3 17   5   3 101 19 3 5  41 3 43 11  3 23 47  3 7  5  3 13 107  3 5  7 3 37
 14 196 *  3 5 47 3 23   7  3 29 11 3 43  5  3 79 41  3 5  83 3 7 19   3 103  97  3  73   5  3 17  59 3 5 101 3 61  31  3 67 89  3 7  5  3 37 13  3 5  7 3 47 23 3 11 43   3 41  5   3 19  53  3 5  17 3  71 29  3 107 7  3 13  5 3 23  11  3 5 19 3 17  37  3 7 13  3 11 5   3 59  7   3 5  79 3 29  61  3  31 73  3  83  5  3 7 67  3 5 11 3 13  7  3 53 17 3 19  5  3 11  23  3 5  13 3 7 103  3 89  31   3 17   5   3 101 19 3 5  41 3 43 11  3 23 47  3 7  5  3 13 109  3 5  7 3 37
 15 193 *  3 5 47 3 23   7  3 29 11 3 43  5  3 79 41  3 5  83 3 7 19   3 103 107  3  73   5  3 17  59 3 5 101 3 61  31  3 67 89  3 7  5  3 37 13  3 5  7 3 47 23 3 11 43   3 41  5   3 19  53  3 5  17 3  71 29  3 109 7  3 13  5 3 23  11  3 5 19 3 17  37  3 7 13  3 11 5   3 59  7   3 5  79 3 29  61  3  31 73  3  83  5  3 7 67  3 5 11 3 13  7  3 53 17 3 19  5  3 11  23  3 5  13 3 7 103  3 89  31   3 17   5   3 101 19 3 5  41 3 43 11  3 23 47  3 7  5  3 13  97  3 5  7 3 37
 16 194 *  3 5 47 3 23   7  3 29 11 3 43  5  3 79 41  3 5  83 3 7 19   3 103 109  3  73   5  3 17  59 3 5 101 3 61  31  3 67 89  3 7  5  3 37 13  3 5  7 3 47 23 3 11 43   3 41  5   3 19  53  3 5  17 3  71 29  3 107 7  3 13  5 3 23  11  3 5 19 3 17  37  3 7 13  3 11 5   3 59  7   3 5  79 3 29  61  3  31 73  3  83  5  3 7 67  3 5 11 3 13  7  3 53 17 3 19  5  3 11  23  3 5  13 3 7 103  3 89  31   3 17   5   3 101 19 3 5  41 3 43 11  3 23 47  3 7  5  3 13  97  3 5  7 3 37
 17 198 *  3 5 47 3 23   7  3 29 11 3 43  5  3 79 41  3 5  83 3 7 19   3 103 107  3  73   5  3 17  59 3 5 101 3 61  31  3 67 89  3 7  5  3 37 13  3 5  7 3 47 23 3 11 43   3 41  5   3 19  53  3 5  17 3  71 29  3  97 7  3 13  5 3 23  11  3 5 19 3 17  37  3 7 13  3 11 5   3 59  7   3 5  79 3 29  61  3  31 73  3  83  5  3 7 67  3 5 11 3 13  7  3 53 17 3 19  5  3 11  23  3 5  13 3 7 103  3 89  31   3 17   5   3 101 19 3 5  41 3 43 11  3 23 47  3 7  5  3 13 109  3 5  7 3 37
 18 197 *  3 5 47 3 23   7  3 29 11 3 43  5  3 79 41  3 5  83 3 7 19   3 103 109  3  73   5  3 17  59 3 5 101 3 61  31  3 67 89  3 7  5  3 37 13  3 5  7 3 47 23 3 11 43   3 41  5   3 19  53  3 5  17 3  71 29  3  97 7  3 13  5 3 23  11  3 5 19 3 17  37  3 7 13  3 11 5   3 59  7   3 5  79 3 29  61  3  31 73  3  83  5  3 7 67  3 5 11 3 13  7  3 53 17 3 19  5  3 11  23  3 5  13 3 7 103  3 89  31   3 17   5   3 101 19 3 5  41 3 43 11  3 23 47  3 7  5  3 13 107  3 5  7 3 37
 19 189 *  3 5 47 3 23   7  3 29 11 3 43  5  3 79 41  3 5  83 3 7 19   3 103  97  3  73   5  3 17  59 3 5 101 3 61  31  3 67 89  3 7  5  3 37 13  3 5  7 3 47 23 3 11 43   3 41  5   3 19  53  3 5  17 3 109 29  3  71 7  3 13  5 3 23  11  3 5 19 3 17  37  3 7 13  3 11 5   3 59  7   3 5  79 3 29  61  3  31 73  3  83  5  3 7 67  3 5 11 3 13  7  3 53 17 3 19  5  3 11  23  3 5  13 3 7 103  3 89  31   3 17   5   3 101 19 3 5  41 3 43 11  3 23 47  3 7  5  3 13 107  3 5  7 3 37
 20 190 *  3 5 47 3 23   7  3 29 11 3 43  5  3 79 41  3 5  83 3 7 19   3 103  97  3  73   5  3 17  59 3 5 101 3 61  31  3 67 89  3 7  5  3 37 13  3 5  7 3 47 23 3 11 43   3 41  5   3 19  53  3 5  17 3 107 29  3  71 7  3 13  5 3 23  11  3 5 19 3 17  37  3 7 13  3 11 5   3 59  7   3 5  79 3 29  61  3  31 73  3  83  5  3 7 67  3 5 11 3 13  7  3 53 17 3 19  5  3 11  23  3 5  13 3 7 103  3 89  31   3 17   5   3 101 19 3 5  41 3 43 11  3 23 47  3 7  5  3 13 109  3 5  7 3 37
 21 187 *  3 5 47 3 23   7  3 29 11 3 43  5  3 79 41  3 5  83 3 7 19   3 103 107  3  73   5  3 17  59 3 5 101 3 61  31  3 67 89  3 7  5  3 37 13  3 5  7 3 47 23 3 11 43   3 41  5   3 19  53  3 5  17 3 109 29  3  71 7  3 13  5 3 23  11  3 5 19 3 17  37  3 7 13  3 11 5   3 59  7   3 5  79 3 29  61  3  31 73  3  83  5  3 7 67  3 5 11 3 13  7  3 53 17 3 19  5  3 11  23  3 5  13 3 7 103  3 89  31   3 17   5   3 101 19 3 5  41 3 43 11  3 23 47  3 7  5  3 13  97  3 5  7 3 37
 22 188 *  3 5 47 3 23   7  3 29 11 3 43  5  3 79 41  3 5  83 3 7 19   3 103 109  3  73   5  3 17  59 3 5 101 3 61  31  3 67 89  3 7  5  3 37 13  3 5  7 3 47 23 3 11 43   3 41  5   3 19  53  3 5  17 3 107 29  3  71 7  3 13  5 3 23  11  3 5 19 3 17  37  3 7 13  3 11 5   3 59  7   3 5  79 3 29  61  3  31 73  3  83  5  3 7 67  3 5 11 3 13  7  3 53 17 3 19  5  3 11  23  3 5  13 3 7 103  3 89  31   3 17   5   3 101 19 3 5  41 3 43 11  3 23 47  3 7  5  3 13  97  3 5  7 3 37
 23 192 *  3 5 47 3 23   7  3 29 11 3 43  5  3 79 41  3 5  83 3 7 19   3 103 107  3  73   5  3 17  59 3 5 101 3 61  31  3 67 89  3 7  5  3 37 13  3 5  7 3 47 23 3 11 43   3 41  5   3 19  53  3 5  17 3  97 29  3  71 7  3 13  5 3 23  11  3 5 19 3 17  37  3 7 13  3 11 5   3 59  7   3 5  79 3 29  61  3  31 73  3  83  5  3 7 67  3 5 11 3 13  7  3 53 17 3 19  5  3 11  23  3 5  13 3 7 103  3 89  31   3 17   5   3 101 19 3 5  41 3 43 11  3 23 47  3 7  5  3 13 109  3 5  7 3 37
 24 191 *  3 5 47 3 23   7  3 29 11 3 43  5  3 79 41  3 5  83 3 7 19   3 103 109  3  73   5  3 17  59 3 5 101 3 61  31  3 67 89  3 7  5  3 37 13  3 5  7 3 47 23 3 11 43   3 41  5   3 19  53  3 5  17 3  97 29  3  71 7  3 13  5 3 23  11  3 5 19 3 17  37  3 7 13  3 11 5   3 59  7   3 5  79 3 29  61  3  31 73  3  83  5  3 7 67  3 5 11 3 13  7  3 53 17 3 19  5  3 11  23  3 5  13 3 7 103  3 89  31   3 17   5   3 101 19 3 5  41 3 43 11  3 23 47  3 7  5  3 13 107  3 5  7 3 37
 25 107 *  3 5 47 3 23   7  3 97 11 3 43  5  3 79 41  3 5  83 3 7 19   3  73  71  3 103   5  3 17  59 3 5 101 3 31 107  3 61 29  3 7  5  3 37 13  3 5  7 3 47 23 3 11 43   3 41  5   3 19  53  3 5  17 3 109 31  3  29 7  3 13  5 3 23  11  3 5 19 3 17  37  3 7 13  3 11 5   3 59  7   3 5  79 3 71  73  3  89 61  3  83  5  3 7 97  3 5 11 3 13  7  3 53 17 3 19  5  3 11  23  3 5  13 3 7  29  3 31 103   3 17   5   3 101 19 3 5  41 3 43 11  3 23 47  3 7  5  3 13  67  3 5  7 3 29
 26 108 *  3 5 47 3 23   7  3 97 11 3 43  5  3 79 41  3 5  83 3 7 19   3  73  71  3 103   5  3 17  59 3 5 101 3 31 109  3 61 29  3 7  5  3 37 13  3 5  7 3 47 23 3 11 43   3 41  5   3 19  53  3 5  17 3 107 31  3  29 7  3 13  5 3 23  11  3 5 19 3 17  37  3 7 13  3 11 5   3 59  7   3 5  79 3 71  73  3  89 61  3  83  5  3 7 97  3 5 11 3 13  7  3 53 17 3 19  5  3 11  23  3 5  13 3 7  29  3 31 103   3 17   5   3 101 19 3 5  41 3 43 11  3 23 47  3 7  5  3 13  67  3 5  7 3 29
 27 106 *  3 5 47 3 23   7  3 97 11 3 43  5  3 79 41  3 5  83 3 7 19   3  73  71  3 103   5  3 17  59 3 5 101 3 31  89  3 61 29  3 7  5  3 37 13  3 5  7 3 47 23 3 11 43   3 41  5   3 19  53  3 5  17 3 107 31  3  29 7  3 13  5 3 23  11  3 5 19 3 17  37  3 7 13  3 11 5   3 59  7   3 5  79 3 71  73  3 109 61  3  83  5  3 7 97  3 5 11 3 13  7  3 53 17 3 19  5  3 11  23  3 5  13 3 7  29  3 31 103   3 17   5   3 101 19 3 5  41 3 43 11  3 23 47  3 7  5  3 13  67  3 5  7 3 29
 28 105 *  3 5 47 3 23   7  3 97 11 3 43  5  3 79 41  3 5  83 3 7 19   3  73  71  3 103   5  3 17  59 3 5 101 3 31  89  3 61 29  3 7  5  3 37 13  3 5  7 3 47 23 3 11 43   3 41  5   3 19  53  3 5  17 3 109 31  3  29 7  3 13  5 3 23  11  3 5 19 3 17  37  3 7 13  3 11 5   3 59  7   3 5  79 3 71  73  3 107 61  3  83  5  3 7 97  3 5 11 3 13  7  3 53 17 3 19  5  3 11  23  3 5  13 3 7  29  3 31 103   3 17   5   3 101 19 3 5  41 3 43 11  3 23 47  3 7  5  3 13  67  3 5  7 3 29
 29 103 *  3 5 47 3 23   7  3 97 11 3 43  5  3 79 41  3 5  83 3 7 19   3  73  71  3 103   5  3 17  59 3 5 101 3 31 107  3 61 29  3 7  5  3 37 13  3 5  7 3 47 23 3 11 43   3 41  5   3 19  53  3 5  17 3  89 31  3  29 7  3 13  5 3 23  11  3 5 19 3 17  37  3 7 13  3 11 5   3 59  7   3 5  79 3 71  73  3 109 61  3  83  5  3 7 97  3 5 11 3 13  7  3 53 17 3 19  5  3 11  23  3 5  13 3 7  29  3 31 103   3 17   5   3 101 19 3 5  41 3 43 11  3 23 47  3 7  5  3 13  67  3 5  7 3 29
 30 104 *  3 5 47 3 23   7  3 97 11 3 43  5  3 79 41  3 5  83 3 7 19   3  73  71  3 103   5  3 17  59 3 5 101 3 31 109  3 61 29  3 7  5  3 37 13  3 5  7 3 47 23 3 11 43   3 41  5   3 19  53  3 5  17 3  89 31  3  29 7  3 13  5 3 23  11  3 5 19 3 17  37  3 7 13  3 11 5   3 59  7   3 5  79 3 71  73  3 107 61  3  83  5  3 7 97  3 5 11 3 13  7  3 53 17 3 19  5  3 11  23  3 5  13 3 7  29  3 31 103   3 17   5   3 101 19 3 5  41 3 43 11  3 23 47  3 7  5  3 13  67  3 5  7 3 29
 31 125 *  3 5 47 3 23   7  3 97 11 3 43  5  3 79 41  3 5  83 3 7 19   3  73  71  3 103   5  3 17  59 3 5 101 3 31  89  3 61 29  3 7  5  3 37 13  3 5  7 3 47 23 3 11 43   3 41  5   3 19  53  3 5  17 3 109 31  3  29 7  3 13  5 3 23  11  3 5 19 3 17  37  3 7 13  3 11 5   3 59  7   3 5  79 3 71  73  3  67 61  3  83  5  3 7 97  3 5 11 3 13  7  3 53 17 3 19  5  3 11  23  3 5  13 3 7  29  3 31 103   3 17   5   3 101 19 3 5  41 3 43 11  3 23 47  3 7  5  3 13 107  3 5  7 3 29
 32 126 *  3 5 47 3 23   7  3 97 11 3 43  5  3 79 41  3 5  83 3 7 19   3  73  71  3 103   5  3 17  59 3 5 101 3 31  89  3 61 29  3 7  5  3 37 13  3 5  7 3 47 23 3 11 43   3 41  5   3 19  53  3 5  17 3 107 31  3  29 7  3 13  5 3 23  11  3 5 19 3 17  37  3 7 13  3 11 5   3 59  7   3 5  79 3 71  73  3  67 61  3  83  5  3 7 97  3 5 11 3 13  7  3 53 17 3 19  5  3 11  23  3 5  13 3 7  29  3 31 103   3 17   5   3 101 19 3 5  41 3 43 11  3 23 47  3 7  5  3 13 109  3 5  7 3 29
 33 123 *  3 5 47 3 23   7  3 97 11 3 43  5  3 79 41  3 5  83 3 7 19   3  73  71  3 103   5  3 17  59 3 5 101 3 31 107  3 61 29  3 7  5  3 37 13  3 5  7 3 47 23 3 11 43   3 41  5   3 19  53  3 5  17 3 109 31  3  29 7  3 13  5 3 23  11  3 5 19 3 17  37  3 7 13  3 11 5   3 59  7   3 5  79 3 71  73  3  67 61  3  83  5  3 7 97  3 5 11 3 13  7  3 53 17 3 19  5  3 11  23  3 5  13 3 7  29  3 31 103   3 17   5   3 101 19 3 5  41 3 43 11  3 23 47  3 7  5  3 13  89  3 5  7 3 29
 34 124 *  3 5 47 3 23   7  3 97 11 3 43  5  3 79 41  3 5  83 3 7 19   3  73  71  3 103   5  3 17  59 3 5 101 3 31 109  3 61 29  3 7  5  3 37 13  3 5  7 3 47 23 3 11 43   3 41  5   3 19  53  3 5  17 3 107 31  3  29 7  3 13  5 3 23  11  3 5 19 3 17  37  3 7 13  3 11 5   3 59  7   3 5  79 3 71  73  3  67 61  3  83  5  3 7 97  3 5 11 3 13  7  3 53 17 3 19  5  3 11  23  3 5  13 3 7  29  3 31 103   3 17   5   3 101 19 3 5  41 3 43 11  3 23 47  3 7  5  3 13  89  3 5  7 3 29
 35 122 *  3 5 47 3 23   7  3 97 11 3 43  5  3 79 41  3 5  83 3 7 19   3  73  71  3 103   5  3 17  59 3 5 101 3 31 107  3 61 29  3 7  5  3 37 13  3 5  7 3 47 23 3 11 43   3 41  5   3 19  53  3 5  17 3  89 31  3  29 7  3 13  5 3 23  11  3 5 19 3 17  37  3 7 13  3 11 5   3 59  7   3 5  79 3 71  73  3  67 61  3  83  5  3 7 97  3 5 11 3 13  7  3 53 17 3 19  5  3 11  23  3 5  13 3 7  29  3 31 103   3 17   5   3 101 19 3 5  41 3 43 11  3 23 47  3 7  5  3 13 109  3 5  7 3 29
 36 121 *  3 5 47 3 23   7  3 97 11 3 43  5  3 79 41  3 5  83 3 7 19   3  73  71  3 103   5  3 17  59 3 5 101 3 31 109  3 61 29  3 7  5  3 37 13  3 5  7 3 47 23 3 11 43   3 41  5   3 19  53  3 5  17 3  89 31  3  29 7  3 13  5 3 23  11  3 5 19 3 17  37  3 7 13  3 11 5   3 59  7   3 5  79 3 71  73  3  67 61  3  83  5  3 7 97  3 5 11 3 13  7  3 53 17 3 19  5  3 11  23  3 5  13 3 7  29  3 31 103   3 17   5   3 101 19 3 5  41 3 43 11  3 23 47  3 7  5  3 13 107  3 5  7 3 29
 37 119 *  3 5 47 3 23   7  3 97 11 3 43  5  3 79 41  3 5  83 3 7 19   3  73  71  3 103   5  3 17  59 3 5 101 3 31  67  3 61 29  3 7  5  3 37 13  3 5  7 3 47 23 3 11 43   3 41  5   3 19  53  3 5  17 3 109 31  3  29 7  3 13  5 3 23  11  3 5 19 3 17  37  3 7 13  3 11 5   3 59  7   3 5  79 3 71  73  3  89 61  3  83  5  3 7 97  3 5 11 3 13  7  3 53 17 3 19  5  3 11  23  3 5  13 3 7  29  3 31 103   3 17   5   3 101 19 3 5  41 3 43 11  3 23 47  3 7  5  3 13 107  3 5  7 3 29
 38 120 *  3 5 47 3 23   7  3 97 11 3 43  5  3 79 41  3 5  83 3 7 19   3  73  71  3 103   5  3 17  59 3 5 101 3 31  67  3 61 29  3 7  5  3 37 13  3 5  7 3 47 23 3 11 43   3 41  5   3 19  53  3 5  17 3 107 31  3  29 7  3 13  5 3 23  11  3 5 19 3 17  37  3 7 13  3 11 5   3 59  7   3 5  79 3 71  73  3  89 61  3  83  5  3 7 97  3 5 11 3 13  7  3 53 17 3 19  5  3 11  23  3 5  13 3 7  29  3 31 103   3 17   5   3 101 19 3 5  41 3 43 11  3 23 47  3 7  5  3 13 109  3 5  7 3 29
 39 118 *  3 5 47 3 23   7  3 97 11 3 43  5  3 79 41  3 5  83 3 7 19   3  73  71  3 103   5  3 17  59 3 5 101 3 31  67  3 61 29  3 7  5  3 37 13  3 5  7 3 47 23 3 11 43   3 41  5   3 19  53  3 5  17 3 107 31  3  29 7  3 13  5 3 23  11  3 5 19 3 17  37  3 7 13  3 11 5   3 59  7   3 5  79 3 71  73  3 109 61  3  83  5  3 7 97  3 5 11 3 13  7  3 53 17 3 19  5  3 11  23  3 5  13 3 7  29  3 31 103   3 17   5   3 101 19 3 5  41 3 43 11  3 23 47  3 7  5  3 13  89  3 5  7 3 29
 40 117 *  3 5 47 3 23   7  3 97 11 3 43  5  3 79 41  3 5  83 3 7 19   3  73  71  3 103   5  3 17  59 3 5 101 3 31  67  3 61 29  3 7  5  3 37 13  3 5  7 3 47 23 3 11 43   3 41  5   3 19  53  3 5  17 3 109 31  3  29 7  3 13  5 3 23  11  3 5 19 3 17  37  3 7 13  3 11 5   3 59  7   3 5  79 3 71  73  3 107 61  3  83  5  3 7 97  3 5 11 3 13  7  3 53 17 3 19  5  3 11  23  3 5  13 3 7  29  3 31 103   3 17   5   3 101 19 3 5  41 3 43 11  3 23 47  3 7  5  3 13  89  3 5  7 3 29
 41 115 *  3 5 47 3 23   7  3 97 11 3 43  5  3 79 41  3 5  83 3 7 19   3  73  71  3 103   5  3 17  59 3 5 101 3 31  67  3 61 29  3 7  5  3 37 13  3 5  7 3 47 23 3 11 43   3 41  5   3 19  53  3 5  17 3  89 31  3  29 7  3 13  5 3 23  11  3 5 19 3 17  37  3 7 13  3 11 5   3 59  7   3 5  79 3 71  73  3 109 61  3  83  5  3 7 97  3 5 11 3 13  7  3 53 17 3 19  5  3 11  23  3 5  13 3 7  29  3 31 103   3 17   5   3 101 19 3 5  41 3 43 11  3 23 47  3 7  5  3 13 107  3 5  7 3 29
 42 116 *  3 5 47 3 23   7  3 97 11 3 43  5  3 79 41  3 5  83 3 7 19   3  73  71  3 103   5  3 17  59 3 5 101 3 31  67  3 61 29  3 7  5  3 37 13  3 5  7 3 47 23 3 11 43   3 41  5   3 19  53  3 5  17 3  89 31  3  29 7  3 13  5 3 23  11  3 5 19 3 17  37  3 7 13  3 11 5   3 59  7   3 5  79 3 71  73  3 107 61  3  83  5  3 7 97  3 5 11 3 13  7  3 53 17 3 19  5  3 11  23  3 5  13 3 7  29  3 31 103   3 17   5   3 101 19 3 5  41 3 43 11  3 23 47  3 7  5  3 13 109  3 5  7 3 29
 43 114 *  3 5 47 3 23   7  3 97 11 3 43  5  3 79 41  3 5  83 3 7 19   3  73  71  3 103   5  3 17  59 3 5 101 3 31 107  3 61 29  3 7  5  3 37 13  3 5  7 3 47 23 3 11 43   3 41  5   3 19  53  3 5  17 3  67 31  3  29 7  3 13  5 3 23  11  3 5 19 3 17  37  3 7 13  3 11 5   3 59  7   3 5  79 3 71  73  3  89 61  3  83  5  3 7 97  3 5 11 3 13  7  3 53 17 3 19  5  3 11  23  3 5  13 3 7  29  3 31 103   3 17   5   3 101 19 3 5  41 3 43 11  3 23 47  3 7  5  3 13 109  3 5  7 3 29
 44 113 *  3 5 47 3 23   7  3 97 11 3 43  5  3 79 41  3 5  83 3 7 19   3  73  71  3 103   5  3 17  59 3 5 101 3 31 109  3 61 29  3 7  5  3 37 13  3 5  7 3 47 23 3 11 43   3 41  5   3 19  53  3 5  17 3  67 31  3  29 7  3 13  5 3 23  11  3 5 19 3 17  37  3 7 13  3 11 5   3 59  7   3 5  79 3 71  73  3  89 61  3  83  5  3 7 97  3 5 11 3 13  7  3 53 17 3 19  5  3 11  23  3 5  13 3 7  29  3 31 103   3 17   5   3 101 19 3 5  41 3 43 11  3 23 47  3 7  5  3 13 107  3 5  7 3 29
 45 111 *  3 5 47 3 23   7  3 97 11 3 43  5  3 79 41  3 5  83 3 7 19   3  73  71  3 103   5  3 17  59 3 5 101 3 31  89  3 61 29  3 7  5  3 37 13  3 5  7 3 47 23 3 11 43   3 41  5   3 19  53  3 5  17 3  67 31  3  29 7  3 13  5 3 23  11  3 5 19 3 17  37  3 7 13  3 11 5   3 59  7   3 5  79 3 71  73  3 109 61  3  83  5  3 7 97  3 5 11 3 13  7  3 53 17 3 19  5  3 11  23  3 5  13 3 7  29  3 31 103   3 17   5   3 101 19 3 5  41 3 43 11  3 23 47  3 7  5  3 13 107  3 5  7 3 29
 46 112 *  3 5 47 3 23   7  3 97 11 3 43  5  3 79 41  3 5  83 3 7 19   3  73  71  3 103   5  3 17  59 3 5 101 3 31  89  3 61 29  3 7  5  3 37 13  3 5  7 3 47 23 3 11 43   3 41  5   3 19  53  3 5  17 3  67 31  3  29 7  3 13  5 3 23  11  3 5 19 3 17  37  3 7 13  3 11 5   3 59  7   3 5  79 3 71  73  3 107 61  3  83  5  3 7 97  3 5 11 3 13  7  3 53 17 3 19  5  3 11  23  3 5  13 3 7  29  3 31 103   3 17   5   3 101 19 3 5  41 3 43 11  3 23 47  3 7  5  3 13 109  3 5  7 3 29
 47 109 *  3 5 47 3 23   7  3 97 11 3 43  5  3 79 41  3 5  83 3 7 19   3  73  71  3 103   5  3 17  59 3 5 101 3 31 107  3 61 29  3 7  5  3 37 13  3 5  7 3 47 23 3 11 43   3 41  5   3 19  53  3 5  17 3  67 31  3  29 7  3 13  5 3 23  11  3 5 19 3 17  37  3 7 13  3 11 5   3 59  7   3 5  79 3 71  73  3 109 61  3  83  5  3 7 97  3 5 11 3 13  7  3 53 17 3 19  5  3 11  23  3 5  13 3 7  29  3 31 103   3 17   5   3 101 19 3 5  41 3 43 11  3 23 47  3 7  5  3 13  89  3 5  7 3 29
 48 110 *  3 5 47 3 23   7  3 97 11 3 43  5  3 79 41  3 5  83 3 7 19   3  73  71  3 103   5  3 17  59 3 5 101 3 31 109  3 61 29  3 7  5  3 37 13  3 5  7 3 47 23 3 11 43   3 41  5   3 19  53  3 5  17 3  67 31  3  29 7  3 13  5 3 23  11  3 5 19 3 17  37  3 7 13  3 11 5   3 59  7   3 5  79 3 71  73  3 107 61  3  83  5  3 7 97  3 5 11 3 13  7  3 53 17 3 19  5  3 11  23  3 5  13 3 7  29  3 31 103   3 17   5   3 101 19 3 5  41 3 43 11  3 23 47  3 7  5  3 13  89  3 5  7 3 29
 49 179 *  3 5 47 3 23   7  3 97 11 3 43  5  3 67 83  3 5  71 3 7 19   3  73  89  3 103   5  3 17  79 3 5 101 3 31  59  3 61 29  3 7  5  3 53 13  3 5  7 3 47 23 3 11 43   3 37  5   3 19  41  3 5  17 3 109 31  3  29 7  3 13  5 3 23  11  3 5 19 3 17  67  3 7 13  3 11 5   3 71  7   3 5  37 3 59  73  3  83 61  3  41  5  3 7 97  3 5 11 3 13  7  3 89 17 3 19  5  3 11  23  3 5  13 3 7  29  3 31 103   3 17   5   3 101 19 3 5 107 3 43 11  3 23 47  3 7  5  3 13  53  3 5  7 3 29
 50 180 *  3 5 47 3 23   7  3 97 11 3 43  5  3 67 83  3 5  71 3 7 19   3  73  89  3 103   5  3 17  79 3 5 101 3 31  59  3 61 29  3 7  5  3 53 13  3 5  7 3 47 23 3 11 43   3 37  5   3 19  41  3 5  17 3 107 31  3  29 7  3 13  5 3 23  11  3 5 19 3 17  67  3 7 13  3 11 5   3 71  7   3 5  37 3 59  73  3  83 61  3  41  5  3 7 97  3 5 11 3 13  7  3 89 17 3 19  5  3 11  23  3 5  13 3 7  29  3 31 103   3 17   5   3 101 19 3 5 109 3 43 11  3 23 47  3 7  5  3 13  53  3 5  7 3 29
 51 177 *  3 5 47 3 23   7  3 97 11 3 43  5  3 67 83  3 5  71 3 7 19   3  73  89  3 103   5  3 17 107 3 5 101 3 31  59  3 61 29  3 7  5  3 53 13  3 5  7 3 47 23 3 11 43   3 37  5   3 19  41  3 5  17 3 109 31  3  29 7  3 13  5 3 23  11  3 5 19 3 17  67  3 7 13  3 11 5   3 71  7   3 5  37 3 59  73  3  83 61  3  41  5  3 7 97  3 5 11 3 13  7  3 89 17 3 19  5  3 11  23  3 5  13 3 7  29  3 31 103   3 17   5   3 101 19 3 5  79 3 43 11  3 23 47  3 7  5  3 13  53  3 5  7 3 29
 52 178 *  3 5 47 3 23   7  3 97 11 3 43  5  3 67 83  3 5  71 3 7 19   3  73  89  3 103   5  3 17 109 3 5 101 3 31  59  3 61 29  3 7  5  3 53 13  3 5  7 3 47 23 3 11 43   3 37  5   3 19  41  3 5  17 3 107 31  3  29 7  3 13  5 3 23  11  3 5 19 3 17  67  3 7 13  3 11 5   3 71  7   3 5  37 3 59  73  3  83 61  3  41  5  3 7 97  3 5 11 3 13  7  3 89 17 3 19  5  3 11  23  3 5  13 3 7  29  3 31 103   3 17   5   3 101 19 3 5  79 3 43 11  3 23 47  3 7  5  3 13  53  3 5  7 3 29
 53 176 *  3 5 47 3 23   7  3 97 11 3 43  5  3 67 83  3 5  71 3 7 19   3  73  89  3 103   5  3 17 107 3 5 101 3 31  59  3 61 29  3 7  5  3 53 13  3 5  7 3 47 23 3 11 43   3 37  5   3 19  41  3 5  17 3  79 31  3  29 7  3 13  5 3 23  11  3 5 19 3 17  67  3 7 13  3 11 5   3 71  7   3 5  37 3 59  73  3  83 61  3  41  5  3 7 97  3 5 11 3 13  7  3 89 17 3 19  5  3 11  23  3 5  13 3 7  29  3 31 103   3 17   5   3 101 19 3 5 109 3 43 11  3 23 47  3 7  5  3 13  53  3 5  7 3 29
 54 175 *  3 5 47 3 23   7  3 97 11 3 43  5  3 67 83  3 5  71 3 7 19   3  73  89  3 103   5  3 17 109 3 5 101 3 31  59  3 61 29  3 7  5  3 53 13  3 5  7 3 47 23 3 11 43   3 37  5   3 19  41  3 5  17 3  79 31  3  29 7  3 13  5 3 23  11  3 5 19 3 17  67  3 7 13  3 11 5   3 71  7   3 5  37 3 59  73  3  83 61  3  41  5  3 7 97  3 5 11 3 13  7  3 89 17 3 19  5  3 11  23  3 5  13 3 7  29  3 31 103   3 17   5   3 101 19 3 5 107 3 43 11  3 23 47  3 7  5  3 13  53  3 5  7 3 29
 55 174 *  3 5 47 3 23   7  3 97 11 3 43  5  3 67 83  3 5  71 3 7 19   3 107  89  3 103   5  3 17 109 3 5 101 3 31  59  3 61 29  3 7  5  3 53 13  3 5  7 3 47 23 3 11 43   3 37  5   3 19  41  3 5  17 3  73 31  3  29 7  3 13  5 3 23  11  3 5 19 3 17  67  3 7 13  3 11 5   3 71  7   3 5  37 3 59  79  3  83 61  3  41  5  3 7 97  3 5 11 3 13  7  3 89 17 3 19  5  3 11  23  3 5  13 3 7  29  3 31 103   3 17   5   3 101 19 3 5  73 3 43 11  3 23 47  3 7  5  3 13  53  3 5  7 3 29
 56 173 *  3 5 47 3 23   7  3 97 11 3 43  5  3 67 83  3 5  71 3 7 19   3 109  89  3 103   5  3 17 107 3 5 101 3 31  59  3 61 29  3 7  5  3 53 13  3 5  7 3 47 23 3 11 43   3 37  5   3 19  41  3 5  17 3  73 31  3  29 7  3 13  5 3 23  11  3 5 19 3 17  67  3 7 13  3 11 5   3 71  7   3 5  37 3 59  79  3  83 61  3  41  5  3 7 97  3 5 11 3 13  7  3 89 17 3 19  5  3 11  23  3 5  13 3 7  29  3 31 103   3 17   5   3 101 19 3 5  73 3 43 11  3 23 47  3 7  5  3 13  53  3 5  7 3 29
 57 171 *  3 5 47 3 23   7  3 97 11 3 43  5  3 67 83  3 5  71 3 7 19   3  79  89  3 103   5  3 17 107 3 5 101 3 31  59  3 61 29  3 7  5  3 53 13  3 5  7 3 47 23 3 11 43   3 37  5   3 19  41  3 5  17 3  73 31  3  29 7  3 13  5 3 23  11  3 5 19 3 17  67  3 7 13  3 11 5   3 71  7   3 5  37 3 59 109  3  83 61  3  41  5  3 7 97  3 5 11 3 13  7  3 89 17 3 19  5  3 11  23  3 5  13 3 7  29  3 31 103   3 17   5   3 101 19 3 5  73 3 43 11  3 23 47  3 7  5  3 13  53  3 5  7 3 29
 58 172 *  3 5 47 3 23   7  3 97 11 3 43  5  3 67 83  3 5  71 3 7 19   3  79  89  3 103   5  3 17 109 3 5 101 3 31  59  3 61 29  3 7  5  3 53 13  3 5  7 3 47 23 3 11 43   3 37  5   3 19  41  3 5  17 3  73 31  3  29 7  3 13  5 3 23  11  3 5 19 3 17  67  3 7 13  3 11 5   3 71  7   3 5  37 3 59 107  3  83 61  3  41  5  3 7 97  3 5 11 3 13  7  3 89 17 3 19  5  3 11  23  3 5  13 3 7  29  3 31 103   3 17   5   3 101 19 3 5  73 3 43 11  3 23 47  3 7  5  3 13  53  3 5  7 3 29
 59 169 *  3 5 47 3 23   7  3 97 11 3 43  5  3 67 83  3 5  71 3 7 19   3 107  89  3 103   5  3 17  79 3 5 101 3 31  59  3 61 29  3 7  5  3 53 13  3 5  7 3 47 23 3 11 43   3 37  5   3 19  41  3 5  17 3  73 31  3  29 7  3 13  5 3 23  11  3 5 19 3 17  67  3 7 13  3 11 5   3 71  7   3 5  37 3 59 109  3  83 61  3  41  5  3 7 97  3 5 11 3 13  7  3 89 17 3 19  5  3 11  23  3 5  13 3 7  29  3 31 103   3 17   5   3 101 19 3 5  73 3 43 11  3 23 47  3 7  5  3 13  53  3 5  7 3 29
 60 170 *  3 5 47 3 23   7  3 97 11 3 43  5  3 67 83  3 5  71 3 7 19   3 109  89  3 103   5  3 17  79 3 5 101 3 31  59  3 61 29  3 7  5  3 53 13  3 5  7 3 47 23 3 11 43   3 37  5   3 19  41  3 5  17 3  73 31  3  29 7  3 13  5 3 23  11  3 5 19 3 17  67  3 7 13  3 11 5   3 71  7   3 5  37 3 59 107  3  83 61  3  41  5  3 7 97  3 5 11 3 13  7  3 89 17 3 19  5  3 11  23  3 5  13 3 7  29  3 31 103   3 17   5   3 101 19 3 5  73 3 43 11  3 23 47  3 7  5  3 13  53  3 5  7 3 29
 61 150 *  3 5 47 3 23   7  3 97 11 3 43  5  3 67 41  3 5  71 3 7 19   3  73  37  3 103   5  3 17  83 3 5 101 3 31  59  3 61 29  3 7  5  3 53 13  3 5  7 3 47 23 3 11 43   3 41  5   3 19 107  3 5  17 3 109 31  3  29 7  3 13  5 3 23  11  3 5 19 3 17  67  3 7 13  3 11 5   3 71  7   3 5  79 3 59  73  3  37 61  3  89  5  3 7 97  3 5 11 3 13  7  3 83 17 3 19  5  3 11  23  3 5  13 3 7  29  3 31 103   3 17   5   3 101 19 3 5  41 3 43 11  3 23 47  3 7  5  3 13  53  3 5  7 3 29
 62 149 *  3 5 47 3 23   7  3 97 11 3 43  5  3 67 41  3 5  71 3 7 19   3  73  37  3 103   5  3 17  83 3 5 101 3 31  59  3 61 29  3 7  5  3 53 13  3 5  7 3 47 23 3 11 43   3 41  5   3 19 109  3 5  17 3 107 31  3  29 7  3 13  5 3 23  11  3 5 19 3 17  67  3 7 13  3 11 5   3 71  7   3 5  79 3 59  73  3  37 61  3  89  5  3 7 97  3 5 11 3 13  7  3 83 17 3 19  5  3 11  23  3 5  13 3 7  29  3 31 103   3 17   5   3 101 19 3 5  41 3 43 11  3 23 47  3 7  5  3 13  53  3 5  7 3 29
 63 148 *  3 5 47 3 23   7  3 97 11 3 43  5  3 67 41  3 5  71 3 7 19   3  73  37  3 103   5  3 17  83 3 5 101 3 31  59  3 61 29  3 7  5  3 53 13  3 5  7 3 47 23 3 11 43   3 41  5   3 19  89  3 5  17 3 107 31  3  29 7  3 13  5 3 23  11  3 5 19 3 17  67  3 7 13  3 11 5   3 71  7   3 5  79 3 59  73  3  37 61  3 109  5  3 7 97  3 5 11 3 13  7  3 83 17 3 19  5  3 11  23  3 5  13 3 7  29  3 31 103   3 17   5   3 101 19 3 5  41 3 43 11  3 23 47  3 7  5  3 13  53  3 5  7 3 29
 64 147 *  3 5 47 3 23   7  3 97 11 3 43  5  3 67 41  3 5  71 3 7 19   3  73  37  3 103   5  3 17  83 3 5 101 3 31  59  3 61 29  3 7  5  3 53 13  3 5  7 3 47 23 3 11 43   3 41  5   3 19  89  3 5  17 3 109 31  3  29 7  3 13  5 3 23  11  3 5 19 3 17  67  3 7 13  3 11 5   3 71  7   3 5  79 3 59  73  3  37 61  3 107  5  3 7 97  3 5 11 3 13  7  3 83 17 3 19  5  3 11  23  3 5  13 3 7  29  3 31 103   3 17   5   3 101 19 3 5  41 3 43 11  3 23 47  3 7  5  3 13  53  3 5  7 3 29
 65 146 *  3 5 47 3 23   7  3 97 11 3 43  5  3 67 41  3 5  71 3 7 19   3  73  37  3 103   5  3 17  83 3 5 101 3 31  59  3 61 29  3 7  5  3 53 13  3 5  7 3 47 23 3 11 43   3 41  5   3 19 107  3 5  17 3  89 31  3  29 7  3 13  5 3 23  11  3 5 19 3 17  67  3 7 13  3 11 5   3 71  7   3 5  79 3 59  73  3  37 61  3 109  5  3 7 97  3 5 11 3 13  7  3 83 17 3 19  5  3 11  23  3 5  13 3 7  29  3 31 103   3 17   5   3 101 19 3 5  41 3 43 11  3 23 47  3 7  5  3 13  53  3 5  7 3 29
 66 145 *  3 5 47 3 23   7  3 97 11 3 43  5  3 67 41  3 5  71 3 7 19   3  73  37  3 103   5  3 17  83 3 5 101 3 31  59  3 61 29  3 7  5  3 53 13  3 5  7 3 47 23 3 11 43   3 41  5   3 19 109  3 5  17 3  89 31  3  29 7  3 13  5 3 23  11  3 5 19 3 17  67  3 7 13  3 11 5   3 71  7   3 5  79 3 59  73  3  37 61  3 107  5  3 7 97  3 5 11 3 13  7  3 83 17 3 19  5  3 11  23  3 5  13 3 7  29  3 31 103   3 17   5   3 101 19 3 5  41 3 43 11  3 23 47  3 7  5  3 13  53  3 5  7 3 29
 67 144 *  3 5 47 3 23   7  3 97 11 3 43  5  3 67 41  3 5  71 3 7 19   3  73  37  3 103   5  3 17  83 3 5 101 3 31  59  3 61 29  3 7  5  3 53 13  3 5  7 3 47 23 3 11 43   3 41  5   3 19 107  3 5  17 3 109 31  3  29 7  3 13  5 3 23  11  3 5 19 3 17  67  3 7 13  3 11 5   3 71  7   3 5  89 3 59  73  3  37 61  3  79  5  3 7 97  3 5 11 3 13  7  3 83 17 3 19  5  3 11  23  3 5  13 3 7  29  3 31 103   3 17   5   3 101 19 3 5  41 3 43 11  3 23 47  3 7  5  3 13  53  3 5  7 3 29
 68 143 *  3 5 47 3 23   7  3 97 11 3 43  5  3 67 41  3 5  71 3 7 19   3  73  37  3 103   5  3 17  83 3 5 101 3 31  59  3 61 29  3 7  5  3 53 13  3 5  7 3 47 23 3 11 43   3 41  5   3 19 109  3 5  17 3 107 31  3  29 7  3 13  5 3 23  11  3 5 19 3 17  67  3 7 13  3 11 5   3 71  7   3 5  89 3 59  73  3  37 61  3  79  5  3 7 97  3 5 11 3 13  7  3 83 17 3 19  5  3 11  23  3 5  13 3 7  29  3 31 103   3 17   5   3 101 19 3 5  41 3 43 11  3 23 47  3 7  5  3 13  53  3 5  7 3 29
 69 142 *  3 5 47 3 23   7  3 97 11 3 43  5  3 67 41  3 5  71 3 7 19   3  73  37  3 103   5  3 17  83 3 5 101 3 31  59  3 61 29  3 7  5  3 53 13  3 5  7 3 47 23 3 11 43   3 41  5   3 19  89  3 5  17 3 107 31  3  29 7  3 13  5 3 23  11  3 5 19 3 17  67  3 7 13  3 11 5   3 71  7   3 5 109 3 59  73  3  37 61  3  79  5  3 7 97  3 5 11 3 13  7  3 83 17 3 19  5  3 11  23  3 5  13 3 7  29  3 31 103   3 17   5   3 101 19 3 5  41 3 43 11  3 23 47  3 7  5  3 13  53  3 5  7 3 29
 70 141 *  3 5 47 3 23   7  3 97 11 3 43  5  3 67 41  3 5  71 3 7 19   3  73  37  3 103   5  3 17  83 3 5 101 3 31  59  3 61 29  3 7  5  3 53 13  3 5  7 3 47 23 3 11 43   3 41  5   3 19  89  3 5  17 3 109 31  3  29 7  3 13  5 3 23  11  3 5 19 3 17  67  3 7 13  3 11 5   3 71  7   3 5 107 3 59  73  3  37 61  3  79  5  3 7 97  3 5 11 3 13  7  3 83 17 3 19  5  3 11  23  3 5  13 3 7  29  3 31 103   3 17   5   3 101 19 3 5  41 3 43 11  3 23 47  3 7  5  3 13  53  3 5  7 3 29
 71 140 *  3 5 47 3 23   7  3 97 11 3 43  5  3 67 41  3 5  71 3 7 19   3  73  37  3 103   5  3 17  83 3 5 101 3 31  59  3 61 29  3 7  5  3 53 13  3 5  7 3 47 23 3 11 43   3 41  5   3 19 107  3 5  17 3  89 31  3  29 7  3 13  5 3 23  11  3 5 19 3 17  67  3 7 13  3 11 5   3 71  7   3 5 109 3 59  73  3  37 61  3  79  5  3 7 97  3 5 11 3 13  7  3 83 17 3 19  5  3 11  23  3 5  13 3 7  29  3 31 103   3 17   5   3 101 19 3 5  41 3 43 11  3 23 47  3 7  5  3 13  53  3 5  7 3 29
 72 139 *  3 5 47 3 23   7  3 97 11 3 43  5  3 67 41  3 5  71 3 7 19   3  73  37  3 103   5  3 17  83 3 5 101 3 31  59  3 61 29  3 7  5  3 53 13  3 5  7 3 47 23 3 11 43   3 41  5   3 19 109  3 5  17 3  89 31  3  29 7  3 13  5 3 23  11  3 5 19 3 17  67  3 7 13  3 11 5   3 71  7   3 5 107 3 59  73  3  37 61  3  79  5  3 7 97  3 5 11 3 13  7  3 83 17 3 19  5  3 11  23  3 5  13 3 7  29  3 31 103   3 17   5   3 101 19 3 5  41 3 43 11  3 23 47  3 7  5  3 13  53  3 5  7 3 29
 73 138 *  3 5 47 3 23   7  3 97 11 3 43  5  3 67 41  3 5  71 3 7 19   3  73  37  3 103   5  3 17  83 3 5 101 3 31  59  3 61 29  3 7  5  3 53 13  3 5  7 3 47 23 3 11 43   3 41  5   3 19  79  3 5  17 3 107 31  3  29 7  3 13  5 3 23  11  3 5 19 3 17  67  3 7 13  3 11 5   3 71  7   3 5  89 3 59  73  3  37 61  3 109  5  3 7 97  3 5 11 3 13  7  3 83 17 3 19  5  3 11  23  3 5  13 3 7  29  3 31 103   3 17   5   3 101 19 3 5  41 3 43 11  3 23 47  3 7  5  3 13  53  3 5  7 3 29
 74 137 *  3 5 47 3 23   7  3 97 11 3 43  5  3 67 41  3 5  71 3 7 19   3  73  37  3 103   5  3 17  83 3 5 101 3 31  59  3 61 29  3 7  5  3 53 13  3 5  7 3 47 23 3 11 43   3 41  5   3 19  79  3 5  17 3 109 31  3  29 7  3 13  5 3 23  11  3 5 19 3 17  67  3 7 13  3 11 5   3 71  7   3 5  89 3 59  73  3  37 61  3 107  5  3 7 97  3 5 11 3 13  7  3 83 17 3 19  5  3 11  23  3 5  13 3 7  29  3 31 103   3 17   5   3 101 19 3 5  41 3 43 11  3 23 47  3 7  5  3 13  53  3 5  7 3 29
 75 136 *  3 5 47 3 23   7  3 97 11 3 43  5  3 67 41  3 5  71 3 7 19   3  73  37  3 103   5  3 17  83 3 5 101 3 31  59  3 61 29  3 7  5  3 53 13  3 5  7 3 47 23 3 11 43   3 41  5   3 19  79  3 5  17 3 107 31  3  29 7  3 13  5 3 23  11  3 5 19 3 17  67  3 7 13  3 11 5   3 71  7   3 5 109 3 59  73  3  37 61  3  89  5  3 7 97  3 5 11 3 13  7  3 83 17 3 19  5  3 11  23  3 5  13 3 7  29  3 31 103   3 17   5   3 101 19 3 5  41 3 43 11  3 23 47  3 7  5  3 13  53  3 5  7 3 29
 76 135 *  3 5 47 3 23   7  3 97 11 3 43  5  3 67 41  3 5  71 3 7 19   3  73  37  3 103   5  3 17  83 3 5 101 3 31  59  3 61 29  3 7  5  3 53 13  3 5  7 3 47 23 3 11 43   3 41  5   3 19  79  3 5  17 3 109 31  3  29 7  3 13  5 3 23  11  3 5 19 3 17  67  3 7 13  3 11 5   3 71  7   3 5 107 3 59  73  3  37 61  3  89  5  3 7 97  3 5 11 3 13  7  3 83 17 3 19  5  3 11  23  3 5  13 3 7  29  3 31 103   3 17   5   3 101 19 3 5  41 3 43 11  3 23 47  3 7  5  3 13  53  3 5  7 3 29
 77 134 *  3 5 47 3 23   7  3 97 11 3 43  5  3 67 41  3 5  71 3 7 19   3  73  37  3 103   5  3 17  83 3 5 101 3 31  59  3 61 29  3 7  5  3 53 13  3 5  7 3 47 23 3 11 43   3 41  5   3 19  79  3 5  17 3  89 31  3  29 7  3 13  5 3 23  11  3 5 19 3 17  67  3 7 13  3 11 5   3 71  7   3 5 107 3 59  73  3  37 61  3 109  5  3 7 97  3 5 11 3 13  7  3 83 17 3 19  5  3 11  23  3 5  13 3 7  29  3 31 103   3 17   5   3 101 19 3 5  41 3 43 11  3 23 47  3 7  5  3 13  53  3 5  7 3 29
 78 133 *  3 5 47 3 23   7  3 97 11 3 43  5  3 67 41  3 5  71 3 7 19   3  73  37  3 103   5  3 17  83 3 5 101 3 31  59  3 61 29  3 7  5  3 53 13  3 5  7 3 47 23 3 11 43   3 41  5   3 19  79  3 5  17 3  89 31  3  29 7  3 13  5 3 23  11  3 5 19 3 17  67  3 7 13  3 11 5   3 71  7   3 5 109 3 59  73  3  37 61  3 107  5  3 7 97  3 5 11 3 13  7  3 83 17 3 19  5  3 11  23  3 5  13 3 7  29  3 31 103   3 17   5   3 101 19 3 5  41 3 43 11  3 23 47  3 7  5  3 13  53  3 5  7 3 29
 79 132 *  3 5 47 3 23   7  3 97 11 3 43  5  3 67 41  3 5  71 3 7 19   3  73  37  3 103   5  3 17  83 3 5 101 3 31  59  3 61 29  3 7  5  3 53 13  3 5  7 3 47 23 3 11 43   3 41  5   3 19 107  3 5  17 3  79 31  3  29 7  3 13  5 3 23  11  3 5 19 3 17  67  3 7 13  3 11 5   3 71  7   3 5  89 3 59  73  3  37 61  3 109  5  3 7 97  3 5 11 3 13  7  3 83 17 3 19  5  3 11  23  3 5  13 3 7  29  3 31 103   3 17   5   3 101 19 3 5  41 3 43 11  3 23 47  3 7  5  3 13  53  3 5  7 3 29
 80 131 *  3 5 47 3 23   7  3 97 11 3 43  5  3 67 41  3 5  71 3 7 19   3  73  37  3 103   5  3 17  83 3 5 101 3 31  59  3 61 29  3 7  5  3 53 13  3 5  7 3 47 23 3 11 43   3 41  5   3 19 109  3 5  17 3  79 31  3  29 7  3 13  5 3 23  11  3 5 19 3 17  67  3 7 13  3 11 5   3 71  7   3 5  89 3 59  73  3  37 61  3 107  5  3 7 97  3 5 11 3 13  7  3 83 17 3 19  5  3 11  23  3 5  13 3 7  29  3 31 103   3 17   5   3 101 19 3 5  41 3 43 11  3 23 47  3 7  5  3 13  53  3 5  7 3 29
 81 130 *  3 5 47 3 23   7  3 97 11 3 43  5  3 67 41  3 5  71 3 7 19   3  73  37  3 103   5  3 17  83 3 5 101 3 31  59  3 61 29  3 7  5  3 53 13  3 5  7 3 47 23 3 11 43   3 41  5   3 19 107  3 5  17 3  79 31  3  29 7  3 13  5 3 23  11  3 5 19 3 17  67  3 7 13  3 11 5   3 71  7   3 5 109 3 59  73  3  37 61  3  89  5  3 7 97  3 5 11 3 13  7  3 83 17 3 19  5  3 11  23  3 5  13 3 7  29  3 31 103   3 17   5   3 101 19 3 5  41 3 43 11  3 23 47  3 7  5  3 13  53  3 5  7 3 29
 82 129 *  3 5 47 3 23   7  3 97 11 3 43  5  3 67 41  3 5  71 3 7 19   3  73  37  3 103   5  3 17  83 3 5 101 3 31  59  3 61 29  3 7  5  3 53 13  3 5  7 3 47 23 3 11 43   3 41  5   3 19 109  3 5  17 3  79 31  3  29 7  3 13  5 3 23  11  3 5 19 3 17  67  3 7 13  3 11 5   3 71  7   3 5 107 3 59  73  3  37 61  3  89  5  3 7 97  3 5 11 3 13  7  3 83 17 3 19  5  3 11  23  3 5  13 3 7  29  3 31 103   3 17   5   3 101 19 3 5  41 3 43 11  3 23 47  3 7  5  3 13  53  3 5  7 3 29
 83 128 *  3 5 47 3 23   7  3 97 11 3 43  5  3 67 41  3 5  71 3 7 19   3  73  37  3 103   5  3 17  83 3 5 101 3 31  59  3 61 29  3 7  5  3 53 13  3 5  7 3 47 23 3 11 43   3 41  5   3 19  89  3 5  17 3  79 31  3  29 7  3 13  5 3 23  11  3 5 19 3 17  67  3 7 13  3 11 5   3 71  7   3 5 107 3 59  73  3  37 61  3 109  5  3 7 97  3 5 11 3 13  7  3 83 17 3 19  5  3 11  23  3 5  13 3 7  29  3 31 103   3 17   5   3 101 19 3 5  41 3 43 11  3 23 47  3 7  5  3 13  53  3 5  7 3 29
 84 127 *  3 5 47 3 23   7  3 97 11 3 43  5  3 67 41  3 5  71 3 7 19   3  73  37  3 103   5  3 17  83 3 5 101 3 31  59  3 61 29  3 7  5  3 53 13  3 5  7 3 47 23 3 11 43   3 41  5   3 19  89  3 5  17 3  79 31  3  29 7  3 13  5 3 23  11  3 5 19 3 17  67  3 7 13  3 11 5   3 71  7   3 5 109 3 59  73  3  37 61  3 107  5  3 7 97  3 5 11 3 13  7  3 83 17 3 19  5  3 11  23  3 5  13 3 7  29  3 31 103   3 17   5   3 101 19 3 5  41 3 43 11  3 23 47  3 7  5  3 13  53  3 5  7 3 29
 85 166 *  3 5 47 3 23   7  3 97 11 3 43  5  3 79 41  3 5  71 3 7 19   3  73  37  3 103   5  3 17  83 3 5 101 3 31  59  3 61 29  3 7  5  3 53 13  3 5  7 3 47 23 3 11 43   3 41  5   3 19  89  3 5  17 3 107 31  3  29 7  3 13  5 3 23  11  3 5 19 3 17 109  3 7 13  3 11 5   3 71  7   3 5  79 3 59  73  3  37 61  3  67  5  3 7 97  3 5 11 3 13  7  3 83 17 3 19  5  3 11  23  3 5  13 3 7  29  3 31 103   3 17   5   3 101 19 3 5  41 3 43 11  3 23 47  3 7  5  3 13  53  3 5  7 3 29
 86 165 *  3 5 47 3 23   7  3 97 11 3 43  5  3 79 41  3 5  71 3 7 19   3  73  37  3 103   5  3 17  83 3 5 101 3 31  59  3 61 29  3 7  5  3 53 13  3 5  7 3 47 23 3 11 43   3 41  5   3 19  89  3 5  17 3 109 31  3  29 7  3 13  5 3 23  11  3 5 19 3 17 107  3 7 13  3 11 5   3 71  7   3 5  79 3 59  73  3  37 61  3  67  5  3 7 97  3 5 11 3 13  7  3 83 17 3 19  5  3 11  23  3 5  13 3 7  29  3 31 103   3 17   5   3 101 19 3 5  41 3 43 11  3 23 47  3 7  5  3 13  53  3 5  7 3 29
 87 164 *  3 5 47 3 23   7  3 97 11 3 43  5  3 79 41  3 5  71 3 7 19   3  73  37  3 103   5  3 17  83 3 5 101 3 31  59  3 61 29  3 7  5  3 53 13  3 5  7 3 47 23 3 11 43   3 41  5   3 19 107  3 5  17 3  89 31  3  29 7  3 13  5 3 23  11  3 5 19 3 17 109  3 7 13  3 11 5   3 71  7   3 5  79 3 59  73  3  37 61  3  67  5  3 7 97  3 5 11 3 13  7  3 83 17 3 19  5  3 11  23  3 5  13 3 7  29  3 31 103   3 17   5   3 101 19 3 5  41 3 43 11  3 23 47  3 7  5  3 13  53  3 5  7 3 29
 88 163 *  3 5 47 3 23   7  3 97 11 3 43  5  3 79 41  3 5  71 3 7 19   3  73  37  3 103   5  3 17  83 3 5 101 3 31  59  3 61 29  3 7  5  3 53 13  3 5  7 3 47 23 3 11 43   3 41  5   3 19 109  3 5  17 3  89 31  3  29 7  3 13  5 3 23  11  3 5 19 3 17 107  3 7 13  3 11 5   3 71  7   3 5  79 3 59  73  3  37 61  3  67  5  3 7 97  3 5 11 3 13  7  3 83 17 3 19  5  3 11  23  3 5  13 3 7  29  3 31 103   3 17   5   3 101 19 3 5  41 3 43 11  3 23 47  3 7  5  3 13  53  3 5  7 3 29
 89 168 *  3 5 47 3 23   7  3 97 11 3 43  5  3 79 41  3 5  71 3 7 19   3  73  37  3 103   5  3 17  83 3 5 101 3 31  59  3 61 29  3 7  5  3 53 13  3 5  7 3 47 23 3 11 43   3 41  5   3 19 107  3 5  17 3 109 31  3  29 7  3 13  5 3 23  11  3 5 19 3 17  89  3 7 13  3 11 5   3 71  7   3 5  79 3 59  73  3  37 61  3  67  5  3 7 97  3 5 11 3 13  7  3 83 17 3 19  5  3 11  23  3 5  13 3 7  29  3 31 103   3 17   5   3 101 19 3 5  41 3 43 11  3 23 47  3 7  5  3 13  53  3 5  7 3 29
 90 167 *  3 5 47 3 23   7  3 97 11 3 43  5  3 79 41  3 5  71 3 7 19   3  73  37  3 103   5  3 17  83 3 5 101 3 31  59  3 61 29  3 7  5  3 53 13  3 5  7 3 47 23 3 11 43   3 41  5   3 19 109  3 5  17 3 107 31  3  29 7  3 13  5 3 23  11  3 5 19 3 17  89  3 7 13  3 11 5   3 71  7   3 5  79 3 59  73  3  37 61  3  67  5  3 7 97  3 5 11 3 13  7  3 83 17 3 19  5  3 11  23  3 5  13 3 7  29  3 31 103   3 17   5   3 101 19 3 5  41 3 43 11  3 23 47  3 7  5  3 13  53  3 5  7 3 29
 91 160 *  3 5 47 3 23   7  3 97 11 3 43  5  3 79 41  3 5  71 3 7 19   3  73  37  3 103   5  3 17  83 3 5 101 3 31  59  3 61 29  3 7  5  3 53 13  3 5  7 3 47 23 3 11 43   3 41  5   3 19  67  3 5  17 3 107 31  3  29 7  3 13  5 3 23  11  3 5 19 3 17 109  3 7 13  3 11 5   3 71  7   3 5  79 3 59  73  3  37 61  3  89  5  3 7 97  3 5 11 3 13  7  3 83 17 3 19  5  3 11  23  3 5  13 3 7  29  3 31 103   3 17   5   3 101 19 3 5  41 3 43 11  3 23 47  3 7  5  3 13  53  3 5  7 3 29
 92 159 *  3 5 47 3 23   7  3 97 11 3 43  5  3 79 41  3 5  71 3 7 19   3  73  37  3 103   5  3 17  83 3 5 101 3 31  59  3 61 29  3 7  5  3 53 13  3 5  7 3 47 23 3 11 43   3 41  5   3 19  67  3 5  17 3 109 31  3  29 7  3 13  5 3 23  11  3 5 19 3 17 107  3 7 13  3 11 5   3 71  7   3 5  79 3 59  73  3  37 61  3  89  5  3 7 97  3 5 11 3 13  7  3 83 17 3 19  5  3 11  23  3 5  13 3 7  29  3 31 103   3 17   5   3 101 19 3 5  41 3 43 11  3 23 47  3 7  5  3 13  53  3 5  7 3 29
 93 158 *  3 5 47 3 23   7  3 97 11 3 43  5  3 79 41  3 5  71 3 7 19   3  73  37  3 103   5  3 17  83 3 5 101 3 31  59  3 61 29  3 7  5  3 53 13  3 5  7 3 47 23 3 11 43   3 41  5   3 19  67  3 5  17 3  89 31  3  29 7  3 13  5 3 23  11  3 5 19 3 17 107  3 7 13  3 11 5   3 71  7   3 5  79 3 59  73  3  37 61  3 109  5  3 7 97  3 5 11 3 13  7  3 83 17 3 19  5  3 11  23  3 5  13 3 7  29  3 31 103   3 17   5   3 101 19 3 5  41 3 43 11  3 23 47  3 7  5  3 13  53  3 5  7 3 29
 94 157 *  3 5 47 3 23   7  3 97 11 3 43  5  3 79 41  3 5  71 3 7 19   3  73  37  3 103   5  3 17  83 3 5 101 3 31  59  3 61 29  3 7  5  3 53 13  3 5  7 3 47 23 3 11 43   3 41  5   3 19  67  3 5  17 3  89 31  3  29 7  3 13  5 3 23  11  3 5 19 3 17 109  3 7 13  3 11 5   3 71  7   3 5  79 3 59  73  3  37 61  3 107  5  3 7 97  3 5 11 3 13  7  3 83 17 3 19  5  3 11  23  3 5  13 3 7  29  3 31 103   3 17   5   3 101 19 3 5  41 3 43 11  3 23 47  3 7  5  3 13  53  3 5  7 3 29
 95 162 *  3 5 47 3 23   7  3 97 11 3 43  5  3 79 41  3 5  71 3 7 19   3  73  37  3 103   5  3 17  83 3 5 101 3 31  59  3 61 29  3 7  5  3 53 13  3 5  7 3 47 23 3 11 43   3 41  5   3 19  67  3 5  17 3 107 31  3  29 7  3 13  5 3 23  11  3 5 19 3 17  89  3 7 13  3 11 5   3 71  7   3 5  79 3 59  73  3  37 61  3 109  5  3 7 97  3 5 11 3 13  7  3 83 17 3 19  5  3 11  23  3 5  13 3 7  29  3 31 103   3 17   5   3 101 19 3 5  41 3 43 11  3 23 47  3 7  5  3 13  53  3 5  7 3 29
 96 161 *  3 5 47 3 23   7  3 97 11 3 43  5  3 79 41  3 5  71 3 7 19   3  73  37  3 103   5  3 17  83 3 5 101 3 31  59  3 61 29  3 7  5  3 53 13  3 5  7 3 47 23 3 11 43   3 41  5   3 19  67  3 5  17 3 109 31  3  29 7  3 13  5 3 23  11  3 5 19 3 17  89  3 7 13  3 11 5   3 71  7   3 5  79 3 59  73  3  37 61  3 107  5  3 7 97  3 5 11 3 13  7  3 83 17 3 19  5  3 11  23  3 5  13 3 7  29  3 31 103   3 17   5   3 101 19 3 5  41 3 43 11  3 23 47  3 7  5  3 13  53  3 5  7 3 29
 97 154 *  3 5 47 3 23   7  3 97 11 3 43  5  3 79 41  3 5  71 3 7 19   3  73  37  3 103   5  3 17  83 3 5 101 3 31  59  3 61 29  3 7  5  3 53 13  3 5  7 3 47 23 3 11 43   3 41  5   3 19 107  3 5  17 3  67 31  3  29 7  3 13  5 3 23  11  3 5 19 3 17 109  3 7 13  3 11 5   3 71  7   3 5  79 3 59  73  3  37 61  3  89  5  3 7 97  3 5 11 3 13  7  3 83 17 3 19  5  3 11  23  3 5  13 3 7  29  3 31 103   3 17   5   3 101 19 3 5  41 3 43 11  3 23 47  3 7  5  3 13  53  3 5  7 3 29
 98 153 *  3 5 47 3 23   7  3 97 11 3 43  5  3 79 41  3 5  71 3 7 19   3  73  37  3 103   5  3 17  83 3 5 101 3 31  59  3 61 29  3 7  5  3 53 13  3 5  7 3 47 23 3 11 43   3 41  5   3 19 109  3 5  17 3  67 31  3  29 7  3 13  5 3 23  11  3 5 19 3 17 107  3 7 13  3 11 5   3 71  7   3 5  79 3 59  73  3  37 61  3  89  5  3 7 97  3 5 11 3 13  7  3 83 17 3 19  5  3 11  23  3 5  13 3 7  29  3 31 103   3 17   5   3 101 19 3 5  41 3 43 11  3 23 47  3 7  5  3 13  53  3 5  7 3 29
 99 152 *  3 5 47 3 23   7  3 97 11 3 43  5  3 79 41  3 5  71 3 7 19   3  73  37  3 103   5  3 17  83 3 5 101 3 31  59  3 61 29  3 7  5  3 53 13  3 5  7 3 47 23 3 11 43   3 41  5   3 19  89  3 5  17 3  67 31  3  29 7  3 13  5 3 23  11  3 5 19 3 17 107  3 7 13  3 11 5   3 71  7   3 5  79 3 59  73  3  37 61  3 109  5  3 7 97  3 5 11 3 13  7  3 83 17 3 19  5  3 11  23  3 5  13 3 7  29  3 31 103   3 17   5   3 101 19 3 5  41 3 43 11  3 23 47  3 7  5  3 13  53  3 5  7 3 29
100 151 *  3 5 47 3 23   7  3 97 11 3 43  5  3 79 41  3 5  71 3 7 19   3  73  37  3 103   5  3 17  83 3 5 101 3 31  59  3 61 29  3 7  5  3 53 13  3 5  7 3 47 23 3 11 43   3 41  5   3 19  89  3 5  17 3  67 31  3  29 7  3 13  5 3 23  11  3 5 19 3 17 109  3 7 13  3 11 5   3 71  7   3 5  79 3 59  73  3  37 61  3 107  5  3 7 97  3 5 11 3 13  7  3 83 17 3 19  5  3 11  23  3 5  13 3 7  29  3 31 103   3 17   5   3 101 19 3 5  41 3 43 11  3 23 47  3 7  5  3 13  53  3 5  7 3 29
101 156 *  3 5 47 3 23   7  3 97 11 3 43  5  3 79 41  3 5  71 3 7 19   3  73  37  3 103   5  3 17  83 3 5 101 3 31  59  3 61 29  3 7  5  3 53 13  3 5  7 3 47 23 3 11 43   3 41  5   3 19 107  3 5  17 3  67 31  3  29 7  3 13  5 3 23  11  3 5 19 3 17  89  3 7 13  3 11 5   3 71  7   3 5  79 3 59  73  3  37 61  3 109  5  3 7 97  3 5 11 3 13  7  3 83 17 3 19  5  3 11  23  3 5  13 3 7  29  3 31 103   3 17   5   3 101 19 3 5  41 3 43 11  3 23 47  3 7  5  3 13  53  3 5  7 3 29
102 155 *  3 5 47 3 23   7  3 97 11 3 43  5  3 79 41  3 5  71 3 7 19   3  73  37  3 103   5  3 17  83 3 5 101 3 31  59  3 61 29  3 7  5  3 53 13  3 5  7 3 47 23 3 11 43   3 41  5   3 19 109  3 5  17 3  67 31  3  29 7  3 13  5 3 23  11  3 5 19 3 17  89  3 7 13  3 11 5   3 71  7   3 5  79 3 59  73  3  37 61  3 107  5  3 7 97  3 5 11 3 13  7  3 83 17 3 19  5  3 11  23  3 5  13 3 7  29  3 31 103   3 17   5   3 101 19 3 5  41 3 43 11  3 23 47  3 7  5  3 13  53  3 5  7 3 29
103  29 * 29 3  7 5  3  67 13  3  5 7  3 47 23  3 11 43 3  41 5 3 19 101   3   5 17   3 103 31  3  29 7 3  13 5  3  23 11  3  5 19 3 17 53  3  7 13 3 11 5  3 97 7  3  5  83  3 61 109  3  73 71 3  79 5   3  7 59   3 5 11  3 13 7  3  37 17 3 19 5  3  11 23 3  5 13  3 7  29  3 31  89 3  17 5  3  53 19   3  5 41   3 43 11 3 23 47 3  7 5  3 13 37  3  5 7  3 29 61  3 107 31 3 101 5 3  59 17  3   5 103  3  71  73   3 19 7 3  83 5  3 41 79  3  5 43 3 11 97  3   7 23 3 47 5  3
104  30 * 29 3  7 5  3  67 13  3  5 7  3 47 23  3 11 43 3  41 5 3 19 101   3   5 17   3 103 31  3  29 7 3  13 5  3  23 11  3  5 19 3 17 53  3  7 13 3 11 5  3 97 7  3  5  83  3 61 107  3  73 71 3  79 5   3  7 59   3 5 11  3 13 7  3  37 17 3 19 5  3  11 23 3  5 13  3 7  29  3 31  89 3  17 5  3  53 19   3  5 41   3 43 11 3 23 47 3  7 5  3 13 37  3  5 7  3 29 61  3 109 31 3 101 5 3  59 17  3   5 103  3  71  73   3 19 7 3  83 5  3 41 79  3  5 43 3 11 97  3   7 23 3 47 5  3
105  28 * 29 3  7 5  3  67 13  3  5 7  3 47 23  3 11 43 3  41 5 3 19 101   3   5 17   3 103 31  3  29 7 3  13 5  3  23 11  3  5 19 3 17 53  3  7 13 3 11 5  3 97 7  3  5  83  3 61 107  3  73 71 3  79 5   3  7 59   3 5 11  3 13 7  3  37 17 3 19 5  3  11 23 3  5 13  3 7  29  3 31 109 3  17 5  3  53 19   3  5 41   3 43 11 3 23 47 3  7 5  3 13 37  3  5 7  3 29 61  3  89 31 3 101 5 3  59 17  3   5 103  3  71  73   3 19 7 3  83 5  3 41 79  3  5 43 3 11 97  3   7 23 3 47 5  3
106  27 * 29 3  7 5  3  67 13  3  5 7  3 47 23  3 11 43 3  41 5 3 19 101   3   5 17   3 103 31  3  29 7 3  13 5  3  23 11  3  5 19 3 17 53  3  7 13 3 11 5  3 97 7  3  5  83  3 61 109  3  73 71 3  79 5   3  7 59   3 5 11  3 13 7  3  37 17 3 19 5  3  11 23 3  5 13  3 7  29  3 31 107 3  17 5  3  53 19   3  5 41   3 43 11 3 23 47 3  7 5  3 13 37  3  5 7  3 29 61  3  89 31 3 101 5 3  59 17  3   5 103  3  71  73   3 19 7 3  83 5  3 41 79  3  5 43 3 11 97  3   7 23 3 47 5  3
107  25 * 29 3  7 5  3  67 13  3  5 7  3 47 23  3 11 43 3  41 5 3 19 101   3   5 17   3 103 31  3  29 7 3  13 5  3  23 11  3  5 19 3 17 53  3  7 13 3 11 5  3 97 7  3  5  83  3 61  89  3  73 71 3  79 5   3  7 59   3 5 11  3 13 7  3  37 17 3 19 5  3  11 23 3  5 13  3 7  29  3 31 109 3  17 5  3  53 19   3  5 41   3 43 11 3 23 47 3  7 5  3 13 37  3  5 7  3 29 61  3 107 31 3 101 5 3  59 17  3   5 103  3  71  73   3 19 7 3  83 5  3 41 79  3  5 43 3 11 97  3   7 23 3 47 5  3
108  26 * 29 3  7 5  3  67 13  3  5 7  3 47 23  3 11 43 3  41 5 3 19 101   3   5 17   3 103 31  3  29 7 3  13 5  3  23 11  3  5 19 3 17 53  3  7 13 3 11 5  3 97 7  3  5  83  3 61  89  3  73 71 3  79 5   3  7 59   3 5 11  3 13 7  3  37 17 3 19 5  3  11 23 3  5 13  3 7  29  3 31 107 3  17 5  3  53 19   3  5 41   3 43 11 3 23 47 3  7 5  3 13 37  3  5 7  3 29 61  3 109 31 3 101 5 3  59 17  3   5 103  3  71  73   3 19 7 3  83 5  3 41 79  3  5 43 3 11 97  3   7 23 3 47 5  3
109  47 * 29 3  7 5  3  89 13  3  5 7  3 47 23  3 11 43 3  41 5 3 19 101   3   5 17   3 103 31  3  29 7 3  13 5  3  23 11  3  5 19 3 17 53  3  7 13 3 11 5  3 97 7  3  5  83  3 61 109  3  73 71 3  79 5   3  7 59   3 5 11  3 13 7  3  37 17 3 19 5  3  11 23 3  5 13  3 7  29  3 31  67 3  17 5  3  53 19   3  5 41   3 43 11 3 23 47 3  7 5  3 13 37  3  5 7  3 29 61  3 107 31 3 101 5 3  59 17  3   5 103  3  71  73   3 19 7 3  83 5  3 41 79  3  5 43 3 11 97  3   7 23 3 47 5  3
110  48 * 29 3  7 5  3  89 13  3  5 7  3 47 23  3 11 43 3  41 5 3 19 101   3   5 17   3 103 31  3  29 7 3  13 5  3  23 11  3  5 19 3 17 53  3  7 13 3 11 5  3 97 7  3  5  83  3 61 107  3  73 71 3  79 5   3  7 59   3 5 11  3 13 7  3  37 17 3 19 5  3  11 23 3  5 13  3 7  29  3 31  67 3  17 5  3  53 19   3  5 41   3 43 11 3 23 47 3  7 5  3 13 37  3  5 7  3 29 61  3 109 31 3 101 5 3  59 17  3   5 103  3  71  73   3 19 7 3  83 5  3 41 79  3  5 43 3 11 97  3   7 23 3 47 5  3
111  45 * 29 3  7 5  3 107 13  3  5 7  3 47 23  3 11 43 3  41 5 3 19 101   3   5 17   3 103 31  3  29 7 3  13 5  3  23 11  3  5 19 3 17 53  3  7 13 3 11 5  3 97 7  3  5  83  3 61 109  3  73 71 3  79 5   3  7 59   3 5 11  3 13 7  3  37 17 3 19 5  3  11 23 3  5 13  3 7  29  3 31  67 3  17 5  3  53 19   3  5 41   3 43 11 3 23 47 3  7 5  3 13 37  3  5 7  3 29 61  3  89 31 3 101 5 3  59 17  3   5 103  3  71  73   3 19 7 3  83 5  3 41 79  3  5 43 3 11 97  3   7 23 3 47 5  3
112  46 * 29 3  7 5  3 109 13  3  5 7  3 47 23  3 11 43 3  41 5 3 19 101   3   5 17   3 103 31  3  29 7 3  13 5  3  23 11  3  5 19 3 17 53  3  7 13 3 11 5  3 97 7  3  5  83  3 61 107  3  73 71 3  79 5   3  7 59   3 5 11  3 13 7  3  37 17 3 19 5  3  11 23 3  5 13  3 7  29  3 31  67 3  17 5  3  53 19   3  5 41   3 43 11 3 23 47 3  7 5  3 13 37  3  5 7  3 29 61  3  89 31 3 101 5 3  59 17  3   5 103  3  71  73   3 19 7 3  83 5  3 41 79  3  5 43 3 11 97  3   7 23 3 47 5  3
113  44 * 29 3  7 5  3 107 13  3  5 7  3 47 23  3 11 43 3  41 5 3 19 101   3   5 17   3 103 31  3  29 7 3  13 5  3  23 11  3  5 19 3 17 53  3  7 13 3 11 5  3 97 7  3  5  83  3 61  89  3  73 71 3  79 5   3  7 59   3 5 11  3 13 7  3  37 17 3 19 5  3  11 23 3  5 13  3 7  29  3 31  67 3  17 5  3  53 19   3  5 41   3 43 11 3 23 47 3  7 5  3 13 37  3  5 7  3 29 61  3 109 31 3 101 5 3  59 17  3   5 103  3  71  73   3 19 7 3  83 5  3 41 79  3  5 43 3 11 97  3   7 23 3 47 5  3
114  43 * 29 3  7 5  3 109 13  3  5 7  3 47 23  3 11 43 3  41 5 3 19 101   3   5 17   3 103 31  3  29 7 3  13 5  3  23 11  3  5 19 3 17 53  3  7 13 3 11 5  3 97 7  3  5  83  3 61  89  3  73 71 3  79 5   3  7 59   3 5 11  3 13 7  3  37 17 3 19 5  3  11 23 3  5 13  3 7  29  3 31  67 3  17 5  3  53 19   3  5 41   3 43 11 3 23 47 3  7 5  3 13 37  3  5 7  3 29 61  3 107 31 3 101 5 3  59 17  3   5 103  3  71  73   3 19 7 3  83 5  3 41 79  3  5 43 3 11 97  3   7 23 3 47 5  3
115  41 * 29 3  7 5  3 107 13  3  5 7  3 47 23  3 11 43 3  41 5 3 19 101   3   5 17   3 103 31  3  29 7 3  13 5  3  23 11  3  5 19 3 17 53  3  7 13 3 11 5  3 97 7  3  5  83  3 61 109  3  73 71 3  79 5   3  7 59   3 5 11  3 13 7  3  37 17 3 19 5  3  11 23 3  5 13  3 7  29  3 31  89 3  17 5  3  53 19   3  5 41   3 43 11 3 23 47 3  7 5  3 13 37  3  5 7  3 29 61  3  67 31 3 101 5 3  59 17  3   5 103  3  71  73   3 19 7 3  83 5  3 41 79  3  5 43 3 11 97  3   7 23 3 47 5  3
116  42 * 29 3  7 5  3 109 13  3  5 7  3 47 23  3 11 43 3  41 5 3 19 101   3   5 17   3 103 31  3  29 7 3  13 5  3  23 11  3  5 19 3 17 53  3  7 13 3 11 5  3 97 7  3  5  83  3 61 107  3  73 71 3  79 5   3  7 59   3 5 11  3 13 7  3  37 17 3 19 5  3  11 23 3  5 13  3 7  29  3 31  89 3  17 5  3  53 19   3  5 41   3 43 11 3 23 47 3  7 5  3 13 37  3  5 7  3 29 61  3  67 31 3 101 5 3  59 17  3   5 103  3  71  73   3 19 7 3  83 5  3 41 79  3  5 43 3 11 97  3   7 23 3 47 5  3
117  40 * 29 3  7 5  3  89 13  3  5 7  3 47 23  3 11 43 3  41 5 3 19 101   3   5 17   3 103 31  3  29 7 3  13 5  3  23 11  3  5 19 3 17 53  3  7 13 3 11 5  3 97 7  3  5  83  3 61 107  3  73 71 3  79 5   3  7 59   3 5 11  3 13 7  3  37 17 3 19 5  3  11 23 3  5 13  3 7  29  3 31 109 3  17 5  3  53 19   3  5 41   3 43 11 3 23 47 3  7 5  3 13 37  3  5 7  3 29 61  3  67 31 3 101 5 3  59 17  3   5 103  3  71  73   3 19 7 3  83 5  3 41 79  3  5 43 3 11 97  3   7 23 3 47 5  3
118  39 * 29 3  7 5  3  89 13  3  5 7  3 47 23  3 11 43 3  41 5 3 19 101   3   5 17   3 103 31  3  29 7 3  13 5  3  23 11  3  5 19 3 17 53  3  7 13 3 11 5  3 97 7  3  5  83  3 61 109  3  73 71 3  79 5   3  7 59   3 5 11  3 13 7  3  37 17 3 19 5  3  11 23 3  5 13  3 7  29  3 31 107 3  17 5  3  53 19   3  5 41   3 43 11 3 23 47 3  7 5  3 13 37  3  5 7  3 29 61  3  67 31 3 101 5 3  59 17  3   5 103  3  71  73   3 19 7 3  83 5  3 41 79  3  5 43 3 11 97  3   7 23 3 47 5  3
119  37 * 29 3  7 5  3 107 13  3  5 7  3 47 23  3 11 43 3  41 5 3 19 101   3   5 17   3 103 31  3  29 7 3  13 5  3  23 11  3  5 19 3 17 53  3  7 13 3 11 5  3 97 7  3  5  83  3 61  89  3  73 71 3  79 5   3  7 59   3 5 11  3 13 7  3  37 17 3 19 5  3  11 23 3  5 13  3 7  29  3 31 109 3  17 5  3  53 19   3  5 41   3 43 11 3 23 47 3  7 5  3 13 37  3  5 7  3 29 61  3  67 31 3 101 5 3  59 17  3   5 103  3  71  73   3 19 7 3  83 5  3 41 79  3  5 43 3 11 97  3   7 23 3 47 5  3
120  38 * 29 3  7 5  3 109 13  3  5 7  3 47 23  3 11 43 3  41 5 3 19 101   3   5 17   3 103 31  3  29 7 3  13 5  3  23 11  3  5 19 3 17 53  3  7 13 3 11 5  3 97 7  3  5  83  3 61  89  3  73 71 3  79 5   3  7 59   3 5 11  3 13 7  3  37 17 3 19 5  3  11 23 3  5 13  3 7  29  3 31 107 3  17 5  3  53 19   3  5 41   3 43 11 3 23 47 3  7 5  3 13 37  3  5 7  3 29 61  3  67 31 3 101 5 3  59 17  3   5 103  3  71  73   3 19 7 3  83 5  3 41 79  3  5 43 3 11 97  3   7 23 3 47 5  3
121  36 * 29 3  7 5  3 107 13  3  5 7  3 47 23  3 11 43 3  41 5 3 19 101   3   5 17   3 103 31  3  29 7 3  13 5  3  23 11  3  5 19 3 17 53  3  7 13 3 11 5  3 97 7  3  5  83  3 61  67  3  73 71 3  79 5   3  7 59   3 5 11  3 13 7  3  37 17 3 19 5  3  11 23 3  5 13  3 7  29  3 31  89 3  17 5  3  53 19   3  5 41   3 43 11 3 23 47 3  7 5  3 13 37  3  5 7  3 29 61  3 109 31 3 101 5 3  59 17  3   5 103  3  71  73   3 19 7 3  83 5  3 41 79  3  5 43 3 11 97  3   7 23 3 47 5  3
122  35 * 29 3  7 5  3 109 13  3  5 7  3 47 23  3 11 43 3  41 5 3 19 101   3   5 17   3 103 31  3  29 7 3  13 5  3  23 11  3  5 19 3 17 53  3  7 13 3 11 5  3 97 7  3  5  83  3 61  67  3  73 71 3  79 5   3  7 59   3 5 11  3 13 7  3  37 17 3 19 5  3  11 23 3  5 13  3 7  29  3 31  89 3  17 5  3  53 19   3  5 41   3 43 11 3 23 47 3  7 5  3 13 37  3  5 7  3 29 61  3 107 31 3 101 5 3  59 17  3   5 103  3  71  73   3 19 7 3  83 5  3 41 79  3  5 43 3 11 97  3   7 23 3 47 5  3
123  33 * 29 3  7 5  3  89 13  3  5 7  3 47 23  3 11 43 3  41 5 3 19 101   3   5 17   3 103 31  3  29 7 3  13 5  3  23 11  3  5 19 3 17 53  3  7 13 3 11 5  3 97 7  3  5  83  3 61  67  3  73 71 3  79 5   3  7 59   3 5 11  3 13 7  3  37 17 3 19 5  3  11 23 3  5 13  3 7  29  3 31 109 3  17 5  3  53 19   3  5 41   3 43 11 3 23 47 3  7 5  3 13 37  3  5 7  3 29 61  3 107 31 3 101 5 3  59 17  3   5 103  3  71  73   3 19 7 3  83 5  3 41 79  3  5 43 3 11 97  3   7 23 3 47 5  3
124  34 * 29 3  7 5  3  89 13  3  5 7  3 47 23  3 11 43 3  41 5 3 19 101   3   5 17   3 103 31  3  29 7 3  13 5  3  23 11  3  5 19 3 17 53  3  7 13 3 11 5  3 97 7  3  5  83  3 61  67  3  73 71 3  79 5   3  7 59   3 5 11  3 13 7  3  37 17 3 19 5  3  11 23 3  5 13  3 7  29  3 31 107 3  17 5  3  53 19   3  5 41   3 43 11 3 23 47 3  7 5  3 13 37  3  5 7  3 29 61  3 109 31 3 101 5 3  59 17  3   5 103  3  71  73   3 19 7 3  83 5  3 41 79  3  5 43 3 11 97  3   7 23 3 47 5  3
125  31 * 29 3  7 5  3 107 13  3  5 7  3 47 23  3 11 43 3  41 5 3 19 101   3   5 17   3 103 31  3  29 7 3  13 5  3  23 11  3  5 19 3 17 53  3  7 13 3 11 5  3 97 7  3  5  83  3 61  67  3  73 71 3  79 5   3  7 59   3 5 11  3 13 7  3  37 17 3 19 5  3  11 23 3  5 13  3 7  29  3 31 109 3  17 5  3  53 19   3  5 41   3 43 11 3 23 47 3  7 5  3 13 37  3  5 7  3 29 61  3  89 31 3 101 5 3  59 17  3   5 103  3  71  73   3 19 7 3  83 5  3 41 79  3  5 43 3 11 97  3   7 23 3 47 5  3
126  32 * 29 3  7 5  3 109 13  3  5 7  3 47 23  3 11 43 3  41 5 3 19 101   3   5 17   3 103 31  3  29 7 3  13 5  3  23 11  3  5 19 3 17 53  3  7 13 3 11 5  3 97 7  3  5  83  3 61  67  3  73 71 3  79 5   3  7 59   3 5 11  3 13 7  3  37 17 3 19 5  3  11 23 3  5 13  3 7  29  3 31 107 3  17 5  3  53 19   3  5 41   3 43 11 3 23 47 3  7 5  3 13 37  3  5 7  3 29 61  3  89 31 3 101 5 3  59 17  3   5 103  3  71  73   3 19 7 3  83 5  3 41 79  3  5 43 3 11 97  3   7 23 3 47 5  3
127  84 * 29 3  7 5  3  53 13  3  5 7  3 47 23  3 11 43 3  41 5 3 19 101   3   5 17   3 103 31  3  29 7 3  13 5  3  23 11  3  5 19 3 17 83  3  7 13 3 11 5  3 97 7  3  5 107  3 61  37  3  73 59 3 109 5   3  7 71   3 5 11  3 13 7  3  67 17 3 19 5  3  11 23 3  5 13  3 7  29  3 31  79 3  17 5  3  89 19   3  5 41   3 43 11 3 23 47 3  7 5  3 13 53  3  5 7  3 29 61  3  59 31 3 101 5 3  83 17  3   5 103  3  37  73   3 19 7 3  71 5  3 41 67  3  5 43 3 11 97  3   7 23 3 47 5  3
128  83 * 29 3  7 5  3  53 13  3  5 7  3 47 23  3 11 43 3  41 5 3 19 101   3   5 17   3 103 31  3  29 7 3  13 5  3  23 11  3  5 19 3 17 83  3  7 13 3 11 5  3 97 7  3  5 109  3 61  37  3  73 59 3 107 5   3  7 71   3 5 11  3 13 7  3  67 17 3 19 5  3  11 23 3  5 13  3 7  29  3 31  79 3  17 5  3  89 19   3  5 41   3 43 11 3 23 47 3  7 5  3 13 53  3  5 7  3 29 61  3  59 31 3 101 5 3  83 17  3   5 103  3  37  73   3 19 7 3  71 5  3 41 67  3  5 43 3 11 97  3   7 23 3 47 5  3
129  82 * 29 3  7 5  3  53 13  3  5 7  3 47 23  3 11 43 3  41 5 3 19 101   3   5 17   3 103 31  3  29 7 3  13 5  3  23 11  3  5 19 3 17 83  3  7 13 3 11 5  3 97 7  3  5  89  3 61  37  3  73 59 3 107 5   3  7 71   3 5 11  3 13 7  3  67 17 3 19 5  3  11 23 3  5 13  3 7  29  3 31  79 3  17 5  3 109 19   3  5 41   3 43 11 3 23 47 3  7 5  3 13 53  3  5 7  3 29 61  3  59 31 3 101 5 3  83 17  3   5 103  3  37  73   3 19 7 3  71 5  3 41 67  3  5 43 3 11 97  3   7 23 3 47 5  3
130  81 * 29 3  7 5  3  53 13  3  5 7  3 47 23  3 11 43 3  41 5 3 19 101   3   5 17   3 103 31  3  29 7 3  13 5  3  23 11  3  5 19 3 17 83  3  7 13 3 11 5  3 97 7  3  5  89  3 61  37  3  73 59 3 109 5   3  7 71   3 5 11  3 13 7  3  67 17 3 19 5  3  11 23 3  5 13  3 7  29  3 31  79 3  17 5  3 107 19   3  5 41   3 43 11 3 23 47 3  7 5  3 13 53  3  5 7  3 29 61  3  59 31 3 101 5 3  83 17  3   5 103  3  37  73   3 19 7 3  71 5  3 41 67  3  5 43 3 11 97  3   7 23 3 47 5  3
131  80 * 29 3  7 5  3  53 13  3  5 7  3 47 23  3 11 43 3  41 5 3 19 101   3   5 17   3 103 31  3  29 7 3  13 5  3  23 11  3  5 19 3 17 83  3  7 13 3 11 5  3 97 7  3  5 107  3 61  37  3  73 59 3  89 5   3  7 71   3 5 11  3 13 7  3  67 17 3 19 5  3  11 23 3  5 13  3 7  29  3 31  79 3  17 5  3 109 19   3  5 41   3 43 11 3 23 47 3  7 5  3 13 53  3  5 7  3 29 61  3  59 31 3 101 5 3  83 17  3   5 103  3  37  73   3 19 7 3  71 5  3 41 67  3  5 43 3 11 97  3   7 23 3 47 5  3
132  79 * 29 3  7 5  3  53 13  3  5 7  3 47 23  3 11 43 3  41 5 3 19 101   3   5 17   3 103 31  3  29 7 3  13 5  3  23 11  3  5 19 3 17 83  3  7 13 3 11 5  3 97 7  3  5 109  3 61  37  3  73 59 3  89 5   3  7 71   3 5 11  3 13 7  3  67 17 3 19 5  3  11 23 3  5 13  3 7  29  3 31  79 3  17 5  3 107 19   3  5 41   3 43 11 3 23 47 3  7 5  3 13 53  3  5 7  3 29 61  3  59 31 3 101 5 3  83 17  3   5 103  3  37  73   3 19 7 3  71 5  3 41 67  3  5 43 3 11 97  3   7 23 3 47 5  3
133  78 * 29 3  7 5  3  53 13  3  5 7  3 47 23  3 11 43 3  41 5 3 19 101   3   5 17   3 103 31  3  29 7 3  13 5  3  23 11  3  5 19 3 17 83  3  7 13 3 11 5  3 97 7  3  5 107  3 61  37  3  73 59 3 109 5   3  7 71   3 5 11  3 13 7  3  67 17 3 19 5  3  11 23 3  5 13  3 7  29  3 31  89 3  17 5  3  79 19   3  5 41   3 43 11 3 23 47 3  7 5  3 13 53  3  5 7  3 29 61  3  59 31 3 101 5 3  83 17  3   5 103  3  37  73   3 19 7 3  71 5  3 41 67  3  5 43 3 11 97  3   7 23 3 47 5  3
134  77 * 29 3  7 5  3  53 13  3  5 7  3 47 23  3 11 43 3  41 5 3 19 101   3   5 17   3 103 31  3  29 7 3  13 5  3  23 11  3  5 19 3 17 83  3  7 13 3 11 5  3 97 7  3  5 109  3 61  37  3  73 59 3 107 5   3  7 71   3 5 11  3 13 7  3  67 17 3 19 5  3  11 23 3  5 13  3 7  29  3 31  89 3  17 5  3  79 19   3  5 41   3 43 11 3 23 47 3  7 5  3 13 53  3  5 7  3 29 61  3  59 31 3 101 5 3  83 17  3   5 103  3  37  73   3 19 7 3  71 5  3 41 67  3  5 43 3 11 97  3   7 23 3 47 5  3
135  76 * 29 3  7 5  3  53 13  3  5 7  3 47 23  3 11 43 3  41 5 3 19 101   3   5 17   3 103 31  3  29 7 3  13 5  3  23 11  3  5 19 3 17 83  3  7 13 3 11 5  3 97 7  3  5  89  3 61  37  3  73 59 3 107 5   3  7 71   3 5 11  3 13 7  3  67 17 3 19 5  3  11 23 3  5 13  3 7  29  3 31 109 3  17 5  3  79 19   3  5 41   3 43 11 3 23 47 3  7 5  3 13 53  3  5 7  3 29 61  3  59 31 3 101 5 3  83 17  3   5 103  3  37  73   3 19 7 3  71 5  3 41 67  3  5 43 3 11 97  3   7 23 3 47 5  3
136  75 * 29 3  7 5  3  53 13  3  5 7  3 47 23  3 11 43 3  41 5 3 19 101   3   5 17   3 103 31  3  29 7 3  13 5  3  23 11  3  5 19 3 17 83  3  7 13 3 11 5  3 97 7  3  5  89  3 61  37  3  73 59 3 109 5   3  7 71   3 5 11  3 13 7  3  67 17 3 19 5  3  11 23 3  5 13  3 7  29  3 31 107 3  17 5  3  79 19   3  5 41   3 43 11 3 23 47 3  7 5  3 13 53  3  5 7  3 29 61  3  59 31 3 101 5 3  83 17  3   5 103  3  37  73   3 19 7 3  71 5  3 41 67  3  5 43 3 11 97  3   7 23 3 47 5  3
137  74 * 29 3  7 5  3  53 13  3  5 7  3 47 23  3 11 43 3  41 5 3 19 101   3   5 17   3 103 31  3  29 7 3  13 5  3  23 11  3  5 19 3 17 83  3  7 13 3 11 5  3 97 7  3  5 107  3 61  37  3  73 59 3  89 5   3  7 71   3 5 11  3 13 7  3  67 17 3 19 5  3  11 23 3  5 13  3 7  29  3 31 109 3  17 5  3  79 19   3  5 41   3 43 11 3 23 47 3  7 5  3 13 53  3  5 7  3 29 61  3  59 31 3 101 5 3  83 17  3   5 103  3  37  73   3 19 7 3  71 5  3 41 67  3  5 43 3 11 97  3   7 23 3 47 5  3
138  73 * 29 3  7 5  3  53 13  3  5 7  3 47 23  3 11 43 3  41 5 3 19 101   3   5 17   3 103 31  3  29 7 3  13 5  3  23 11  3  5 19 3 17 83  3  7 13 3 11 5  3 97 7  3  5 109  3 61  37  3  73 59 3  89 5   3  7 71   3 5 11  3 13 7  3  67 17 3 19 5  3  11 23 3  5 13  3 7  29  3 31 107 3  17 5  3  79 19   3  5 41   3 43 11 3 23 47 3  7 5  3 13 53  3  5 7  3 29 61  3  59 31 3 101 5 3  83 17  3   5 103  3  37  73   3 19 7 3  71 5  3 41 67  3  5 43 3 11 97  3   7 23 3 47 5  3
139  72 * 29 3  7 5  3  53 13  3  5 7  3 47 23  3 11 43 3  41 5 3 19 101   3   5 17   3 103 31  3  29 7 3  13 5  3  23 11  3  5 19 3 17 83  3  7 13 3 11 5  3 97 7  3  5  79  3 61  37  3  73 59 3 107 5   3  7 71   3 5 11  3 13 7  3  67 17 3 19 5  3  11 23 3  5 13  3 7  29  3 31  89 3  17 5  3 109 19   3  5 41   3 43 11 3 23 47 3  7 5  3 13 53  3  5 7  3 29 61  3  59 31 3 101 5 3  83 17  3   5 103  3  37  73   3 19 7 3  71 5  3 41 67  3  5 43 3 11 97  3   7 23 3 47 5  3
140  71 * 29 3  7 5  3  53 13  3  5 7  3 47 23  3 11 43 3  41 5 3 19 101   3   5 17   3 103 31  3  29 7 3  13 5  3  23 11  3  5 19 3 17 83  3  7 13 3 11 5  3 97 7  3  5  79  3 61  37  3  73 59 3 109 5   3  7 71   3 5 11  3 13 7  3  67 17 3 19 5  3  11 23 3  5 13  3 7  29  3 31  89 3  17 5  3 107 19   3  5 41   3 43 11 3 23 47 3  7 5  3 13 53  3  5 7  3 29 61  3  59 31 3 101 5 3  83 17  3   5 103  3  37  73   3 19 7 3  71 5  3 41 67  3  5 43 3 11 97  3   7 23 3 47 5  3
141  70 * 29 3  7 5  3  53 13  3  5 7  3 47 23  3 11 43 3  41 5 3 19 101   3   5 17   3 103 31  3  29 7 3  13 5  3  23 11  3  5 19 3 17 83  3  7 13 3 11 5  3 97 7  3  5  79  3 61  37  3  73 59 3 107 5   3  7 71   3 5 11  3 13 7  3  67 17 3 19 5  3  11 23 3  5 13  3 7  29  3 31 109 3  17 5  3  89 19   3  5 41   3 43 11 3 23 47 3  7 5  3 13 53  3  5 7  3 29 61  3  59 31 3 101 5 3  83 17  3   5 103  3  37  73   3 19 7 3  71 5  3 41 67  3  5 43 3 11 97  3   7 23 3 47 5  3
142  69 * 29 3  7 5  3  53 13  3  5 7  3 47 23  3 11 43 3  41 5 3 19 101   3   5 17   3 103 31  3  29 7 3  13 5  3  23 11  3  5 19 3 17 83  3  7 13 3 11 5  3 97 7  3  5  79  3 61  37  3  73 59 3 109 5   3  7 71   3 5 11  3 13 7  3  67 17 3 19 5  3  11 23 3  5 13  3 7  29  3 31 107 3  17 5  3  89 19   3  5 41   3 43 11 3 23 47 3  7 5  3 13 53  3  5 7  3 29 61  3  59 31 3 101 5 3  83 17  3   5 103  3  37  73   3 19 7 3  71 5  3 41 67  3  5 43 3 11 97  3   7 23 3 47 5  3
143  68 * 29 3  7 5  3  53 13  3  5 7  3 47 23  3 11 43 3  41 5 3 19 101   3   5 17   3 103 31  3  29 7 3  13 5  3  23 11  3  5 19 3 17 83  3  7 13 3 11 5  3 97 7  3  5  79  3 61  37  3  73 59 3  89 5   3  7 71   3 5 11  3 13 7  3  67 17 3 19 5  3  11 23 3  5 13  3 7  29  3 31 107 3  17 5  3 109 19   3  5 41   3 43 11 3 23 47 3  7 5  3 13 53  3  5 7  3 29 61  3  59 31 3 101 5 3  83 17  3   5 103  3  37  73   3 19 7 3  71 5  3 41 67  3  5 43 3 11 97  3   7 23 3 47 5  3
144  67 * 29 3  7 5  3  53 13  3  5 7  3 47 23  3 11 43 3  41 5 3 19 101   3   5 17   3 103 31  3  29 7 3  13 5  3  23 11  3  5 19 3 17 83  3  7 13 3 11 5  3 97 7  3  5  79  3 61  37  3  73 59 3  89 5   3  7 71   3 5 11  3 13 7  3  67 17 3 19 5  3  11 23 3  5 13  3 7  29  3 31 109 3  17 5  3 107 19   3  5 41   3 43 11 3 23 47 3  7 5  3 13 53  3  5 7  3 29 61  3  59 31 3 101 5 3  83 17  3   5 103  3  37  73   3 19 7 3  71 5  3 41 67  3  5 43 3 11 97  3   7 23 3 47 5  3
145  66 * 29 3  7 5  3  53 13  3  5 7  3 47 23  3 11 43 3  41 5 3 19 101   3   5 17   3 103 31  3  29 7 3  13 5  3  23 11  3  5 19 3 17 83  3  7 13 3 11 5  3 97 7  3  5 107  3 61  37  3  73 59 3  79 5   3  7 71   3 5 11  3 13 7  3  67 17 3 19 5  3  11 23 3  5 13  3 7  29  3 31  89 3  17 5  3 109 19   3  5 41   3 43 11 3 23 47 3  7 5  3 13 53  3  5 7  3 29 61  3  59 31 3 101 5 3  83 17  3   5 103  3  37  73   3 19 7 3  71 5  3 41 67  3  5 43 3 11 97  3   7 23 3 47 5  3
146  65 * 29 3  7 5  3  53 13  3  5 7  3 47 23  3 11 43 3  41 5 3 19 101   3   5 17   3 103 31  3  29 7 3  13 5  3  23 11  3  5 19 3 17 83  3  7 13 3 11 5  3 97 7  3  5 109  3 61  37  3  73 59 3  79 5   3  7 71   3 5 11  3 13 7  3  67 17 3 19 5  3  11 23 3  5 13  3 7  29  3 31  89 3  17 5  3 107 19   3  5 41   3 43 11 3 23 47 3  7 5  3 13 53  3  5 7  3 29 61  3  59 31 3 101 5 3  83 17  3   5 103  3  37  73   3 19 7 3  71 5  3 41 67  3  5 43 3 11 97  3   7 23 3 47 5  3
147  64 * 29 3  7 5  3  53 13  3  5 7  3 47 23  3 11 43 3  41 5 3 19 101   3   5 17   3 103 31  3  29 7 3  13 5  3  23 11  3  5 19 3 17 83  3  7 13 3 11 5  3 97 7  3  5 107  3 61  37  3  73 59 3  79 5   3  7 71   3 5 11  3 13 7  3  67 17 3 19 5  3  11 23 3  5 13  3 7  29  3 31 109 3  17 5  3  89 19   3  5 41   3 43 11 3 23 47 3  7 5  3 13 53  3  5 7  3 29 61  3  59 31 3 101 5 3  83 17  3   5 103  3  37  73   3 19 7 3  71 5  3 41 67  3  5 43 3 11 97  3   7 23 3 47 5  3
148  63 * 29 3  7 5  3  53 13  3  5 7  3 47 23  3 11 43 3  41 5 3 19 101   3   5 17   3 103 31  3  29 7 3  13 5  3  23 11  3  5 19 3 17 83  3  7 13 3 11 5  3 97 7  3  5 109  3 61  37  3  73 59 3  79 5   3  7 71   3 5 11  3 13 7  3  67 17 3 19 5  3  11 23 3  5 13  3 7  29  3 31 107 3  17 5  3  89 19   3  5 41   3 43 11 3 23 47 3  7 5  3 13 53  3  5 7  3 29 61  3  59 31 3 101 5 3  83 17  3   5 103  3  37  73   3 19 7 3  71 5  3 41 67  3  5 43 3 11 97  3   7 23 3 47 5  3
149  62 * 29 3  7 5  3  53 13  3  5 7  3 47 23  3 11 43 3  41 5 3 19 101   3   5 17   3 103 31  3  29 7 3  13 5  3  23 11  3  5 19 3 17 83  3  7 13 3 11 5  3 97 7  3  5  89  3 61  37  3  73 59 3  79 5   3  7 71   3 5 11  3 13 7  3  67 17 3 19 5  3  11 23 3  5 13  3 7  29  3 31 107 3  17 5  3 109 19   3  5 41   3 43 11 3 23 47 3  7 5  3 13 53  3  5 7  3 29 61  3  59 31 3 101 5 3  83 17  3   5 103  3  37  73   3 19 7 3  71 5  3 41 67  3  5 43 3 11 97  3   7 23 3 47 5  3
150  61 * 29 3  7 5  3  53 13  3  5 7  3 47 23  3 11 43 3  41 5 3 19 101   3   5 17   3 103 31  3  29 7 3  13 5  3  23 11  3  5 19 3 17 83  3  7 13 3 11 5  3 97 7  3  5  89  3 61  37  3  73 59 3  79 5   3  7 71   3 5 11  3 13 7  3  67 17 3 19 5  3  11 23 3  5 13  3 7  29  3 31 109 3  17 5  3 107 19   3  5 41   3 43 11 3 23 47 3  7 5  3 13 53  3  5 7  3 29 61  3  59 31 3 101 5 3  83 17  3   5 103  3  37  73   3 19 7 3  71 5  3 41 67  3  5 43 3 11 97  3   7 23 3 47 5  3
151 100 * 29 3  7 5  3  53 13  3  5 7  3 47 23  3 11 43 3  41 5 3 19 101   3   5 17   3 103 31  3  29 7 3  13 5  3  23 11  3  5 19 3 17 83  3  7 13 3 11 5  3 97 7  3  5 107  3 61  37  3  73 59 3  79 5   3  7 71   3 5 11  3 13 7  3 109 17 3 19 5  3  11 23 3  5 13  3 7  29  3 31  67 3  17 5  3  89 19   3  5 41   3 43 11 3 23 47 3  7 5  3 13 53  3  5 7  3 29 61  3  59 31 3 101 5 3  83 17  3   5 103  3  37  73   3 19 7 3  71 5  3 41 79  3  5 43 3 11 97  3   7 23 3 47 5  3
152  99 * 29 3  7 5  3  53 13  3  5 7  3 47 23  3 11 43 3  41 5 3 19 101   3   5 17   3 103 31  3  29 7 3  13 5  3  23 11  3  5 19 3 17 83  3  7 13 3 11 5  3 97 7  3  5 109  3 61  37  3  73 59 3  79 5   3  7 71   3 5 11  3 13 7  3 107 17 3 19 5  3  11 23 3  5 13  3 7  29  3 31  67 3  17 5  3  89 19   3  5 41   3 43 11 3 23 47 3  7 5  3 13 53  3  5 7  3 29 61  3  59 31 3 101 5 3  83 17  3   5 103  3  37  73   3 19 7 3  71 5  3 41 79  3  5 43 3 11 97  3   7 23 3 47 5  3
153  98 * 29 3  7 5  3  53 13  3  5 7  3 47 23  3 11 43 3  41 5 3 19 101   3   5 17   3 103 31  3  29 7 3  13 5  3  23 11  3  5 19 3 17 83  3  7 13 3 11 5  3 97 7  3  5  89  3 61  37  3  73 59 3  79 5   3  7 71   3 5 11  3 13 7  3 107 17 3 19 5  3  11 23 3  5 13  3 7  29  3 31  67 3  17 5  3 109 19   3  5 41   3 43 11 3 23 47 3  7 5  3 13 53  3  5 7  3 29 61  3  59 31 3 101 5 3  83 17  3   5 103  3  37  73   3 19 7 3  71 5  3 41 79  3  5 43 3 11 97  3   7 23 3 47 5  3
154  97 * 29 3  7 5  3  53 13  3  5 7  3 47 23  3 11 43 3  41 5 3 19 101   3   5 17   3 103 31  3  29 7 3  13 5  3  23 11  3  5 19 3 17 83  3  7 13 3 11 5  3 97 7  3  5  89  3 61  37  3  73 59 3  79 5   3  7 71   3 5 11  3 13 7  3 109 17 3 19 5  3  11 23 3  5 13  3 7  29  3 31  67 3  17 5  3 107 19   3  5 41   3 43 11 3 23 47 3  7 5  3 13 53  3  5 7  3 29 61  3  59 31 3 101 5 3  83 17  3   5 103  3  37  73   3 19 7 3  71 5  3 41 79  3  5 43 3 11 97  3   7 23 3 47 5  3
155 102 * 29 3  7 5  3  53 13  3  5 7  3 47 23  3 11 43 3  41 5 3 19 101   3   5 17   3 103 31  3  29 7 3  13 5  3  23 11  3  5 19 3 17 83  3  7 13 3 11 5  3 97 7  3  5 107  3 61  37  3  73 59 3  79 5   3  7 71   3 5 11  3 13 7  3  89 17 3 19 5  3  11 23 3  5 13  3 7  29  3 31  67 3  17 5  3 109 19   3  5 41   3 43 11 3 23 47 3  7 5  3 13 53  3  5 7  3 29 61  3  59 31 3 101 5 3  83 17  3   5 103  3  37  73   3 19 7 3  71 5  3 41 79  3  5 43 3 11 97  3   7 23 3 47 5  3
156 101 * 29 3  7 5  3  53 13  3  5 7  3 47 23  3 11 43 3  41 5 3 19 101   3   5 17   3 103 31  3  29 7 3  13 5  3  23 11  3  5 19 3 17 83  3  7 13 3 11 5  3 97 7  3  5 109  3 61  37  3  73 59 3  79 5   3  7 71   3 5 11  3 13 7  3  89 17 3 19 5  3  11 23 3  5 13  3 7  29  3 31  67 3  17 5  3 107 19   3  5 41   3 43 11 3 23 47 3  7 5  3 13 53  3  5 7  3 29 61  3  59 31 3 101 5 3  83 17  3   5 103  3  37  73   3 19 7 3  71 5  3 41 79  3  5 43 3 11 97  3   7 23 3 47 5  3
157  94 * 29 3  7 5  3  53 13  3  5 7  3 47 23  3 11 43 3  41 5 3 19 101   3   5 17   3 103 31  3  29 7 3  13 5  3  23 11  3  5 19 3 17 83  3  7 13 3 11 5  3 97 7  3  5 107  3 61  37  3  73 59 3  79 5   3  7 71   3 5 11  3 13 7  3 109 17 3 19 5  3  11 23 3  5 13  3 7  29  3 31  89 3  17 5  3  67 19   3  5 41   3 43 11 3 23 47 3  7 5  3 13 53  3  5 7  3 29 61  3  59 31 3 101 5 3  83 17  3   5 103  3  37  73   3 19 7 3  71 5  3 41 79  3  5 43 3 11 97  3   7 23 3 47 5  3
158  93 * 29 3  7 5  3  53 13  3  5 7  3 47 23  3 11 43 3  41 5 3 19 101   3   5 17   3 103 31  3  29 7 3  13 5  3  23 11  3  5 19 3 17 83  3  7 13 3 11 5  3 97 7  3  5 109  3 61  37  3  73 59 3  79 5   3  7 71   3 5 11  3 13 7  3 107 17 3 19 5  3  11 23 3  5 13  3 7  29  3 31  89 3  17 5  3  67 19   3  5 41   3 43 11 3 23 47 3  7 5  3 13 53  3  5 7  3 29 61  3  59 31 3 101 5 3  83 17  3   5 103  3  37  73   3 19 7 3  71 5  3 41 79  3  5 43 3 11 97  3   7 23 3 47 5  3
159  92 * 29 3  7 5  3  53 13  3  5 7  3 47 23  3 11 43 3  41 5 3 19 101   3   5 17   3 103 31  3  29 7 3  13 5  3  23 11  3  5 19 3 17 83  3  7 13 3 11 5  3 97 7  3  5  89  3 61  37  3  73 59 3  79 5   3  7 71   3 5 11  3 13 7  3 107 17 3 19 5  3  11 23 3  5 13  3 7  29  3 31 109 3  17 5  3  67 19   3  5 41   3 43 11 3 23 47 3  7 5  3 13 53  3  5 7  3 29 61  3  59 31 3 101 5 3  83 17  3   5 103  3  37  73   3 19 7 3  71 5  3 41 79  3  5 43 3 11 97  3   7 23 3 47 5  3
160  91 * 29 3  7 5  3  53 13  3  5 7  3 47 23  3 11 43 3  41 5 3 19 101   3   5 17   3 103 31  3  29 7 3  13 5  3  23 11  3  5 19 3 17 83  3  7 13 3 11 5  3 97 7  3  5  89  3 61  37  3  73 59 3  79 5   3  7 71   3 5 11  3 13 7  3 109 17 3 19 5  3  11 23 3  5 13  3 7  29  3 31 107 3  17 5  3  67 19   3  5 41   3 43 11 3 23 47 3  7 5  3 13 53  3  5 7  3 29 61  3  59 31 3 101 5 3  83 17  3   5 103  3  37  73   3 19 7 3  71 5  3 41 79  3  5 43 3 11 97  3   7 23 3 47 5  3
161  96 * 29 3  7 5  3  53 13  3  5 7  3 47 23  3 11 43 3  41 5 3 19 101   3   5 17   3 103 31  3  29 7 3  13 5  3  23 11  3  5 19 3 17 83  3  7 13 3 11 5  3 97 7  3  5 107  3 61  37  3  73 59 3  79 5   3  7 71   3 5 11  3 13 7  3  89 17 3 19 5  3  11 23 3  5 13  3 7  29  3 31 109 3  17 5  3  67 19   3  5 41   3 43 11 3 23 47 3  7 5  3 13 53  3  5 7  3 29 61  3  59 31 3 101 5 3  83 17  3   5 103  3  37  73   3 19 7 3  71 5  3 41 79  3  5 43 3 11 97  3   7 23 3 47 5  3
162  95 * 29 3  7 5  3  53 13  3  5 7  3 47 23  3 11 43 3  41 5 3 19 101   3   5 17   3 103 31  3  29 7 3  13 5  3  23 11  3  5 19 3 17 83  3  7 13 3 11 5  3 97 7  3  5 109  3 61  37  3  73 59 3  79 5   3  7 71   3 5 11  3 13 7  3  89 17 3 19 5  3  11 23 3  5 13  3 7  29  3 31 107 3  17 5  3  67 19   3  5 41   3 43 11 3 23 47 3  7 5  3 13 53  3  5 7  3 29 61  3  59 31 3 101 5 3  83 17  3   5 103  3  37  73   3 19 7 3  71 5  3 41 79  3  5 43 3 11 97  3   7 23 3 47 5  3
163  88 * 29 3  7 5  3  53 13  3  5 7  3 47 23  3 11 43 3  41 5 3 19 101   3   5 17   3 103 31  3  29 7 3  13 5  3  23 11  3  5 19 3 17 83  3  7 13 3 11 5  3 97 7  3  5  67  3 61  37  3  73 59 3  79 5   3  7 71   3 5 11  3 13 7  3 107 17 3 19 5  3  11 23 3  5 13  3 7  29  3 31  89 3  17 5  3 109 19   3  5 41   3 43 11 3 23 47 3  7 5  3 13 53  3  5 7  3 29 61  3  59 31 3 101 5 3  83 17  3   5 103  3  37  73   3 19 7 3  71 5  3 41 79  3  5 43 3 11 97  3   7 23 3 47 5  3
164  87 * 29 3  7 5  3  53 13  3  5 7  3 47 23  3 11 43 3  41 5 3 19 101   3   5 17   3 103 31  3  29 7 3  13 5  3  23 11  3  5 19 3 17 83  3  7 13 3 11 5  3 97 7  3  5  67  3 61  37  3  73 59 3  79 5   3  7 71   3 5 11  3 13 7  3 109 17 3 19 5  3  11 23 3  5 13  3 7  29  3 31  89 3  17 5  3 107 19   3  5 41   3 43 11 3 23 47 3  7 5  3 13 53  3  5 7  3 29 61  3  59 31 3 101 5 3  83 17  3   5 103  3  37  73   3 19 7 3  71 5  3 41 79  3  5 43 3 11 97  3   7 23 3 47 5  3
165  86 * 29 3  7 5  3  53 13  3  5 7  3 47 23  3 11 43 3  41 5 3 19 101   3   5 17   3 103 31  3  29 7 3  13 5  3  23 11  3  5 19 3 17 83  3  7 13 3 11 5  3 97 7  3  5  67  3 61  37  3  73 59 3  79 5   3  7 71   3 5 11  3 13 7  3 107 17 3 19 5  3  11 23 3  5 13  3 7  29  3 31 109 3  17 5  3  89 19   3  5 41   3 43 11 3 23 47 3  7 5  3 13 53  3  5 7  3 29 61  3  59 31 3 101 5 3  83 17  3   5 103  3  37  73   3 19 7 3  71 5  3 41 79  3  5 43 3 11 97  3   7 23 3 47 5  3
166  85 * 29 3  7 5  3  53 13  3  5 7  3 47 23  3 11 43 3  41 5 3 19 101   3   5 17   3 103 31  3  29 7 3  13 5  3  23 11  3  5 19 3 17 83  3  7 13 3 11 5  3 97 7  3  5  67  3 61  37  3  73 59 3  79 5   3  7 71   3 5 11  3 13 7  3 109 17 3 19 5  3  11 23 3  5 13  3 7  29  3 31 107 3  17 5  3  89 19   3  5 41   3 43 11 3 23 47 3  7 5  3 13 53  3  5 7  3 29 61  3  59 31 3 101 5 3  83 17  3   5 103  3  37  73   3 19 7 3  71 5  3 41 79  3  5 43 3 11 97  3   7 23 3 47 5  3
167  90 * 29 3  7 5  3  53 13  3  5 7  3 47 23  3 11 43 3  41 5 3 19 101   3   5 17   3 103 31  3  29 7 3  13 5  3  23 11  3  5 19 3 17 83  3  7 13 3 11 5  3 97 7  3  5  67  3 61  37  3  73 59 3  79 5   3  7 71   3 5 11  3 13 7  3  89 17 3 19 5  3  11 23 3  5 13  3 7  29  3 31 107 3  17 5  3 109 19   3  5 41   3 43 11 3 23 47 3  7 5  3 13 53  3  5 7  3 29 61  3  59 31 3 101 5 3  83 17  3   5 103  3  37  73   3 19 7 3  71 5  3 41 79  3  5 43 3 11 97  3   7 23 3 47 5  3
168  89 * 29 3  7 5  3  53 13  3  5 7  3 47 23  3 11 43 3  41 5 3 19 101   3   5 17   3 103 31  3  29 7 3  13 5  3  23 11  3  5 19 3 17 83  3  7 13 3 11 5  3 97 7  3  5  67  3 61  37  3  73 59 3  79 5   3  7 71   3 5 11  3 13 7  3  89 17 3 19 5  3  11 23 3  5 13  3 7  29  3 31 109 3  17 5  3 107 19   3  5 41   3 43 11 3 23 47 3  7 5  3 13 53  3  5 7  3 29 61  3  59 31 3 101 5 3  83 17  3   5 103  3  37  73   3 19 7 3  71 5  3 41 79  3  5 43 3 11 97  3   7 23 3 47 5  3
169  59 * 29 3  7 5  3  53 13  3  5 7  3 47 23  3 11 43 3  73 5 3 19 101   3   5 17   3 103 31  3  29 7 3  13 5  3  23 11  3  5 19 3 17 89  3  7 13 3 11 5  3 97 7  3  5  41  3 61  83  3 109 59 3  37 5   3  7 71   3 5 11  3 13 7  3  67 17 3 19 5  3  11 23 3  5 13  3 7  29  3 31  73 3  17 5  3  41 19   3  5 37   3 43 11 3 23 47 3  7 5  3 13 53  3  5 7  3 29 61  3  59 31 3 101 5 3  79 17  3   5 103  3  89 107   3 19 7 3  71 5  3 83 67  3  5 43 3 11 97  3   7 23 3 47 5  3
170  60 * 29 3  7 5  3  53 13  3  5 7  3 47 23  3 11 43 3  73 5 3 19 101   3   5 17   3 103 31  3  29 7 3  13 5  3  23 11  3  5 19 3 17 89  3  7 13 3 11 5  3 97 7  3  5  41  3 61  83  3 107 59 3  37 5   3  7 71   3 5 11  3 13 7  3  67 17 3 19 5  3  11 23 3  5 13  3 7  29  3 31  73 3  17 5  3  41 19   3  5 37   3 43 11 3 23 47 3  7 5  3 13 53  3  5 7  3 29 61  3  59 31 3 101 5 3  79 17  3   5 103  3  89 109   3 19 7 3  71 5  3 83 67  3  5 43 3 11 97  3   7 23 3 47 5  3
171  57 * 29 3  7 5  3  53 13  3  5 7  3 47 23  3 11 43 3  73 5 3 19 101   3   5 17   3 103 31  3  29 7 3  13 5  3  23 11  3  5 19 3 17 89  3  7 13 3 11 5  3 97 7  3  5  41  3 61  83  3 109 59 3  37 5   3  7 71   3 5 11  3 13 7  3  67 17 3 19 5  3  11 23 3  5 13  3 7  29  3 31  73 3  17 5  3  41 19   3  5 37   3 43 11 3 23 47 3  7 5  3 13 53  3  5 7  3 29 61  3  59 31 3 101 5 3 107 17  3   5 103  3  89  79   3 19 7 3  71 5  3 83 67  3  5 43 3 11 97  3   7 23 3 47 5  3
172  58 * 29 3  7 5  3  53 13  3  5 7  3 47 23  3 11 43 3  73 5 3 19 101   3   5 17   3 103 31  3  29 7 3  13 5  3  23 11  3  5 19 3 17 89  3  7 13 3 11 5  3 97 7  3  5  41  3 61  83  3 107 59 3  37 5   3  7 71   3 5 11  3 13 7  3  67 17 3 19 5  3  11 23 3  5 13  3 7  29  3 31  73 3  17 5  3  41 19   3  5 37   3 43 11 3 23 47 3  7 5  3 13 53  3  5 7  3 29 61  3  59 31 3 101 5 3 109 17  3   5 103  3  89  79   3 19 7 3  71 5  3 83 67  3  5 43 3 11 97  3   7 23 3 47 5  3
173  56 * 29 3  7 5  3  53 13  3  5 7  3 47 23  3 11 43 3  73 5 3 19 101   3   5 17   3 103 31  3  29 7 3  13 5  3  23 11  3  5 19 3 17 89  3  7 13 3 11 5  3 97 7  3  5  41  3 61  83  3  79 59 3  37 5   3  7 71   3 5 11  3 13 7  3  67 17 3 19 5  3  11 23 3  5 13  3 7  29  3 31  73 3  17 5  3  41 19   3  5 37   3 43 11 3 23 47 3  7 5  3 13 53  3  5 7  3 29 61  3  59 31 3 101 5 3 107 17  3   5 103  3  89 109   3 19 7 3  71 5  3 83 67  3  5 43 3 11 97  3   7 23 3 47 5  3
174  55 * 29 3  7 5  3  53 13  3  5 7  3 47 23  3 11 43 3  73 5 3 19 101   3   5 17   3 103 31  3  29 7 3  13 5  3  23 11  3  5 19 3 17 89  3  7 13 3 11 5  3 97 7  3  5  41  3 61  83  3  79 59 3  37 5   3  7 71   3 5 11  3 13 7  3  67 17 3 19 5  3  11 23 3  5 13  3 7  29  3 31  73 3  17 5  3  41 19   3  5 37   3 43 11 3 23 47 3  7 5  3 13 53  3  5 7  3 29 61  3  59 31 3 101 5 3 109 17  3   5 103  3  89 107   3 19 7 3  71 5  3 83 67  3  5 43 3 11 97  3   7 23 3 47 5  3
175  54 * 29 3  7 5  3  53 13  3  5 7  3 47 23  3 11 43 3 107 5 3 19 101   3   5 17   3 103 31  3  29 7 3  13 5  3  23 11  3  5 19 3 17 89  3  7 13 3 11 5  3 97 7  3  5  41  3 61  83  3  73 59 3  37 5   3  7 71   3 5 11  3 13 7  3  67 17 3 19 5  3  11 23 3  5 13  3 7  29  3 31  79 3  17 5  3  41 19   3  5 37   3 43 11 3 23 47 3  7 5  3 13 53  3  5 7  3 29 61  3  59 31 3 101 5 3 109 17  3   5 103  3  89  73   3 19 7 3  71 5  3 83 67  3  5 43 3 11 97  3   7 23 3 47 5  3
176  53 * 29 3  7 5  3  53 13  3  5 7  3 47 23  3 11 43 3 109 5 3 19 101   3   5 17   3 103 31  3  29 7 3  13 5  3  23 11  3  5 19 3 17 89  3  7 13 3 11 5  3 97 7  3  5  41  3 61  83  3  73 59 3  37 5   3  7 71   3 5 11  3 13 7  3  67 17 3 19 5  3  11 23 3  5 13  3 7  29  3 31  79 3  17 5  3  41 19   3  5 37   3 43 11 3 23 47 3  7 5  3 13 53  3  5 7  3 29 61  3  59 31 3 101 5 3 107 17  3   5 103  3  89  73   3 19 7 3  71 5  3 83 67  3  5 43 3 11 97  3   7 23 3 47 5  3
177  51 * 29 3  7 5  3  53 13  3  5 7  3 47 23  3 11 43 3  79 5 3 19 101   3   5 17   3 103 31  3  29 7 3  13 5  3  23 11  3  5 19 3 17 89  3  7 13 3 11 5  3 97 7  3  5  41  3 61  83  3  73 59 3  37 5   3  7 71   3 5 11  3 13 7  3  67 17 3 19 5  3  11 23 3  5 13  3 7  29  3 31 109 3  17 5  3  41 19   3  5 37   3 43 11 3 23 47 3  7 5  3 13 53  3  5 7  3 29 61  3  59 31 3 101 5 3 107 17  3   5 103  3  89  73   3 19 7 3  71 5  3 83 67  3  5 43 3 11 97  3   7 23 3 47 5  3
178  52 * 29 3  7 5  3  53 13  3  5 7  3 47 23  3 11 43 3  79 5 3 19 101   3   5 17   3 103 31  3  29 7 3  13 5  3  23 11  3  5 19 3 17 89  3  7 13 3 11 5  3 97 7  3  5  41  3 61  83  3  73 59 3  37 5   3  7 71   3 5 11  3 13 7  3  67 17 3 19 5  3  11 23 3  5 13  3 7  29  3 31 107 3  17 5  3  41 19   3  5 37   3 43 11 3 23 47 3  7 5  3 13 53  3  5 7  3 29 61  3  59 31 3 101 5 3 109 17  3   5 103  3  89  73   3 19 7 3  71 5  3 83 67  3  5 43 3 11 97  3   7 23 3 47 5  3
179  49 * 29 3  7 5  3  53 13  3  5 7  3 47 23  3 11 43 3 107 5 3 19 101   3   5 17   3 103 31  3  29 7 3  13 5  3  23 11  3  5 19 3 17 89  3  7 13 3 11 5  3 97 7  3  5  41  3 61  83  3  73 59 3  37 5   3  7 71   3 5 11  3 13 7  3  67 17 3 19 5  3  11 23 3  5 13  3 7  29  3 31 109 3  17 5  3  41 19   3  5 37   3 43 11 3 23 47 3  7 5  3 13 53  3  5 7  3 29 61  3  59 31 3 101 5 3  79 17  3   5 103  3  89  73   3 19 7 3  71 5  3 83 67  3  5 43 3 11 97  3   7 23 3 47 5  3
180  50 * 29 3  7 5  3  53 13  3  5 7  3 47 23  3 11 43 3 109 5 3 19 101   3   5 17   3 103 31  3  29 7 3  13 5  3  23 11  3  5 19 3 17 89  3  7 13 3 11 5  3 97 7  3  5  41  3 61  83  3  73 59 3  37 5   3  7 71   3 5 11  3 13 7  3  67 17 3 19 5  3  11 23 3  5 13  3 7  29  3 31 107 3  17 5  3  41 19   3  5 37   3 43 11 3 23 47 3  7 5  3 13 53  3  5 7  3 29 61  3  59 31 3 101 5 3  79 17  3   5 103  3  89  73   3 19 7 3  71 5  3 83 67  3  5 43 3 11 97  3   7 23 3 47 5  3
181   2 * 37 3  7 5  3  71 13  3  5 7  3 47 23  3 11 43 3  41 5 3 19 101   3   5 17   3  31 89  3 103 7 3  13 5  3  23 11  3  5 19 3 17 53  3  7 13 3 11 5  3 67 7  3  5  83  3 73  31  3  61 29 3  79 5   3  7 59   3 5 11  3 13 7  3  37 17 3 19 5  3  11 23 3  5 13  3 7 107  3 29 109 3  17 5  3  53 19   3  5 41   3 43 11 3 23 47 3  7 5  3 13 37  3  5 7  3 89 67  3  31 61 3 101 5 3  59 17  3   5  73  3  97 103   3 19 7 3  83 5  3 41 79  3  5 43 3 11 29  3   7 23 3 47 5  3
182   1 * 37 3  7 5  3  71 13  3  5 7  3 47 23  3 11 43 3  41 5 3 19 101   3   5 17   3  31 89  3 103 7 3  13 5  3  23 11  3  5 19 3 17 53  3  7 13 3 11 5  3 67 7  3  5  83  3 73  31  3  61 29 3  79 5   3  7 59   3 5 11  3 13 7  3  37 17 3 19 5  3  11 23 3  5 13  3 7 109  3 29 107 3  17 5  3  53 19   3  5 41   3 43 11 3 23 47 3  7 5  3 13 37  3  5 7  3 89 67  3  31 61 3 101 5 3  59 17  3   5  73  3  97 103   3 19 7 3  83 5  3 41 79  3  5 43 3 11 29  3   7 23 3 47 5  3
183   5 * 37 3  7 5  3  71 13  3  5 7  3 47 23  3 11 43 3  41 5 3 19 101   3   5 17   3  31 89  3 103 7 3  13 5  3  23 11  3  5 19 3 17 53  3  7 13 3 11 5  3 67 7  3  5  83  3 73  31  3  61 29 3  79 5   3  7 59   3 5 11  3 13 7  3  37 17 3 19 5  3  11 23 3  5 13  3 7  97  3 29 109 3  17 5  3  53 19   3  5 41   3 43 11 3 23 47 3  7 5  3 13 37  3  5 7  3 89 67  3  31 61 3 101 5 3  59 17  3   5  73  3 107 103   3 19 7 3  83 5  3 41 79  3  5 43 3 11 29  3   7 23 3 47 5  3
184   6 * 37 3  7 5  3  71 13  3  5 7  3 47 23  3 11 43 3  41 5 3 19 101   3   5 17   3  31 89  3 103 7 3  13 5  3  23 11  3  5 19 3 17 53  3  7 13 3 11 5  3 67 7  3  5  83  3 73  31  3  61 29 3  79 5   3  7 59   3 5 11  3 13 7  3  37 17 3 19 5  3  11 23 3  5 13  3 7  97  3 29 107 3  17 5  3  53 19   3  5 41   3 43 11 3 23 47 3  7 5  3 13 37  3  5 7  3 89 67  3  31 61 3 101 5 3  59 17  3   5  73  3 109 103   3 19 7 3  83 5  3 41 79  3  5 43 3 11 29  3   7 23 3 47 5  3
185   3 * 37 3  7 5  3  71 13  3  5 7  3 47 23  3 11 43 3  41 5 3 19 101   3   5 17   3  31 89  3 103 7 3  13 5  3  23 11  3  5 19 3 17 53  3  7 13 3 11 5  3 67 7  3  5  83  3 73  31  3  61 29 3  79 5   3  7 59   3 5 11  3 13 7  3  37 17 3 19 5  3  11 23 3  5 13  3 7 109  3 29  97 3  17 5  3  53 19   3  5 41   3 43 11 3 23 47 3  7 5  3 13 37  3  5 7  3 89 67  3  31 61 3 101 5 3  59 17  3   5  73  3 107 103   3 19 7 3  83 5  3 41 79  3  5 43 3 11 29  3   7 23 3 47 5  3
186   4 * 37 3  7 5  3  71 13  3  5 7  3 47 23  3 11 43 3  41 5 3 19 101   3   5 17   3  31 89  3 103 7 3  13 5  3  23 11  3  5 19 3 17 53  3  7 13 3 11 5  3 67 7  3  5  83  3 73  31  3  61 29 3  79 5   3  7 59   3 5 11  3 13 7  3  37 17 3 19 5  3  11 23 3  5 13  3 7 107  3 29  97 3  17 5  3  53 19   3  5 41   3 43 11 3 23 47 3  7 5  3 13 37  3  5 7  3 89 67  3  31 61 3 101 5 3  59 17  3   5  73  3 109 103   3 19 7 3  83 5  3 41 79  3  5 43 3 11 29  3   7 23 3 47 5  3
187  21 * 37 3  7 5  3  97 13  3  5 7  3 47 23  3 11 43 3  41 5 3 19 101   3   5 17   3  31 89  3 103 7 3  13 5  3  23 11  3  5 19 3 17 53  3  7 13 3 11 5  3 67 7  3  5  83  3 73  31  3  61 29 3  79 5   3  7 59   3 5 11  3 13 7  3  37 17 3 19 5  3  11 23 3  5 13  3 7  71  3 29 109 3  17 5  3  53 19   3  5 41   3 43 11 3 23 47 3  7 5  3 13 37  3  5 7  3 89 67  3  31 61 3 101 5 3  59 17  3   5  73  3 107 103   3 19 7 3  83 5  3 41 79  3  5 43 3 11 29  3   7 23 3 47 5  3
188  22 * 37 3  7 5  3  97 13  3  5 7  3 47 23  3 11 43 3  41 5 3 19 101   3   5 17   3  31 89  3 103 7 3  13 5  3  23 11  3  5 19 3 17 53  3  7 13 3 11 5  3 67 7  3  5  83  3 73  31  3  61 29 3  79 5   3  7 59   3 5 11  3 13 7  3  37 17 3 19 5  3  11 23 3  5 13  3 7  71  3 29 107 3  17 5  3  53 19   3  5 41   3 43 11 3 23 47 3  7 5  3 13 37  3  5 7  3 89 67  3  31 61 3 101 5 3  59 17  3   5  73  3 109 103   3 19 7 3  83 5  3 41 79  3  5 43 3 11 29  3   7 23 3 47 5  3
189  19 * 37 3  7 5  3 107 13  3  5 7  3 47 23  3 11 43 3  41 5 3 19 101   3   5 17   3  31 89  3 103 7 3  13 5  3  23 11  3  5 19 3 17 53  3  7 13 3 11 5  3 67 7  3  5  83  3 73  31  3  61 29 3  79 5   3  7 59   3 5 11  3 13 7  3  37 17 3 19 5  3  11 23 3  5 13  3 7  71  3 29 109 3  17 5  3  53 19   3  5 41   3 43 11 3 23 47 3  7 5  3 13 37  3  5 7  3 89 67  3  31 61 3 101 5 3  59 17  3   5  73  3  97 103   3 19 7 3  83 5  3 41 79  3  5 43 3 11 29  3   7 23 3 47 5  3
190  20 * 37 3  7 5  3 109 13  3  5 7  3 47 23  3 11 43 3  41 5 3 19 101   3   5 17   3  31 89  3 103 7 3  13 5  3  23 11  3  5 19 3 17 53  3  7 13 3 11 5  3 67 7  3  5  83  3 73  31  3  61 29 3  79 5   3  7 59   3 5 11  3 13 7  3  37 17 3 19 5  3  11 23 3  5 13  3 7  71  3 29 107 3  17 5  3  53 19   3  5 41   3 43 11 3 23 47 3  7 5  3 13 37  3  5 7  3 89 67  3  31 61 3 101 5 3  59 17  3   5  73  3  97 103   3 19 7 3  83 5  3 41 79  3  5 43 3 11 29  3   7 23 3 47 5  3
191  24 * 37 3  7 5  3 107 13  3  5 7  3 47 23  3 11 43 3  41 5 3 19 101   3   5 17   3  31 89  3 103 7 3  13 5  3  23 11  3  5 19 3 17 53  3  7 13 3 11 5  3 67 7  3  5  83  3 73  31  3  61 29 3  79 5   3  7 59   3 5 11  3 13 7  3  37 17 3 19 5  3  11 23 3  5 13  3 7  71  3 29  97 3  17 5  3  53 19   3  5 41   3 43 11 3 23 47 3  7 5  3 13 37  3  5 7  3 89 67  3  31 61 3 101 5 3  59 17  3   5  73  3 109 103   3 19 7 3  83 5  3 41 79  3  5 43 3 11 29  3   7 23 3 47 5  3
192  23 * 37 3  7 5  3 109 13  3  5 7  3 47 23  3 11 43 3  41 5 3 19 101   3   5 17   3  31 89  3 103 7 3  13 5  3  23 11  3  5 19 3 17 53  3  7 13 3 11 5  3 67 7  3  5  83  3 73  31  3  61 29 3  79 5   3  7 59   3 5 11  3 13 7  3  37 17 3 19 5  3  11 23 3  5 13  3 7  71  3 29  97 3  17 5  3  53 19   3  5 41   3 43 11 3 23 47 3  7 5  3 13 37  3  5 7  3 89 67  3  31 61 3 101 5 3  59 17  3   5  73  3 107 103   3 19 7 3  83 5  3 41 79  3  5 43 3 11 29  3   7 23 3 47 5  3
193  15 * 37 3  7 5  3  97 13  3  5 7  3 47 23  3 11 43 3  41 5 3 19 101   3   5 17   3  31 89  3 103 7 3  13 5  3  23 11  3  5 19 3 17 53  3  7 13 3 11 5  3 67 7  3  5  83  3 73  31  3  61 29 3  79 5   3  7 59   3 5 11  3 13 7  3  37 17 3 19 5  3  11 23 3  5 13  3 7 109  3 29  71 3  17 5  3  53 19   3  5 41   3 43 11 3 23 47 3  7 5  3 13 37  3  5 7  3 89 67  3  31 61 3 101 5 3  59 17  3   5  73  3 107 103   3 19 7 3  83 5  3 41 79  3  5 43 3 11 29  3   7 23 3 47 5  3
194  16 * 37 3  7 5  3  97 13  3  5 7  3 47 23  3 11 43 3  41 5 3 19 101   3   5 17   3  31 89  3 103 7 3  13 5  3  23 11  3  5 19 3 17 53  3  7 13 3 11 5  3 67 7  3  5  83  3 73  31  3  61 29 3  79 5   3  7 59   3 5 11  3 13 7  3  37 17 3 19 5  3  11 23 3  5 13  3 7 107  3 29  71 3  17 5  3  53 19   3  5 41   3 43 11 3 23 47 3  7 5  3 13 37  3  5 7  3 89 67  3  31 61 3 101 5 3  59 17  3   5  73  3 109 103   3 19 7 3  83 5  3 41 79  3  5 43 3 11 29  3   7 23 3 47 5  3
195  13 * 37 3  7 5  3 107 13  3  5 7  3 47 23  3 11 43 3  41 5 3 19 101   3   5 17   3  31 89  3 103 7 3  13 5  3  23 11  3  5 19 3 17 53  3  7 13 3 11 5  3 67 7  3  5  83  3 73  31  3  61 29 3  79 5   3  7 59   3 5 11  3 13 7  3  37 17 3 19 5  3  11 23 3  5 13  3 7 109  3 29  71 3  17 5  3  53 19   3  5 41   3 43 11 3 23 47 3  7 5  3 13 37  3  5 7  3 89 67  3  31 61 3 101 5 3  59 17  3   5  73  3  97 103   3 19 7 3  83 5  3 41 79  3  5 43 3 11 29  3   7 23 3 47 5  3
196  14 * 37 3  7 5  3 109 13  3  5 7  3 47 23  3 11 43 3  41 5 3 19 101   3   5 17   3  31 89  3 103 7 3  13 5  3  23 11  3  5 19 3 17 53  3  7 13 3 11 5  3 67 7  3  5  83  3 73  31  3  61 29 3  79 5   3  7 59   3 5 11  3 13 7  3  37 17 3 19 5  3  11 23 3  5 13  3 7 107  3 29  71 3  17 5  3  53 19   3  5 41   3 43 11 3 23 47 3  7 5  3 13 37  3  5 7  3 89 67  3  31 61 3 101 5 3  59 17  3   5  73  3  97 103   3 19 7 3  83 5  3 41 79  3  5 43 3 11 29  3   7 23 3 47 5  3
197  18 * 37 3  7 5  3 107 13  3  5 7  3 47 23  3 11 43 3  41 5 3 19 101   3   5 17   3  31 89  3 103 7 3  13 5  3  23 11  3  5 19 3 17 53  3  7 13 3 11 5  3 67 7  3  5  83  3 73  31  3  61 29 3  79 5   3  7 59   3 5 11  3 13 7  3  37 17 3 19 5  3  11 23 3  5 13  3 7  97  3 29  71 3  17 5  3  53 19   3  5 41   3 43 11 3 23 47 3  7 5  3 13 37  3  5 7  3 89 67  3  31 61 3 101 5 3  59 17  3   5  73  3 109 103   3 19 7 3  83 5  3 41 79  3  5 43 3 11 29  3   7 23 3 47 5  3
198  17 * 37 3  7 5  3 109 13  3  5 7  3 47 23  3 11 43 3  41 5 3 19 101   3   5 17   3  31 89  3 103 7 3  13 5  3  23 11  3  5 19 3 17 53  3  7 13 3 11 5  3 67 7  3  5  83  3 73  31  3  61 29 3  79 5   3  7 59   3 5 11  3 13 7  3  37 17 3 19 5  3  11 23 3  5 13  3 7  97  3 29  71 3  17 5  3  53 19   3  5 41   3 43 11 3 23 47 3  7 5  3 13 37  3  5 7  3 89 67  3  31 61 3 101 5 3  59 17  3   5  73  3 107 103   3 19 7 3  83 5  3 41 79  3  5 43 3 11 29  3   7 23 3 47 5  3
199   8 * 37 3  7 5  3  97 13  3  5 7  3 47 23  3 11 43 3  41 5 3 19 101   3   5 17   3  31 89  3 103 7 3  13 5  3  23 11  3  5 19 3 17 53  3  7 13 3 11 5  3 67 7  3  5  83  3 73  31  3  61 29 3  79 5   3  7 59   3 5 11  3 13 7  3  37 17 3 19 5  3  11 23 3  5 13  3 7 107  3 29 109 3  17 5  3  53 19   3  5 41   3 43 11 3 23 47 3  7 5  3 13 37  3  5 7  3 89 67  3  31 61 3 101 5 3  59 17  3   5  73  3  71 103   3 19 7 3  83 5  3 41 79  3  5 43 3 11 29  3   7 23 3 47 5  3
200   7 * 37 3  7 5  3  97 13  3  5 7  3 47 23  3 11 43 3  41 5 3 19 101   3   5 17   3  31 89  3 103 7 3  13 5  3  23 11  3  5 19 3 17 53  3  7 13 3 11 5  3 67 7  3  5  83  3 73  31  3  61 29 3  79 5   3  7 59   3 5 11  3 13 7  3  37 17 3 19 5  3  11 23 3  5 13  3 7 109  3 29 107 3  17 5  3  53 19   3  5 41   3 43 11 3 23 47 3  7 5  3 13 37  3  5 7  3 89 67  3  31 61 3 101 5 3  59 17  3   5  73  3  71 103   3 19 7 3  83 5  3 41 79  3  5 43 3 11 29  3   7 23 3 47 5  3
201  11 * 37 3  7 5  3 107 13  3  5 7  3 47 23  3 11 43 3  41 5 3 19 101   3   5 17   3  31 89  3 103 7 3  13 5  3  23 11  3  5 19 3 17 53  3  7 13 3 11 5  3 67 7  3  5  83  3 73  31  3  61 29 3  79 5   3  7 59   3 5 11  3 13 7  3  37 17 3 19 5  3  11 23 3  5 13  3 7  97  3 29 109 3  17 5  3  53 19   3  5 41   3 43 11 3 23 47 3  7 5  3 13 37  3  5 7  3 89 67  3  31 61 3 101 5 3  59 17  3   5  73  3  71 103   3 19 7 3  83 5  3 41 79  3  5 43 3 11 29  3   7 23 3 47 5  3
202  12 * 37 3  7 5  3 109 13  3  5 7  3 47 23  3 11 43 3  41 5 3 19 101   3   5 17   3  31 89  3 103 7 3  13 5  3  23 11  3  5 19 3 17 53  3  7 13 3 11 5  3 67 7  3  5  83  3 73  31  3  61 29 3  79 5   3  7 59   3 5 11  3 13 7  3  37 17 3 19 5  3  11 23 3  5 13  3 7  97  3 29 107 3  17 5  3  53 19   3  5 41   3 43 11 3 23 47 3  7 5  3 13 37  3  5 7  3 89 67  3  31 61 3 101 5 3  59 17  3   5  73  3  71 103   3 19 7 3  83 5  3 41 79  3  5 43 3 11 29  3   7 23 3 47 5  3
203   9 * 37 3  7 5  3 107 13  3  5 7  3 47 23  3 11 43 3  41 5 3 19 101   3   5 17   3  31 89  3 103 7 3  13 5  3  23 11  3  5 19 3 17 53  3  7 13 3 11 5  3 67 7  3  5  83  3 73  31  3  61 29 3  79 5   3  7 59   3 5 11  3 13 7  3  37 17 3 19 5  3  11 23 3  5 13  3 7 109  3 29  97 3  17 5  3  53 19   3  5 41   3 43 11 3 23 47 3  7 5  3 13 37  3  5 7  3 89 67  3  31 61 3 101 5 3  59 17  3   5  73  3  71 103   3 19 7 3  83 5  3 41 79  3  5 43 3 11 29  3   7 23 3 47 5  3
204  10 * 37 3  7 5  3 109 13  3  5 7  3 47 23  3 11 43 3  41 5 3 19 101   3   5 17   3  31 89  3 103 7 3  13 5  3  23 11  3  5 19 3 17 53  3  7 13 3 11 5  3 67 7  3  5  83  3 73  31  3  61 29 3  79 5   3  7 59   3 5 11  3 13 7  3  37 17 3 19 5  3  11 23 3  5 13  3 7 107  3 29  97 3  17 5  3  53 19   3  5 41   3 43 11 3 23 47 3  7 5  3 13 37  3  5 7  3 89 67  3  31 61 3 101 5 3  59 17  3   5  73  3  71 103   3 19 7 3  83 5  3 41 79  3  5 43 3 11 29  3   7 23 3 47 5  3
---------------------------------------------------------------------------
n=30, p_n=113, omega(n)=164, n_seq=48
 1 30 *  3 7  5  3 53 13 3 5 7   3 47 23  3 11 43 3 41  5  3 19 101 3 5 17  3 31 89  3 103 7  3 13   5   3 23 11 3 5 19  3 17 113   3 7 13  3 11   5  3 37 7 3 5 83  3 73 31 3 61 29  3 97  5  3 7 59 3 5 11   3 13 7  3 67  17  3 19  5 3 11 23 3 5 13  3 7 37  3 29  71  3 17 5  3  79 19 3 5 41 3 43 11  3 23 47  3 7  5  3 13 53 3 5 7  3 89 107  3 31 61 3 101   5  3 59 17 3 5 73  3 109 103  3 19 7   3 83  5  3 41 67 3 5  43  3 11 29  3 7 23  3 47  5  3 113 7 3 5 97  3 37 13 3 53
 2 29 *  3 7  5  3 53 13 3 5 7   3 47 23  3 11 43 3 41  5  3 19 101 3 5 17  3 31 89  3 103 7  3 13   5   3 23 11 3 5 19  3 17 113   3 7 13  3 11   5  3 37 7 3 5 83  3 73 31 3 61 29  3 97  5  3 7 59 3 5 11   3 13 7  3 67  17  3 19  5 3 11 23 3 5 13  3 7 37  3 29  71  3 17 5  3  79 19 3 5 41 3 43 11  3 23 47  3 7  5  3 13 53 3 5 7  3 89 109  3 31 61 3 101   5  3 59 17 3 5 73  3 107 103  3 19 7   3 83  5  3 41 67 3 5  43  3 11 29  3 7 23  3 47  5  3 113 7 3 5 97  3 37 13 3 53
 3 27 *  3 7  5  3 53 13 3 5 7   3 47 23  3 11 43 3 41  5  3 19 101 3 5 17  3 31 89  3 103 7  3 13   5   3 23 11 3 5 19  3 17 113   3 7 13  3 11   5  3 37 7 3 5 83  3 73 31 3 61 29  3 97  5  3 7 59 3 5 11   3 13 7  3 67  17  3 19  5 3 11 23 3 5 13  3 7 37  3 29  71  3 17 5  3 109 19 3 5 41 3 43 11  3 23 47  3 7  5  3 13 53 3 5 7  3 89  79  3 31 61 3 101   5  3 59 17 3 5 73  3 107 103  3 19 7   3 83  5  3 41 67 3 5  43  3 11 29  3 7 23  3 47  5  3 113 7 3 5 97  3 37 13 3 53
 4 28 *  3 7  5  3 53 13 3 5 7   3 47 23  3 11 43 3 41  5  3 19 101 3 5 17  3 31 89  3 103 7  3 13   5   3 23 11 3 5 19  3 17 113   3 7 13  3 11   5  3 37 7 3 5 83  3 73 31 3 61 29  3 97  5  3 7 59 3 5 11   3 13 7  3 67  17  3 19  5 3 11 23 3 5 13  3 7 37  3 29  71  3 17 5  3 107 19 3 5 41 3 43 11  3 23 47  3 7  5  3 13 53 3 5 7  3 89  79  3 31 61 3 101   5  3 59 17 3 5 73  3 109 103  3 19 7   3 83  5  3 41 67 3 5  43  3 11 29  3 7 23  3 47  5  3 113 7 3 5 97  3 37 13 3 53
 5 25 *  3 7  5  3 53 13 3 5 7   3 47 23  3 11 43 3 41  5  3 19 101 3 5 17  3 31 89  3 103 7  3 13   5   3 23 11 3 5 19  3 17 113   3 7 13  3 11   5  3 37 7 3 5 83  3 73 31 3 61 29  3 97  5  3 7 59 3 5 11   3 13 7  3 67  17  3 19  5 3 11 23 3 5 13  3 7 37  3 29  71  3 17 5  3 109 19 3 5 41 3 43 11  3 23 47  3 7  5  3 13 53 3 5 7  3 89 107  3 31 61 3 101   5  3 59 17 3 5 73  3  79 103  3 19 7   3 83  5  3 41 67 3 5  43  3 11 29  3 7 23  3 47  5  3 113 7 3 5 97  3 37 13 3 53
 6 26 *  3 7  5  3 53 13 3 5 7   3 47 23  3 11 43 3 41  5  3 19 101 3 5 17  3 31 89  3 103 7  3 13   5   3 23 11 3 5 19  3 17 113   3 7 13  3 11   5  3 37 7 3 5 83  3 73 31 3 61 29  3 97  5  3 7 59 3 5 11   3 13 7  3 67  17  3 19  5 3 11 23 3 5 13  3 7 37  3 29  71  3 17 5  3 107 19 3 5 41 3 43 11  3 23 47  3 7  5  3 13 53 3 5 7  3 89 109  3 31 61 3 101   5  3 59 17 3 5 73  3  79 103  3 19 7   3 83  5  3 41 67 3 5  43  3 11 29  3 7 23  3 47  5  3 113 7 3 5 97  3 37 13 3 53
 7 48 *  3 7  5  3 53 13 3 5 7   3 47 23  3 11 43 3 41  5  3 19 101 3 5 17  3 31 89  3 103 7  3 13   5   3 23 11 3 5 19  3 17 113   3 7 13  3 11   5  3 37 7 3 5 83  3 73 31 3 61 29  3 97  5  3 7 59 3 5 11   3 13 7  3 67  17  3 19  5 3 11 23 3 5 13  3 7 37  3 29  79  3 17 5  3  71 19 3 5 41 3 43 11  3 23 47  3 7  5  3 13 53 3 5 7  3 89 107  3 31 61 3 101   5  3 59 17 3 5 73  3 109 103  3 19 7   3 83  5  3 41 67 3 5  43  3 11 29  3 7 23  3 47  5  3 113 7 3 5 97  3 37 13 3 53
 8 47 *  3 7  5  3 53 13 3 5 7   3 47 23  3 11 43 3 41  5  3 19 101 3 5 17  3 31 89  3 103 7  3 13   5   3 23 11 3 5 19  3 17 113   3 7 13  3 11   5  3 37 7 3 5 83  3 73 31 3 61 29  3 97  5  3 7 59 3 5 11   3 13 7  3 67  17  3 19  5 3 11 23 3 5 13  3 7 37  3 29  79  3 17 5  3  71 19 3 5 41 3 43 11  3 23 47  3 7  5  3 13 53 3 5 7  3 89 109  3 31 61 3 101   5  3 59 17 3 5 73  3 107 103  3 19 7   3 83  5  3 41 67 3 5  43  3 11 29  3 7 23  3 47  5  3 113 7 3 5 97  3 37 13 3 53
 9 45 *  3 7  5  3 53 13 3 5 7   3 47 23  3 11 43 3 41  5  3 19 101 3 5 17  3 31 89  3 103 7  3 13   5   3 23 11 3 5 19  3 17 113   3 7 13  3 11   5  3 37 7 3 5 83  3 73 31 3 61 29  3 97  5  3 7 59 3 5 11   3 13 7  3 67  17  3 19  5 3 11 23 3 5 13  3 7 37  3 29 109  3 17 5  3  71 19 3 5 41 3 43 11  3 23 47  3 7  5  3 13 53 3 5 7  3 89  79  3 31 61 3 101   5  3 59 17 3 5 73  3 107 103  3 19 7   3 83  5  3 41 67 3 5  43  3 11 29  3 7 23  3 47  5  3 113 7 3 5 97  3 37 13 3 53
10 46 *  3 7  5  3 53 13 3 5 7   3 47 23  3 11 43 3 41  5  3 19 101 3 5 17  3 31 89  3 103 7  3 13   5   3 23 11 3 5 19  3 17 113   3 7 13  3 11   5  3 37 7 3 5 83  3 73 31 3 61 29  3 97  5  3 7 59 3 5 11   3 13 7  3 67  17  3 19  5 3 11 23 3 5 13  3 7 37  3 29 107  3 17 5  3  71 19 3 5 41 3 43 11  3 23 47  3 7  5  3 13 53 3 5 7  3 89  79  3 31 61 3 101   5  3 59 17 3 5 73  3 109 103  3 19 7   3 83  5  3 41 67 3 5  43  3 11 29  3 7 23  3 47  5  3 113 7 3 5 97  3 37 13 3 53
11 43 *  3 7  5  3 53 13 3 5 7   3 47 23  3 11 43 3 41  5  3 19 101 3 5 17  3 31 89  3 103 7  3 13   5   3 23 11 3 5 19  3 17 113   3 7 13  3 11   5  3 37 7 3 5 83  3 73 31 3 61 29  3 97  5  3 7 59 3 5 11   3 13 7  3 67  17  3 19  5 3 11 23 3 5 13  3 7 37  3 29 109  3 17 5  3  71 19 3 5 41 3 43 11  3 23 47  3 7  5  3 13 53 3 5 7  3 89 107  3 31 61 3 101   5  3 59 17 3 5 73  3  79 103  3 19 7   3 83  5  3 41 67 3 5  43  3 11 29  3 7 23  3 47  5  3 113 7 3 5 97  3 37 13 3 53
12 44 *  3 7  5  3 53 13 3 5 7   3 47 23  3 11 43 3 41  5  3 19 101 3 5 17  3 31 89  3 103 7  3 13   5   3 23 11 3 5 19  3 17 113   3 7 13  3 11   5  3 37 7 3 5 83  3 73 31 3 61 29  3 97  5  3 7 59 3 5 11   3 13 7  3 67  17  3 19  5 3 11 23 3 5 13  3 7 37  3 29 107  3 17 5  3  71 19 3 5 41 3 43 11  3 23 47  3 7  5  3 13 53 3 5 7  3 89 109  3 31 61 3 101   5  3 59 17 3 5 73  3  79 103  3 19 7   3 83  5  3 41 67 3 5  43  3 11 29  3 7 23  3 47  5  3 113 7 3 5 97  3 37 13 3 53
13 41 *  3 7  5  3 53 13 3 5 7   3 47 23  3 11 43 3 41  5  3 19 101 3 5 17  3 31 89  3 103 7  3 13   5   3 23 11 3 5 19  3 17 113   3 7 13  3 11   5  3 37 7 3 5 83  3 73 31 3 61 29  3 97  5  3 7 59 3 5 11   3 13 7  3 67  17  3 19  5 3 11 23 3 5 13  3 7 37  3 29  79  3 17 5  3 109 19 3 5 41 3 43 11  3 23 47  3 7  5  3 13 53 3 5 7  3 89  71  3 31 61 3 101   5  3 59 17 3 5 73  3 107 103  3 19 7   3 83  5  3 41 67 3 5  43  3 11 29  3 7 23  3 47  5  3 113 7 3 5 97  3 37 13 3 53
14 42 *  3 7  5  3 53 13 3 5 7   3 47 23  3 11 43 3 41  5  3 19 101 3 5 17  3 31 89  3 103 7  3 13   5   3 23 11 3 5 19  3 17 113   3 7 13  3 11   5  3 37 7 3 5 83  3 73 31 3 61 29  3 97  5  3 7 59 3 5 11   3 13 7  3 67  17  3 19  5 3 11 23 3 5 13  3 7 37  3 29  79  3 17 5  3 107 19 3 5 41 3 43 11  3 23 47  3 7  5  3 13 53 3 5 7  3 89  71  3 31 61 3 101   5  3 59 17 3 5 73  3 109 103  3 19 7   3 83  5  3 41 67 3 5  43  3 11 29  3 7 23  3 47  5  3 113 7 3 5 97  3 37 13 3 53
15 39 *  3 7  5  3 53 13 3 5 7   3 47 23  3 11 43 3 41  5  3 19 101 3 5 17  3 31 89  3 103 7  3 13   5   3 23 11 3 5 19  3 17 113   3 7 13  3 11   5  3 37 7 3 5 83  3 73 31 3 61 29  3 97  5  3 7 59 3 5 11   3 13 7  3 67  17  3 19  5 3 11 23 3 5 13  3 7 37  3 29 109  3 17 5  3  79 19 3 5 41 3 43 11  3 23 47  3 7  5  3 13 53 3 5 7  3 89  71  3 31 61 3 101   5  3 59 17 3 5 73  3 107 103  3 19 7   3 83  5  3 41 67 3 5  43  3 11 29  3 7 23  3 47  5  3 113 7 3 5 97  3 37 13 3 53
16 40 *  3 7  5  3 53 13 3 5 7   3 47 23  3 11 43 3 41  5  3 19 101 3 5 17  3 31 89  3 103 7  3 13   5   3 23 11 3 5 19  3 17 113   3 7 13  3 11   5  3 37 7 3 5 83  3 73 31 3 61 29  3 97  5  3 7 59 3 5 11   3 13 7  3 67  17  3 19  5 3 11 23 3 5 13  3 7 37  3 29 107  3 17 5  3  79 19 3 5 41 3 43 11  3 23 47  3 7  5  3 13 53 3 5 7  3 89  71  3 31 61 3 101   5  3 59 17 3 5 73  3 109 103  3 19 7   3 83  5  3 41 67 3 5  43  3 11 29  3 7 23  3 47  5  3 113 7 3 5 97  3 37 13 3 53
17 38 *  3 7  5  3 53 13 3 5 7   3 47 23  3 11 43 3 41  5  3 19 101 3 5 17  3 31 89  3 103 7  3 13   5   3 23 11 3 5 19  3 17 113   3 7 13  3 11   5  3 37 7 3 5 83  3 73 31 3 61 29  3 97  5  3 7 59 3 5 11   3 13 7  3 67  17  3 19  5 3 11 23 3 5 13  3 7 37  3 29 107  3 17 5  3 109 19 3 5 41 3 43 11  3 23 47  3 7  5  3 13 53 3 5 7  3 89  71  3 31 61 3 101   5  3 59 17 3 5 73  3  79 103  3 19 7   3 83  5  3 41 67 3 5  43  3 11 29  3 7 23  3 47  5  3 113 7 3 5 97  3 37 13 3 53
18 37 *  3 7  5  3 53 13 3 5 7   3 47 23  3 11 43 3 41  5  3 19 101 3 5 17  3 31 89  3 103 7  3 13   5   3 23 11 3 5 19  3 17 113   3 7 13  3 11   5  3 37 7 3 5 83  3 73 31 3 61 29  3 97  5  3 7 59 3 5 11   3 13 7  3 67  17  3 19  5 3 11 23 3 5 13  3 7 37  3 29 109  3 17 5  3 107 19 3 5 41 3 43 11  3 23 47  3 7  5  3 13 53 3 5 7  3 89  71  3 31 61 3 101   5  3 59 17 3 5 73  3  79 103  3 19 7   3 83  5  3 41 67 3 5  43  3 11 29  3 7 23  3 47  5  3 113 7 3 5 97  3 37 13 3 53
19 35 *  3 7  5  3 53 13 3 5 7   3 47 23  3 11 43 3 41  5  3 19 101 3 5 17  3 31 89  3 103 7  3 13   5   3 23 11 3 5 19  3 17 113   3 7 13  3 11   5  3 37 7 3 5 83  3 73 31 3 61 29  3 97  5  3 7 59 3 5 11   3 13 7  3 67  17  3 19  5 3 11 23 3 5 13  3 7 37  3 29  79  3 17 5  3 109 19 3 5 41 3 43 11  3 23 47  3 7  5  3 13 53 3 5 7  3 89 107  3 31 61 3 101   5  3 59 17 3 5 73  3  71 103  3 19 7   3 83  5  3 41 67 3 5  43  3 11 29  3 7 23  3 47  5  3 113 7 3 5 97  3 37 13 3 53
20 36 *  3 7  5  3 53 13 3 5 7   3 47 23  3 11 43 3 41  5  3 19 101 3 5 17  3 31 89  3 103 7  3 13   5   3 23 11 3 5 19  3 17 113   3 7 13  3 11   5  3 37 7 3 5 83  3 73 31 3 61 29  3 97  5  3 7 59 3 5 11   3 13 7  3 67  17  3 19  5 3 11 23 3 5 13  3 7 37  3 29  79  3 17 5  3 107 19 3 5 41 3 43 11  3 23 47  3 7  5  3 13 53 3 5 7  3 89 109  3 31 61 3 101   5  3 59 17 3 5 73  3  71 103  3 19 7   3 83  5  3 41 67 3 5  43  3 11 29  3 7 23  3 47  5  3 113 7 3 5 97  3 37 13 3 53
21 33 *  3 7  5  3 53 13 3 5 7   3 47 23  3 11 43 3 41  5  3 19 101 3 5 17  3 31 89  3 103 7  3 13   5   3 23 11 3 5 19  3 17 113   3 7 13  3 11   5  3 37 7 3 5 83  3 73 31 3 61 29  3 97  5  3 7 59 3 5 11   3 13 7  3 67  17  3 19  5 3 11 23 3 5 13  3 7 37  3 29 109  3 17 5  3  79 19 3 5 41 3 43 11  3 23 47  3 7  5  3 13 53 3 5 7  3 89 107  3 31 61 3 101   5  3 59 17 3 5 73  3  71 103  3 19 7   3 83  5  3 41 67 3 5  43  3 11 29  3 7 23  3 47  5  3 113 7 3 5 97  3 37 13 3 53
22 34 *  3 7  5  3 53 13 3 5 7   3 47 23  3 11 43 3 41  5  3 19 101 3 5 17  3 31 89  3 103 7  3 13   5   3 23 11 3 5 19  3 17 113   3 7 13  3 11   5  3 37 7 3 5 83  3 73 31 3 61 29  3 97  5  3 7 59 3 5 11   3 13 7  3 67  17  3 19  5 3 11 23 3 5 13  3 7 37  3 29 107  3 17 5  3  79 19 3 5 41 3 43 11  3 23 47  3 7  5  3 13 53 3 5 7  3 89 109  3 31 61 3 101   5  3 59 17 3 5 73  3  71 103  3 19 7   3 83  5  3 41 67 3 5  43  3 11 29  3 7 23  3 47  5  3 113 7 3 5 97  3 37 13 3 53
23 32 *  3 7  5  3 53 13 3 5 7   3 47 23  3 11 43 3 41  5  3 19 101 3 5 17  3 31 89  3 103 7  3 13   5   3 23 11 3 5 19  3 17 113   3 7 13  3 11   5  3 37 7 3 5 83  3 73 31 3 61 29  3 97  5  3 7 59 3 5 11   3 13 7  3 67  17  3 19  5 3 11 23 3 5 13  3 7 37  3 29 107  3 17 5  3 109 19 3 5 41 3 43 11  3 23 47  3 7  5  3 13 53 3 5 7  3 89  79  3 31 61 3 101   5  3 59 17 3 5 73  3  71 103  3 19 7   3 83  5  3 41 67 3 5  43  3 11 29  3 7 23  3 47  5  3 113 7 3 5 97  3 37 13 3 53
24 31 *  3 7  5  3 53 13 3 5 7   3 47 23  3 11 43 3 41  5  3 19 101 3 5 17  3 31 89  3 103 7  3 13   5   3 23 11 3 5 19  3 17 113   3 7 13  3 11   5  3 37 7 3 5 83  3 73 31 3 61 29  3 97  5  3 7 59 3 5 11   3 13 7  3 67  17  3 19  5 3 11 23 3 5 13  3 7 37  3 29 109  3 17 5  3 107 19 3 5 41 3 43 11  3 23 47  3 7  5  3 13 53 3 5 7  3 89  79  3 31 61 3 101   5  3 59 17 3 5 73  3  71 103  3 19 7   3 83  5  3 41 67 3 5  43  3 11 29  3 7 23  3 47  5  3 113 7 3 5 97  3 37 13 3 53
25  5 * 53 3 13 37  3 97 5 3 7 113  3  5 47  3 23 7  3 29 11  3  43 5 3 67 41  3  5 83   3 7 19  3 103  79  3 73 5 3 17 59  3   5 101 3 61 31  3 107 89  3 7 5 3 53 13  3  5 7  3 47 23  3 11 43 3 41 5 3 19 109  3 5 17  3  71 29  3 37 7  3 13 5 3 23 11 3  5 19  3  17 67  3 7 13   3 11 5 3 59 7  3  5 97  3 29 61 3 31 73  3 83 5 3 7 37  3   5 11  3 13 7   3 113 17  3 19 5 3 11 23   3   5 13  3 7 103  3 89 31  3 17 5 3 101 19  3  5 41 3 43 11  3 23 47   3 7 5 3 13 53  3  5 7  3
26  6 * 53 3 13 37  3 97 5 3 7 113  3  5 47  3 23 7  3 29 11  3  43 5 3 67 41  3  5 83   3 7 19  3 103  79  3 73 5 3 17 59  3   5 101 3 61 31  3 109 89  3 7 5 3 53 13  3  5 7  3 47 23  3 11 43 3 41 5 3 19 107  3 5 17  3  71 29  3 37 7  3 13 5 3 23 11 3  5 19  3  17 67  3 7 13   3 11 5 3 59 7  3  5 97  3 29 61 3 31 73  3 83 5 3 7 37  3   5 11  3 13 7   3 113 17  3 19 5 3 11 23   3   5 13  3 7 103  3 89 31  3 17 5 3 101 19  3  5 41 3 43 11  3 23 47   3 7 5 3 13 53  3  5 7  3
27  3 * 53 3 13 37  3 97 5 3 7 113  3  5 47  3 23 7  3 29 11  3  43 5 3 67 41  3  5 83   3 7 19  3 103 107  3 73 5 3 17 59  3   5 101 3 61 31  3  79 89  3 7 5 3 53 13  3  5 7  3 47 23  3 11 43 3 41 5 3 19 109  3 5 17  3  71 29  3 37 7  3 13 5 3 23 11 3  5 19  3  17 67  3 7 13   3 11 5 3 59 7  3  5 97  3 29 61 3 31 73  3 83 5 3 7 37  3   5 11  3 13 7   3 113 17  3 19 5 3 11 23   3   5 13  3 7 103  3 89 31  3 17 5 3 101 19  3  5 41 3 43 11  3 23 47   3 7 5 3 13 53  3  5 7  3
28  4 * 53 3 13 37  3 97 5 3 7 113  3  5 47  3 23 7  3 29 11  3  43 5 3 67 41  3  5 83   3 7 19  3 103 109  3 73 5 3 17 59  3   5 101 3 61 31  3  79 89  3 7 5 3 53 13  3  5 7  3 47 23  3 11 43 3 41 5 3 19 107  3 5 17  3  71 29  3 37 7  3 13 5 3 23 11 3  5 19  3  17 67  3 7 13   3 11 5 3 59 7  3  5 97  3 29 61 3 31 73  3 83 5 3 7 37  3   5 11  3 13 7   3 113 17  3 19 5 3 11 23   3   5 13  3 7 103  3 89 31  3 17 5 3 101 19  3  5 41 3 43 11  3 23 47   3 7 5 3 13 53  3  5 7  3
29  2 * 53 3 13 37  3 97 5 3 7 113  3  5 47  3 23 7  3 29 11  3  43 5 3 67 41  3  5 83   3 7 19  3 103 107  3 73 5 3 17 59  3   5 101 3 61 31  3 109 89  3 7 5 3 53 13  3  5 7  3 47 23  3 11 43 3 41 5 3 19  79  3 5 17  3  71 29  3 37 7  3 13 5 3 23 11 3  5 19  3  17 67  3 7 13   3 11 5 3 59 7  3  5 97  3 29 61 3 31 73  3 83 5 3 7 37  3   5 11  3 13 7   3 113 17  3 19 5 3 11 23   3   5 13  3 7 103  3 89 31  3 17 5 3 101 19  3  5 41 3 43 11  3 23 47   3 7 5 3 13 53  3  5 7  3
30  1 * 53 3 13 37  3 97 5 3 7 113  3  5 47  3 23 7  3 29 11  3  43 5 3 67 41  3  5 83   3 7 19  3 103 109  3 73 5 3 17 59  3   5 101 3 61 31  3 107 89  3 7 5 3 53 13  3  5 7  3 47 23  3 11 43 3 41 5 3 19  79  3 5 17  3  71 29  3 37 7  3 13 5 3 23 11 3  5 19  3  17 67  3 7 13   3 11 5 3 59 7  3  5 97  3 29 61 3 31 73  3 83 5 3 7 37  3   5 11  3 13 7   3 113 17  3 19 5 3 11 23   3   5 13  3 7 103  3 89 31  3 17 5 3 101 19  3  5 41 3 43 11  3 23 47   3 7 5 3 13 53  3  5 7  3
31 24 * 53 3 13 37  3 97 5 3 7 113  3  5 47  3 23 7  3 29 11  3  43 5 3 67 41  3  5 83   3 7 19  3 103  71  3 73 5 3 17 59  3   5 101 3 61 31  3  79 89  3 7 5 3 53 13  3  5 7  3 47 23  3 11 43 3 41 5 3 19 107  3 5 17  3 109 29  3 37 7  3 13 5 3 23 11 3  5 19  3  17 67  3 7 13   3 11 5 3 59 7  3  5 97  3 29 61 3 31 73  3 83 5 3 7 37  3   5 11  3 13 7   3 113 17  3 19 5 3 11 23   3   5 13  3 7 103  3 89 31  3 17 5 3 101 19  3  5 41 3 43 11  3 23 47   3 7 5 3 13 53  3  5 7  3
32 23 * 53 3 13 37  3 97 5 3 7 113  3  5 47  3 23 7  3 29 11  3  43 5 3 67 41  3  5 83   3 7 19  3 103  71  3 73 5 3 17 59  3   5 101 3 61 31  3  79 89  3 7 5 3 53 13  3  5 7  3 47 23  3 11 43 3 41 5 3 19 109  3 5 17  3 107 29  3 37 7  3 13 5 3 23 11 3  5 19  3  17 67  3 7 13   3 11 5 3 59 7  3  5 97  3 29 61 3 31 73  3 83 5 3 7 37  3   5 11  3 13 7   3 113 17  3 19 5 3 11 23   3   5 13  3 7 103  3 89 31  3 17 5 3 101 19  3  5 41 3 43 11  3 23 47   3 7 5 3 13 53  3  5 7  3
33 21 * 53 3 13 37  3 97 5 3 7 113  3  5 47  3 23 7  3 29 11  3  43 5 3 67 41  3  5 83   3 7 19  3 103  71  3 73 5 3 17 59  3   5 101 3 61 31  3 107 89  3 7 5 3 53 13  3  5 7  3 47 23  3 11 43 3 41 5 3 19  79  3 5 17  3 109 29  3 37 7  3 13 5 3 23 11 3  5 19  3  17 67  3 7 13   3 11 5 3 59 7  3  5 97  3 29 61 3 31 73  3 83 5 3 7 37  3   5 11  3 13 7   3 113 17  3 19 5 3 11 23   3   5 13  3 7 103  3 89 31  3 17 5 3 101 19  3  5 41 3 43 11  3 23 47   3 7 5 3 13 53  3  5 7  3
34 22 * 53 3 13 37  3 97 5 3 7 113  3  5 47  3 23 7  3 29 11  3  43 5 3 67 41  3  5 83   3 7 19  3 103  71  3 73 5 3 17 59  3   5 101 3 61 31  3 109 89  3 7 5 3 53 13  3  5 7  3 47 23  3 11 43 3 41 5 3 19  79  3 5 17  3 107 29  3 37 7  3 13 5 3 23 11 3  5 19  3  17 67  3 7 13   3 11 5 3 59 7  3  5 97  3 29 61 3 31 73  3 83 5 3 7 37  3   5 11  3 13 7   3 113 17  3 19 5 3 11 23   3   5 13  3 7 103  3 89 31  3 17 5 3 101 19  3  5 41 3 43 11  3 23 47   3 7 5 3 13 53  3  5 7  3
35 19 * 53 3 13 37  3 97 5 3 7 113  3  5 47  3 23 7  3 29 11  3  43 5 3 67 41  3  5 83   3 7 19  3 103  71  3 73 5 3 17 59  3   5 101 3 61 31  3 107 89  3 7 5 3 53 13  3  5 7  3 47 23  3 11 43 3 41 5 3 19 109  3 5 17  3  79 29  3 37 7  3 13 5 3 23 11 3  5 19  3  17 67  3 7 13   3 11 5 3 59 7  3  5 97  3 29 61 3 31 73  3 83 5 3 7 37  3   5 11  3 13 7   3 113 17  3 19 5 3 11 23   3   5 13  3 7 103  3 89 31  3 17 5 3 101 19  3  5 41 3 43 11  3 23 47   3 7 5 3 13 53  3  5 7  3
36 20 * 53 3 13 37  3 97 5 3 7 113  3  5 47  3 23 7  3 29 11  3  43 5 3 67 41  3  5 83   3 7 19  3 103  71  3 73 5 3 17 59  3   5 101 3 61 31  3 109 89  3 7 5 3 53 13  3  5 7  3 47 23  3 11 43 3 41 5 3 19 107  3 5 17  3  79 29  3 37 7  3 13 5 3 23 11 3  5 19  3  17 67  3 7 13   3 11 5 3 59 7  3  5 97  3 29 61 3 31 73  3 83 5 3 7 37  3   5 11  3 13 7   3 113 17  3 19 5 3 11 23   3   5 13  3 7 103  3 89 31  3 17 5 3 101 19  3  5 41 3 43 11  3 23 47   3 7 5 3 13 53  3  5 7  3
37 18 * 53 3 13 37  3 97 5 3 7 113  3  5 47  3 23 7  3 29 11  3  43 5 3 67 41  3  5 83   3 7 19  3 103  79  3 73 5 3 17 59  3   5 101 3 61 31  3  71 89  3 7 5 3 53 13  3  5 7  3 47 23  3 11 43 3 41 5 3 19 107  3 5 17  3 109 29  3 37 7  3 13 5 3 23 11 3  5 19  3  17 67  3 7 13   3 11 5 3 59 7  3  5 97  3 29 61 3 31 73  3 83 5 3 7 37  3   5 11  3 13 7   3 113 17  3 19 5 3 11 23   3   5 13  3 7 103  3 89 31  3 17 5 3 101 19  3  5 41 3 43 11  3 23 47   3 7 5 3 13 53  3  5 7  3
38 17 * 53 3 13 37  3 97 5 3 7 113  3  5 47  3 23 7  3 29 11  3  43 5 3 67 41  3  5 83   3 7 19  3 103  79  3 73 5 3 17 59  3   5 101 3 61 31  3  71 89  3 7 5 3 53 13  3  5 7  3 47 23  3 11 43 3 41 5 3 19 109  3 5 17  3 107 29  3 37 7  3 13 5 3 23 11 3  5 19  3  17 67  3 7 13   3 11 5 3 59 7  3  5 97  3 29 61 3 31 73  3 83 5 3 7 37  3   5 11  3 13 7   3 113 17  3 19 5 3 11 23   3   5 13  3 7 103  3 89 31  3 17 5 3 101 19  3  5 41 3 43 11  3 23 47   3 7 5 3 13 53  3  5 7  3
39 15 * 53 3 13 37  3 97 5 3 7 113  3  5 47  3 23 7  3 29 11  3  43 5 3 67 41  3  5 83   3 7 19  3 103 107  3 73 5 3 17 59  3   5 101 3 61 31  3  71 89  3 7 5 3 53 13  3  5 7  3 47 23  3 11 43 3 41 5 3 19  79  3 5 17  3 109 29  3 37 7  3 13 5 3 23 11 3  5 19  3  17 67  3 7 13   3 11 5 3 59 7  3  5 97  3 29 61 3 31 73  3 83 5 3 7 37  3   5 11  3 13 7   3 113 17  3 19 5 3 11 23   3   5 13  3 7 103  3 89 31  3 17 5 3 101 19  3  5 41 3 43 11  3 23 47   3 7 5 3 13 53  3  5 7  3
40 16 * 53 3 13 37  3 97 5 3 7 113  3  5 47  3 23 7  3 29 11  3  43 5 3 67 41  3  5 83   3 7 19  3 103 109  3 73 5 3 17 59  3   5 101 3 61 31  3  71 89  3 7 5 3 53 13  3  5 7  3 47 23  3 11 43 3 41 5 3 19  79  3 5 17  3 107 29  3 37 7  3 13 5 3 23 11 3  5 19  3  17 67  3 7 13   3 11 5 3 59 7  3  5 97  3 29 61 3 31 73  3 83 5 3 7 37  3   5 11  3 13 7   3 113 17  3 19 5 3 11 23   3   5 13  3 7 103  3 89 31  3 17 5 3 101 19  3  5 41 3 43 11  3 23 47   3 7 5 3 13 53  3  5 7  3
41 13 * 53 3 13 37  3 97 5 3 7 113  3  5 47  3 23 7  3 29 11  3  43 5 3 67 41  3  5 83   3 7 19  3 103 107  3 73 5 3 17 59  3   5 101 3 61 31  3  71 89  3 7 5 3 53 13  3  5 7  3 47 23  3 11 43 3 41 5 3 19 109  3 5 17  3  79 29  3 37 7  3 13 5 3 23 11 3  5 19  3  17 67  3 7 13   3 11 5 3 59 7  3  5 97  3 29 61 3 31 73  3 83 5 3 7 37  3   5 11  3 13 7   3 113 17  3 19 5 3 11 23   3   5 13  3 7 103  3 89 31  3 17 5 3 101 19  3  5 41 3 43 11  3 23 47   3 7 5 3 13 53  3  5 7  3
42 14 * 53 3 13 37  3 97 5 3 7 113  3  5 47  3 23 7  3 29 11  3  43 5 3 67 41  3  5 83   3 7 19  3 103 109  3 73 5 3 17 59  3   5 101 3 61 31  3  71 89  3 7 5 3 53 13  3  5 7  3 47 23  3 11 43 3 41 5 3 19 107  3 5 17  3  79 29  3 37 7  3 13 5 3 23 11 3  5 19  3  17 67  3 7 13   3 11 5 3 59 7  3  5 97  3 29 61 3 31 73  3 83 5 3 7 37  3   5 11  3 13 7   3 113 17  3 19 5 3 11 23   3   5 13  3 7 103  3 89 31  3 17 5 3 101 19  3  5 41 3 43 11  3 23 47   3 7 5 3 13 53  3  5 7  3
43 11 * 53 3 13 37  3 97 5 3 7 113  3  5 47  3 23 7  3 29 11  3  43 5 3 67 41  3  5 83   3 7 19  3 103  79  3 73 5 3 17 59  3   5 101 3 61 31  3 107 89  3 7 5 3 53 13  3  5 7  3 47 23  3 11 43 3 41 5 3 19  71  3 5 17  3 109 29  3 37 7  3 13 5 3 23 11 3  5 19  3  17 67  3 7 13   3 11 5 3 59 7  3  5 97  3 29 61 3 31 73  3 83 5 3 7 37  3   5 11  3 13 7   3 113 17  3 19 5 3 11 23   3   5 13  3 7 103  3 89 31  3 17 5 3 101 19  3  5 41 3 43 11  3 23 47   3 7 5 3 13 53  3  5 7  3
44 12 * 53 3 13 37  3 97 5 3 7 113  3  5 47  3 23 7  3 29 11  3  43 5 3 67 41  3  5 83   3 7 19  3 103  79  3 73 5 3 17 59  3   5 101 3 61 31  3 109 89  3 7 5 3 53 13  3  5 7  3 47 23  3 11 43 3 41 5 3 19  71  3 5 17  3 107 29  3 37 7  3 13 5 3 23 11 3  5 19  3  17 67  3 7 13   3 11 5 3 59 7  3  5 97  3 29 61 3 31 73  3 83 5 3 7 37  3   5 11  3 13 7   3 113 17  3 19 5 3 11 23   3   5 13  3 7 103  3 89 31  3 17 5 3 101 19  3  5 41 3 43 11  3 23 47   3 7 5 3 13 53  3  5 7  3
45  9 * 53 3 13 37  3 97 5 3 7 113  3  5 47  3 23 7  3 29 11  3  43 5 3 67 41  3  5 83   3 7 19  3 103 107  3 73 5 3 17 59  3   5 101 3 61 31  3  79 89  3 7 5 3 53 13  3  5 7  3 47 23  3 11 43 3 41 5 3 19  71  3 5 17  3 109 29  3 37 7  3 13 5 3 23 11 3  5 19  3  17 67  3 7 13   3 11 5 3 59 7  3  5 97  3 29 61 3 31 73  3 83 5 3 7 37  3   5 11  3 13 7   3 113 17  3 19 5 3 11 23   3   5 13  3 7 103  3 89 31  3 17 5 3 101 19  3  5 41 3 43 11  3 23 47   3 7 5 3 13 53  3  5 7  3
46 10 * 53 3 13 37  3 97 5 3 7 113  3  5 47  3 23 7  3 29 11  3  43 5 3 67 41  3  5 83   3 7 19  3 103 109  3 73 5 3 17 59  3   5 101 3 61 31  3  79 89  3 7 5 3 53 13  3  5 7  3 47 23  3 11 43 3 41 5 3 19  71  3 5 17  3 107 29  3 37 7  3 13 5 3 23 11 3  5 19  3  17 67  3 7 13   3 11 5 3 59 7  3  5 97  3 29 61 3 31 73  3 83 5 3 7 37  3   5 11  3 13 7   3 113 17  3 19 5 3 11 23   3   5 13  3 7 103  3 89 31  3 17 5 3 101 19  3  5 41 3 43 11  3 23 47   3 7 5 3 13 53  3  5 7  3
47  8 * 53 3 13 37  3 97 5 3 7 113  3  5 47  3 23 7  3 29 11  3  43 5 3 67 41  3  5 83   3 7 19  3 103 107  3 73 5 3 17 59  3   5 101 3 61 31  3 109 89  3 7 5 3 53 13  3  5 7  3 47 23  3 11 43 3 41 5 3 19  71  3 5 17  3  79 29  3 37 7  3 13 5 3 23 11 3  5 19  3  17 67  3 7 13   3 11 5 3 59 7  3  5 97  3 29 61 3 31 73  3 83 5 3 7 37  3   5 11  3 13 7   3 113 17  3 19 5 3 11 23   3   5 13  3 7 103  3 89 31  3 17 5 3 101 19  3  5 41 3 43 11  3 23 47   3 7 5 3 13 53  3  5 7  3
48  7 * 53 3 13 37  3 97 5 3 7 113  3  5 47  3 23 7  3 29 11  3  43 5 3 67 41  3  5 83   3 7 19  3 103 109  3 73 5 3 17 59  3   5 101 3 61 31  3 107 89  3 7 5 3 53 13  3  5 7  3 47 23  3 11 43 3 41 5 3 19  71  3 5 17  3  79 29  3 37 7  3 13 5 3 23 11 3  5 19  3  17 67  3 7 13   3 11 5 3 59 7  3  5 97  3 29 61 3 31 73  3 83 5 3 7 37  3   5 11  3 13 7   3 113 17  3 19 5 3 11 23   3   5 13  3 7 103  3 89 31  3 17 5 3 101 19  3  5 41 3 43 11  3 23 47   3 7 5 3 13 53  3  5 7  3
---------------------------------------------------------------------------
n=31, p_n=127, omega(n)=176, n_seq=2
 1  2 *  3 29  5 3 109 13  3 5 11  3 53 19 3 17 47  3 7   5 3 11 37  3 5 7  3 79 113  3 73 101   3 13  5 3 23 89   3 5 107  3 31 11  3 67  7   3 97 5 3 19 41  3 5 83 3 103 127  3 7 29  3 47   5 3 17  7  3 5 19  3 13 31  3 61 11 3 43  5 3 7 23  3 5 13  3 11  7  3 29 71  3 41  5 3 37 59 3 5 17  3 7 73  3 23 79  3 19  5 3 13 67  3 5 109  3 17 53 3 11  43   3 7  5 3 89 19  3 5 7  3 101 37  3 31 61  3 83   5 3 113 11  3 5 97  3 107  29  3 13   7  3 11 5 3 59 47  3 5 103 3 71 13  3 7 31  3 17  5 3 53  7   3 5 11  3 29
 2  1 * 29  3 11 5   3  7 53 3  5 17  3 31 7  3 13 71 3 103 5  3 47 59 3 5 11  3   7 13  3  29 107  3 97 5  3 11 113 3   5 83  3 61 31  3 37 101  3 7 5  3 19 89 3  5 7   3  43 11 3 53 17  3 109 5  3 67 13 3  5 19  3 79 23  3 73 7  3 17 5 3 59 37 3  5 41  3 71 29  3  7 11  3 13 5  3 23 7 3  5 43 3 11 61  3 31 13  3 19 5  3  7 17 3   5 47  3 29 7  3 127 103 3 83 5  3 41 19 3 5 97   3  7 67  3 11 31  3 107 5   3 89 23 3  5 13   3 101 73  3 113 79  3 7 5  3 37 11 3   5 7  3 47 17 3 19 53  3 11 5  3 13 109 3  5 29  3
---------------------------------------------------------------------------
n=32, p_n=131, omega(n)=188, n_seq=2
 1  2 * 3 109 5  3 13 41  3 5 11 3 7 19   3 17 89 3 73  5  3 11 71  3 5 107  3 79 31  3 37  29 3 7  5   3 97 113  3 5  7   3 23 11  3 13 131 3 41  5  3 19 83 3 5 101  3 103 13   3 29  7 3 59  5  3 17 37  3 5 19  3 43 53 3 7 11 3 47   5  3 67 7  3 5 127  3 11 23  3 31 73 3 71  5 3 7 13  3 5 17  3 61  7  3 89  79 3 19 5  3 23 109  3 5 43 3 7 29  3 11 31 3 13  5  3 53 19  3 5 41  3 107 97   3 83  13 3 7  5  3 37 11  3 5   7  3 29 67  3 113 17 3 11   5  3 101 23 3 5 103  3 13 61  3 19   7 3 17  5  3 41 47  3 5 11  3 131 37 3 7 59 3 31  5  3 11 7   3 5
 2  1 * 5   3 7 11  3  5 31 3 59 7 3 37 131  3 11 5  3 47 41  3  5 17 3   7 19  3 61 13  3 103 5 3 23 101  3   5 11 3 17 113  3 67 29  3   7 5  3 11 37  3  5 7 3  13 83   3 97 107  3 41 5  3 19 53  3  5 13 3 31 11  3 29 7 3 43 5  3 109 23  3 5 19 3  79 89  3  7 61  3 17 5  3 13 7 3  5 71 3 73 31  3 23 11  3 127 5  3 7 67  3   5 47 3 11 7 3 53 43  3 19 5  3 37 17  3  5 59 3  7 29   3 13 103  3 101 5 3 83 19  3  5 41 3 131 13  3 11 23   3  7 5  3 113 97   3  5 7 3  29 37  3 31 79  3 107 5  3 71 11  3  5 73 3 89 17   3 19 7 3 11 5  3 41 13  3 5 109 3
---------------------------------------------------------------------------
n=33, p_n=137, omega(n)=193, n_seq=8
 1  6 * 3 5  31 3 61 11 3  7 59 3 29 5 3 109  7 3 5 113 3 53 107 3 13 101 3 37 5 3  7  89 3 5 131 3 23  7 3 97 11 3 43 5 3 67 41 3 5 47 3  7 19 3 127 137 3 73 5 3 17 83 3 5  37 3 31  61 3 59  29 3   7 5 3  71 13 3 5  7 3 79 23 3 11 43 3 41 5 3 19 103 3 5 17 3 47 31 3 29  7 3 13 5 3  23 11 3 5 19 3 17 67 3  7 13 3 11 5 3 89   7 3 5 109 3 101 53 3 107 73 3 113 5 3  7 97 3 5 11 3  13   7 3 83 17 3 19 5 3 11 23 3 5 13 3  7 29 3 31 79 3  17 5 3 131 19 3 5 41 3  43 11 3  23 37 3   7 5 3 13 127 3 5  7 3 29 59 3 61 31 3 137 5 3
 2  5 * 3 5  31 3 61 11 3  7 59 3 29 5 3 109  7 3 5 113 3 53 107 3 13 101 3 37 5 3  7  89 3 5 131 3 23  7 3 97 11 3 43 5 3 67 41 3 5 47 3  7 19 3 127 137 3 73 5 3 17 83 3 5  37 3 31  61 3 59  29 3   7 5 3 103 13 3 5  7 3 79 23 3 11 43 3 41 5 3 19  71 3 5 17 3 47 31 3 29  7 3 13 5 3  23 11 3 5 19 3 17 67 3  7 13 3 11 5 3 89   7 3 5 109 3 101 53 3 107 73 3 113 5 3  7 97 3 5 11 3  13   7 3 83 17 3 19 5 3 11 23 3 5 13 3  7 29 3 31 79 3  17 5 3 131 19 3 5 41 3  43 11 3  23 37 3   7 5 3 13 127 3 5  7 3 29 59 3 61 31 3 137 5 3
 3  8 * 3 5  31 3 61 11 3  7 59 3 29 5 3 109  7 3 5 113 3 53 107 3 13 103 3 37 5 3  7  89 3 5 131 3 23  7 3 97 11 3 43 5 3 67 41 3 5 47 3  7 19 3 127  71 3 73 5 3 17 83 3 5  37 3 31  61 3 59  29 3   7 5 3 137 13 3 5  7 3 79 23 3 11 43 3 41 5 3 19 101 3 5 17 3 47 31 3 29  7 3 13 5 3  23 11 3 5 19 3 17 67 3  7 13 3 11 5 3 89   7 3 5 109 3  71 53 3 107 73 3 113 5 3  7 97 3 5 11 3  13   7 3 83 17 3 19 5 3 11 23 3 5 13 3  7 29 3 31 79 3  17 5 3 131 19 3 5 41 3  43 11 3  23 37 3   7 5 3 13 127 3 5  7 3 29 59 3 61 31 3 101 5 3
 4  7 * 3 5  31 3 61 11 3  7 59 3 29 5 3 109  7 3 5 113 3 53 107 3 13 137 3 37 5 3  7  89 3 5 131 3 23  7 3 97 11 3 43 5 3 67 41 3 5 47 3  7 19 3 127  71 3 73 5 3 17 83 3 5  37 3 31  61 3 59  29 3   7 5 3 103 13 3 5  7 3 79 23 3 11 43 3 41 5 3 19 101 3 5 17 3 47 31 3 29  7 3 13 5 3  23 11 3 5 19 3 17 67 3  7 13 3 11 5 3 89   7 3 5 109 3  71 53 3 107 73 3 113 5 3  7 97 3 5 11 3  13   7 3 83 17 3 19 5 3 11 23 3 5 13 3  7 29 3 31 79 3  17 5 3 131 19 3 5 41 3  43 11 3  23 37 3   7 5 3 13 127 3 5  7 3 29 59 3 61 31 3 101 5 3
 5  2 * 3 5 137 3 31 61 3 59 29 3  7 5 3 127 13 3 5   7 3 37  23 3 11  43 3 41 5 3 19 131 3 5  17 3 79 31 3 29  7 3 13 5 3 23 11 3 5 19 3 17 83 3   7  13 3 11 5 3 97  7 3 5 113 3 73 107 3 53 101 3 109 5 3   7 89 3 5 11 3 13  7 3 67 17 3 19 5 3 11  23 3 5 13 3  7 29 3 31 47 3 17 5 3  71 19 3 5 41 3 43 11 3 23 79 3  7 5 3 13 103 3 5   7 3  29 59 3  61 31 3  37 5 3 83 17 3 5 73 3 137 127 3 19  7 3 47 5 3 41 67 3 5 43 3 11 97 3  7 23 3 131 5 3  89  7 3 5 37 3 101 13 3 107 53 3 113 5 3  7 109 3 5 29 3 59  7 3 11 61 3  31 5 3
 6  1 * 3 5 137 3 31 61 3 59 29 3  7 5 3 127 13 3 5   7 3 37  23 3 11  43 3 41 5 3 19 131 3 5  17 3 79 31 3 29  7 3 13 5 3 23 11 3 5 19 3 17 83 3   7  13 3 11 5 3 97  7 3 5 113 3 73 107 3 53 101 3 109 5 3   7 89 3 5 11 3 13  7 3 67 17 3 19 5 3 11  23 3 5 13 3  7 29 3 31 47 3 17 5 3 103 19 3 5 41 3 43 11 3 23 79 3  7 5 3 13  71 3 5   7 3  29 59 3  61 31 3  37 5 3 83 17 3 5 73 3 137 127 3 19  7 3 47 5 3 41 67 3 5 43 3 11 97 3  7 23 3 131 5 3  89  7 3 5 37 3 101 13 3 107 53 3 113 5 3  7 109 3 5 29 3 59  7 3 11 61 3  31 5 3
 7  4 * 3 5 101 3 31 61 3 59 29 3  7 5 3 127 13 3 5   7 3 37  23 3 11  43 3 41 5 3 19 131 3 5  17 3 79 31 3 29  7 3 13 5 3 23 11 3 5 19 3 17 83 3   7  13 3 11 5 3 97  7 3 5 113 3 73 107 3 53  71 3 109 5 3   7 89 3 5 11 3 13  7 3 67 17 3 19 5 3 11  23 3 5 13 3  7 29 3 31 47 3 17 5 3 101 19 3 5 41 3 43 11 3 23 79 3  7 5 3 13 103 3 5   7 3  29 59 3  61 31 3  37 5 3 83 17 3 5 73 3  71 127 3 19  7 3 47 5 3 41 67 3 5 43 3 11 97 3  7 23 3 131 5 3  89  7 3 5 37 3 137 13 3 107 53 3 113 5 3  7 109 3 5 29 3 59  7 3 11 61 3  31 5 3
 8  3 * 3 5 101 3 31 61 3 59 29 3  7 5 3 127 13 3 5   7 3 37  23 3 11  43 3 41 5 3 19 131 3 5  17 3 79 31 3 29  7 3 13 5 3 23 11 3 5 19 3 17 83 3   7  13 3 11 5 3 97  7 3 5 113 3 73 107 3 53  71 3 109 5 3   7 89 3 5 11 3 13  7 3 67 17 3 19 5 3 11  23 3 5 13 3  7 29 3 31 47 3 17 5 3 101 19 3 5 41 3 43 11 3 23 79 3  7 5 3 13 137 3 5   7 3  29 59 3  61 31 3  37 5 3 83 17 3 5 73 3  71 127 3 19  7 3 47 5 3 41 67 3 5 43 3 11 97 3  7 23 3 131 5 3  89  7 3 5 37 3 103 13 3 107 53 3 113 5 3  7 109 3 5 29 3 59  7 3 11 61 3  31 5 3
---------------------------------------------------------------------------
n=34, p_n=139, omega(n)=206, n_seq=22
 1 16 * 3 127 29  3 11   5  3  7 43  3  5  31   3 103  7   3 37 59  3  23  5   3 13 41   3  5 11  3 7  17  3  29 47  3 67  5  3 11  83  3  5 61  3 79 107  3 17 137   3   7   5  3 97 37   3  5  7  3 109  11  3  13 131  3 41   5  3 19 113  3  5 71 3 31 13   3 59   7  3 47  5  3 53 89  3  5 19  3 23  29  3   7  11  3 43   5   3 17   7  3 5 67  3 11 31 3 73 101  3 139   5  3  7  13   3  5 103  3 29  7  3 83 79  3 19  5  3 37 127  3   5 17  3 7 23  3 11  43  3 13   5  3 71  19   3  5  41   3 17 97  3 107 13  3  7   5   3  23  11  3  5   7  3 61 37  3 31 109  3 11  5  3 89 47   3  5  29 3 13 73  3  19  7  3 137  5   3 41 53  3   5 11   3 131  59  3  7 31  3 17   5  3 11  7   3 5
 2 17 * 3 127 29  3 11   5  3  7 43  3  5  31   3 103  7   3 37 59  3  23  5   3 13 41   3  5 11  3 7  17  3  29 47  3 67  5  3 11  83  3  5 61  3 79 107  3 17 137   3   7   5  3 97 37   3  5  7  3 109  11  3  13 131  3 41   5  3 19 139  3  5 71 3 31 13   3 59   7  3 47  5  3 53 89  3  5 19  3 23  29  3   7  11  3 43   5   3 17   7  3 5 67  3 11 31 3 73 101  3 113   5  3  7  13   3  5 103  3 29  7  3 83 79  3 19  5  3 37 127  3   5 17  3 7 23  3 11  43  3 13   5  3 71  19   3  5  41   3 17 97  3 107 13  3  7   5   3  23  11  3  5   7  3 61 37  3 31 109  3 11  5  3 89 47   3  5  29 3 13 73  3  19  7  3 137  5   3 41 53  3   5 11   3 131  59  3  7 31  3 17   5  3 11  7   3 5
 3 14 * 3 127 29  3 11   5  3  7 43  3  5  31   3 103  7   3 37 59  3  23  5   3 13 41   3  5 11  3 7  17  3  29 47  3 67  5  3 11  83  3  5 61  3 79 107  3 17 137   3   7   5  3 97 37   3  5  7  3 109  11  3  13 131  3 41   5  3 19 113  3  5 71 3 31 13   3 59   7  3 47  5  3 53 89  3  5 19  3 23  29  3   7  11  3 43   5   3 17   7  3 5 67  3 11 31 3 73 139  3 101   5  3  7  13   3  5 103  3 29  7  3 83 79  3 19  5  3 37 127  3   5 17  3 7 23  3 11  43  3 13   5  3 71  19   3  5  41   3 17 97  3 107 13  3  7   5   3  23  11  3  5   7  3 61 37  3 31 109  3 11  5  3 89 47   3  5  29 3 13 73  3  19  7  3 137  5   3 41 53  3   5 11   3 131  59  3  7 31  3 17   5  3 11  7   3 5
 4 15 * 3 127 29  3 11   5  3  7 43  3  5  31   3 103  7   3 37 59  3  23  5   3 13 41   3  5 11  3 7  17  3  29 47  3 67  5  3 11  83  3  5 61  3 79 107  3 17 137   3   7   5  3 97 37   3  5  7  3 109  11  3  13 131  3 41   5  3 19 139  3  5 71 3 31 13   3 59   7  3 47  5  3 53 89  3  5 19  3 23  29  3   7  11  3 43   5   3 17   7  3 5 67  3 11 31 3 73 113  3 101   5  3  7  13   3  5 103  3 29  7  3 83 79  3 19  5  3 37 127  3   5 17  3 7 23  3 11  43  3 13   5  3 71  19   3  5  41   3 17 97  3 107 13  3  7   5   3  23  11  3  5   7  3 61 37  3 31 109  3 11  5  3 89 47   3  5  29 3 13 73  3  19  7  3 137  5   3 41 53  3   5 11   3 131  59  3  7 31  3 17   5  3 11  7   3 5
 5 13 * 3 127 29  3 11   5  3  7 43  3  5  31   3 103  7   3 37 59  3  23  5   3 13 41   3  5 11  3 7  17  3  29 47  3 67  5  3 11  83  3  5 61  3 79 107  3 17 137   3   7   5  3 97 37   3  5  7  3 109  11  3  13 131  3 41   5  3 19 101  3  5 71 3 31 13   3 59   7  3 47  5  3 53 89  3  5 19  3 23  29  3   7  11  3 43   5   3 17   7  3 5 67  3 11 31 3 73 113  3 139   5  3  7  13   3  5 103  3 29  7  3 83 79  3 19  5  3 37 127  3   5 17  3 7 23  3 11  43  3 13   5  3 71  19   3  5  41   3 17 97  3 107 13  3  7   5   3  23  11  3  5   7  3 61 37  3 31 109  3 11  5  3 89 47   3  5  29 3 13 73  3  19  7  3 137  5   3 41 53  3   5 11   3 131  59  3  7 31  3 17   5  3 11  7   3 5
 6 12 * 3 127 29  3 11   5  3  7 43  3  5  31   3 103  7   3 37 59  3  23  5   3 13 41   3  5 11  3 7  17  3  29 47  3 67  5  3 11  83  3  5 61  3 79 107  3 17 137   3   7   5  3 97 37   3  5  7  3 109  11  3  13 131  3 41   5  3 19 101  3  5 71 3 31 13   3 59   7  3 47  5  3 53 89  3  5 19  3 23  29  3   7  11  3 43   5   3 17   7  3 5 67  3 11 31 3 73 139  3 113   5  3  7  13   3  5 103  3 29  7  3 83 79  3 19  5  3 37 127  3   5 17  3 7 23  3 11  43  3 13   5  3 71  19   3  5  41   3 17 97  3 107 13  3  7   5   3  23  11  3  5   7  3 61 37  3 31 109  3 11  5  3 89 47   3  5  29 3 13 73  3  19  7  3 137  5   3 41 53  3   5 11   3 131  59  3  7 31  3 17   5  3 11  7   3 5
 7 21 * 3  11  7  3 37  59  3 13  5  3 47  41   3   5 61   3  7 19  3 127 13   3 29  5   3 17 73  3 5 101  3 109 31  3 11 71  3  7   5  3 79 37  3  5   7  3 13  23   3  43 107  3 41  5   3 19 11  3   5  13  3 139  83  3 59   7  3 11   5  3 23 89 3  5 19   3 17 113  3  7 29  3 97  5  3 13  7  3  5  11  3 103  43  3 31 137   3 67   5  3 7 53  3  5 47 3 71   7  3  29  17  3 19   5   3 37  23  3  5 79  3  7 11  3 13 31  3 17   5  3 101 19  3 5 41  3 61  13  3 23 109  3  7   5   3 83 127   3  5  7  3  47 37  3 53  11   3 107   5  3 89  17  3  5 67  3 11  29  3 19  7  3 73  5   3 41  13 3  5 97  3 131 59  3   7 23   3 31  5  3 113  7   3   5 103  3 29 61  3 11 139  3 13  5   3 7
 8 22 * 3  11  7  3 37  59  3 13  5  3 47  41   3   5 61   3  7 19  3 127 13   3 29  5   3 17 73  3 5 101  3 109 31  3 11 71  3  7   5  3 79 37  3  5   7  3 13  23   3  43 107  3 41  5   3 19 11  3   5  13  3 139  83  3 59   7  3 11   5  3 23 89 3  5 19   3 17 113  3  7 29  3 97  5  3 13  7  3  5  11  3 103  43  3 31 131   3 67   5  3 7 53  3  5 47 3 71   7  3  29  17  3 19   5   3 37  23  3  5 79  3  7 11  3 13 31  3 17   5  3 101 19  3 5 41  3 61  13  3 23 109  3  7   5   3 83 127   3  5  7  3  47 37  3 53  11   3 107   5  3 89  17  3  5 67  3 11  29  3 19  7  3 73  5   3 41  13 3  5 97  3 137 59  3   7 23   3 31  5  3 113  7   3   5 103  3 29 61  3 11 139  3 13  5   3 7
 9 20 * 3  11  7  3 37  59  3 13  5  3 47  41   3   5 61   3  7 19  3 127 13   3 29  5   3 17 73  3 5 101  3 109 31  3 11 71  3  7   5  3 79 37  3  5   7  3 13  23   3  43 131  3 41  5   3 19 11  3   5  13  3 139  83  3 59   7  3 11   5  3 23 89 3  5 19   3 17 113  3  7 29  3 97  5  3 13  7  3  5  11  3 103  43  3 31 107   3 67   5  3 7 53  3  5 47 3 71   7  3  29  17  3 19   5   3 37  23  3  5 79  3  7 11  3 13 31  3 17   5  3 101 19  3 5 41  3 61  13  3 23 109  3  7   5   3 83 127   3  5  7  3  47 37  3 53  11   3 137   5  3 89  17  3  5 67  3 11  29  3 19  7  3 73  5   3 41  13 3  5 97  3 131 59  3   7 23   3 31  5  3 113  7   3   5 103  3 29 61  3 11 139  3 13  5   3 7
10 18 * 3  11  7  3 37  59  3 13  5  3 47  41   3   5 61   3  7 19  3 127 13   3 29  5   3 17 73  3 5 101  3 109 31  3 11 71  3  7   5  3 79 37  3  5   7  3 13  23   3 131 107  3 41  5   3 19 11  3   5  13  3 139  83  3 59   7  3 11   5  3 23 89 3  5 19   3 17 113  3  7 29  3 97  5  3 13  7  3  5  11  3 103 137  3 31  43   3 67   5  3 7 53  3  5 47 3 71   7  3  29  17  3 19   5   3 37  23  3  5 79  3  7 11  3 13 31  3 17   5  3 101 19  3 5 41  3 61  13  3 23 109  3  7   5   3 83 127   3  5  7  3  47 37  3 53  11   3 107   5  3 89  17  3  5 67  3 11  29  3 19  7  3 73  5   3 41  13 3  5 97  3  43 59  3   7 23   3 31  5  3 113  7   3   5 103  3 29 61  3 11 139  3 13  5   3 7
11 19 * 3  11  7  3 37  59  3 13  5  3 47  41   3   5 61   3  7 19  3 127 13   3 29  5   3 17 73  3 5 101  3 109 31  3 11 71  3  7   5  3 79 37  3  5   7  3 13  23   3 137 107  3 41  5   3 19 11  3   5  13  3 139  83  3 59   7  3 11   5  3 23 89 3  5 19   3 17 113  3  7 29  3 97  5  3 13  7  3  5  11  3 103 131  3 31  43   3 67   5  3 7 53  3  5 47 3 71   7  3  29  17  3 19   5   3 37  23  3  5 79  3  7 11  3 13 31  3 17   5  3 101 19  3 5 41  3 61  13  3 23 109  3  7   5   3 83 127   3  5  7  3  47 37  3 53  11   3 107   5  3 89  17  3  5 67  3 11  29  3 19  7  3 73  5   3 41  13 3  5 97  3  43 59  3   7 23   3 31  5  3 113  7   3   5 103  3 29 61  3 11 139  3 13  5   3 7
12  6 * 5   3  7 11  3   5 17  3 31  7  3  59 131   3 11   5  3 53 41   3  5 137  3  7  19  3 73 13 3  29  5   3 47 89  3  5 11  3 109 31  3 37 61  3   7  5  3  11  23   3   5  7  3 13 107  3 97 17   3  41  5   3  19 71  3   5 13  3  43 11  3 23 7  3 17   5  3 127 37  3  5 19  3 79 83  3  7 29  3 103  5   3  13  7  3   5 113  3 139 73 3 31 11  3 67 5  3   7 17   3   5 43  3  11   7  3  29 23  3 19  5  3 89 53  3  5 47  3   7 59   3 13 31 3 71  5  3 101 19  3   5 41  3 131  13  3  11 109  3  7  5   3 37 97  3   5   7   3 137 17  3 107 79  3 61  5  3  83 11  3  5 67  3 47  29  3  17 7  3 11  5   3 41 13   3  5  23  3 59 37   3  7 103   3  31  5  3 43  7  3   5 11  3 29 127 3
13  5 * 5   3  7 11  3   5 17  3 31  7  3  59 131   3 11   5  3 53 41   3  5 137  3  7  19  3 73 13 3  29  5   3 47 89  3  5 11  3 109 31  3 37 61  3   7  5  3  11  23   3   5  7  3 13 107  3 97 17   3  41  5   3  19 71  3   5 13  3  43 11  3 23 7  3 17   5  3 127 37  3  5 19  3 79 83  3  7 29  3 103  5   3  13  7  3   5 139  3 113 73 3 31 11  3 67 5  3   7 17   3   5 43  3  11   7  3  29 23  3 19  5  3 89 53  3  5 47  3   7 59   3 13 31 3 71  5  3 101 19  3   5 41  3 131  13  3  11 109  3  7  5   3 37 97  3   5   7   3 137 17  3 107 79  3 61  5  3  83 11  3  5 67  3 47  29  3  17 7  3 11  5   3 41 13   3  5  23  3 59 37   3  7 103   3  31  5  3 43  7  3   5 11  3 29 127 3
14  3 * 5   3  7 11  3   5 17  3 31  7  3  59 131   3 11   5  3 53 41   3  5 137  3  7  19  3 73 13 3  29  5   3 47 89  3  5 11  3 109 31  3 37 61  3   7  5  3  11  23   3   5  7  3 13 107  3 97 17   3  41  5   3  19 71  3   5 13  3  43 11  3 23 7  3 17   5  3 127 37  3  5 19  3 79 83  3  7 29  3 103  5   3  13  7  3   5 101  3 139 73 3 31 11  3 67 5  3   7 17   3   5 43  3  11   7  3  29 23  3 19  5  3 89 53  3  5 47  3   7 59   3 13 31 3 71  5  3 113 19  3   5 41  3 131  13  3  11 109  3  7  5   3 37 97  3   5   7   3 137 17  3 107 79  3 61  5  3  83 11  3  5 67  3 47  29  3  17 7  3 11  5   3 41 13   3  5  23  3 59 37   3  7 103   3  31  5  3 43  7  3   5 11  3 29 127 3
15  4 * 5   3  7 11  3   5 17  3 31  7  3  59 131   3 11   5  3 53 41   3  5 137  3  7  19  3 73 13 3  29  5   3 47 89  3  5 11  3 109 31  3 37 61  3   7  5  3  11  23   3   5  7  3 13 107  3 97 17   3  41  5   3  19 71  3   5 13  3  43 11  3 23 7  3 17   5  3 127 37  3  5 19  3 79 83  3  7 29  3 103  5   3  13  7  3   5 101  3 113 73 3 31 11  3 67 5  3   7 17   3   5 43  3  11   7  3  29 23  3 19  5  3 89 53  3  5 47  3   7 59   3 13 31 3 71  5  3 139 19  3   5 41  3 131  13  3  11 109  3  7  5   3 37 97  3   5   7   3 137 17  3 107 79  3 61  5  3  83 11  3  5 67  3 47  29  3  17 7  3 11  5   3 41 13   3  5  23  3 59 37   3  7 103   3  31  5  3 43  7  3   5 11  3 29 127 3
16  1 * 5   3  7 11  3   5 17  3 31  7  3  59 131   3 11   5  3 53 41   3  5 137  3  7  19  3 73 13 3  29  5   3 47 89  3  5 11  3 109 31  3 37 61  3   7  5  3  11  23   3   5  7  3 13 107  3 97 17   3  41  5   3  19 71  3   5 13  3  43 11  3 23 7  3 17   5  3 127 37  3  5 19  3 79 83  3  7 29  3 103  5   3  13  7  3   5 139  3 101 73 3 31 11  3 67 5  3   7 17   3   5 43  3  11   7  3  29 23  3 19  5  3 89 53  3  5 47  3   7 59   3 13 31 3 71  5  3 113 19  3   5 41  3 131  13  3  11 109  3  7  5   3 37 97  3   5   7   3 137 17  3 107 79  3 61  5  3  83 11  3  5 67  3 47  29  3  17 7  3 11  5   3 41 13   3  5  23  3 59 37   3  7 103   3  31  5  3 43  7  3   5 11  3 29 127 3
17  2 * 5   3  7 11  3   5 17  3 31  7  3  59 131   3 11   5  3 53 41   3  5 137  3  7  19  3 73 13 3  29  5   3 47 89  3  5 11  3 109 31  3 37 61  3   7  5  3  11  23   3   5  7  3 13 107  3 97 17   3  41  5   3  19 71  3   5 13  3  43 11  3 23 7  3 17   5  3 127 37  3  5 19  3 79 83  3  7 29  3 103  5   3  13  7  3   5 113  3 101 73 3 31 11  3 67 5  3   7 17   3   5 43  3  11   7  3  29 23  3 19  5  3 89 53  3  5 47  3   7 59   3 13 31 3 71  5  3 139 19  3   5 41  3 131  13  3  11 109  3  7  5   3 37 97  3   5   7   3 137 17  3 107 79  3 61  5  3  83 11  3  5 67  3 47  29  3  17 7  3 11  5   3 41 13   3  5  23  3 59 37   3  7 103   3  31  5  3 43  7  3   5 11  3 29 127 3
18 10 * 7   3  5 13  3 139 11  3 61 29  3 103   5   3  7 113  3  5 31   3 23   7  3 59  43  3 97  5 3  13 41   3  5 73  3  7 19  3  29 11  3 67  5  3  17 89  3   5 107   3  11 53  3 37  47  3  7  5   3 127 83   3   5  7  3 109 23  3  13 61  3 41 5  3 19 101  3   5 17  3 31 13  3 11  7  3 79  5  3  23 37   3   5 19  3  17  29  3   7 71 3 47  5  3 53 7  3   5 67   3  43 31  3 137 103  3  11  5  3  7 13  3  5 97  3 29  7  3 113 17   3 19  5 3 89 23  3   5 11  3   7 59  3  83 139  3  13   5  3 11 19   3  5 41  3 107 131   3  23 13  3   7  5  3 37 79  3   5  7  3 71 11  3 31 109  3 101 5  3 73 17   3  5 29   3 13 127  3 19  7   3 61   5   3  41 47  3  5 13  3  59 37  3  7  11 3
19 11 * 7   3  5 13  3 139 11  3 61 29  3 103   5   3  7 113  3  5 31   3 23   7  3 59  43  3 97  5 3  13 41   3  5 73  3  7 19  3  29 11  3 67  5  3  17 89  3   5 107   3  11 53  3 37  47  3  7  5   3 127 83   3   5  7  3 109 23  3  13 61  3 41 5  3 19 101  3   5 17  3 31 13  3 11  7  3 79  5  3  23 37   3   5 19  3  17  29  3   7 71 3 47  5  3 53 7  3   5 67   3  43 31  3 131 103  3  11  5  3  7 13  3  5 97  3 29  7  3 113 17   3 19  5 3 89 23  3   5 11  3   7 59  3  83 139  3  13   5  3 11 19   3  5 41  3 107 137   3  23 13  3   7  5  3 37 79  3   5  7  3 71 11  3 31 109  3 101 5  3 73 17   3  5 29   3 13 127  3 19  7   3 61   5   3  41 47  3  5 13  3  59 37  3  7  11 3
20  9 * 7   3  5 13  3 139 11  3 61 29  3 103   5   3  7 113  3  5 31   3 23   7  3 59 131  3 97  5 3  13 41   3  5 73  3  7 19  3  29 11  3 67  5  3  17 89  3   5 137   3  11 53  3 37  47  3  7  5   3 127 83   3   5  7  3 109 23  3  13 61  3 41 5  3 19 101  3   5 17  3 31 13  3 11  7  3 79  5  3  23 37   3   5 19  3  17  29  3   7 71 3 47  5  3 53 7  3   5 67   3 107 31  3  43 103  3  11  5  3  7 13  3  5 97  3 29  7  3 113 17   3 19  5 3 89 23  3   5 11  3   7 59  3  83 139  3  13   5  3 11 19   3  5 41  3 131  43   3  23 13  3   7  5  3 37 79  3   5  7  3 71 11  3 31 109  3 101 5  3 73 17   3  5 29   3 13 127  3 19  7   3 61   5   3  41 47  3  5 13  3  59 37  3  7  11 3
21  7 * 7   3  5 13  3 139 11  3 61 29  3 103   5   3  7 113  3  5 31   3 23   7  3 59 131  3 97  5 3  13 41   3  5 73  3  7 19  3  29 11  3 67  5  3  17 89  3   5 107   3  11 53  3 37  47  3  7  5   3 127 83   3   5  7  3 109 23  3  13 61  3 41 5  3 19 101  3   5 17  3 31 13  3 11  7  3 79  5  3  23 37   3   5 19  3  17  29  3   7 71 3 47  5  3 53 7  3   5 67   3 137 31  3  43 103  3  11  5  3  7 13  3  5 97  3 29  7  3 113 17   3 19  5 3 89 23  3   5 11  3   7 59  3  83 139  3  13   5  3 11 19   3  5 41  3 107  43   3  23 13  3   7  5  3 37 79  3   5  7  3 71 11  3 31 109  3 101 5  3 73 17   3  5 29   3 13 127  3 19  7   3 61   5   3  41 47  3  5 13  3  59 37  3  7  11 3
22  8 * 7   3  5 13  3 139 11  3 61 29  3 103   5   3  7 113  3  5 31   3 23   7  3 59 137  3 97  5 3  13 41   3  5 73  3  7 19  3  29 11  3 67  5  3  17 89  3   5 107   3  11 53  3 37  47  3  7  5   3 127 83   3   5  7  3 109 23  3  13 61  3 41 5  3 19 101  3   5 17  3 31 13  3 11  7  3 79  5  3  23 37   3   5 19  3  17  29  3   7 71 3 47  5  3 53 7  3   5 67   3 131 31  3  43 103  3  11  5  3  7 13  3  5 97  3 29  7  3 113 17   3 19  5 3 89 23  3   5 11  3   7 59  3  83 139  3  13   5  3 11 19   3  5 41  3 107  43   3  23 13  3   7  5  3 37 79  3   5  7  3 71 11  3 31 109  3 101 5  3 73 17   3  5 29   3 13 127  3 19  7   3 61   5   3  41 47  3  5 13  3  59 37  3  7  11 3
---------------------------------------------------------------------------
n=35, p_n=149, omega(n)=215, n_seq=4
 1  3 * 3 97 5  3 7  11   3 5 17  3 31  7 3 59 61  3 11 5  3 47  41 3 5 83  3 7 19 3 127 13  3 29 5  3 43 89  3 5 11   3 109 31 3 37 131   3 7 5   3 11 23  3 5  7  3 13 113 3 67  17  3 41 5 3 19 101  3 5 13   3 139 11 3 23  7  3 17 5  3 149 37  3 5 19 3 79 53 3 7 29  3 103 5  3 13  7  3 5 97  3 73 107 3 31 11 3 83 5  3 7 17  3 5  47  3 11  7 3 29 23  3 19 5   3 89 67 3 5 71  3 7 59 3 13 31   3 61 5  3 53 19  3 5 41   3 137 13 3 11 109  3 7 5  3 37 127  3 5   7  3 47 17 3 43 79  3 101 5 3 113  11  3 5 73   3 131 29 3 17  7  3 11 5  3 41 13   3 5 23 3 59 37 3 7 103  3 31 5  3 71  7  3 5 11  3 29 43 3 107 139 3 13 5  3 7
 2  4 * 3 97 5  3 7  11   3 5 17  3 31  7 3 59 61  3 11 5  3 47  41 3 5 83  3 7 19 3 127 13  3 29 5  3 43 89  3 5 11   3 109 31 3 37 131   3 7 5   3 11 23  3 5  7  3 13 113 3 67  17  3 41 5 3 19 101  3 5 13   3 139 11 3 23  7  3 17 5  3 137 37  3 5 19 3 79 53 3 7 29  3 103 5  3 13  7  3 5 97  3 73 107 3 31 11 3 83 5  3 7 17  3 5  47  3 11  7 3 29 23  3 19 5   3 89 67 3 5 71  3 7 59 3 13 31   3 61 5  3 53 19  3 5 41   3 149 13 3 11 109  3 7 5  3 37 127  3 5   7  3 47 17 3 43 79  3 101 5 3 113  11  3 5 73   3 131 29 3 17  7  3 11 5  3 41 13   3 5 23 3 59 37 3 7 103  3 31 5  3 71  7  3 5 11  3 29 43 3 107 139 3 13 5  3 7
 3  1 * 7  3 5 13 3 139 107 3 43 29  3 11 5  3  7 71  3 5 31  3 103 7 3 37 59 3 23 5   3 13 41  3 5 11  3  7 17 3 29 131   3 73 5  3  11 113 3 5 101  3 79 43 3 17 47  3   7 5  3 127 37  3 5 7  3 109 11 3 13 137   3 41 5  3 19 53  3 5 61   3 31 13 3 59 7  3 71 5 3 67 89   3 5 19  3 23 29 3  7 11  3  47 5  3 17 7  3 5 83 3 11 31 3 107 73  3 97 5  3  7 13  3 5 103  3 29 7 3 53 79 3 19 5  3 37 149  3 5 17  3  7 23 3 11 139   3 13 5  3 101 19 3 5 41  3  17 67 3 113 13  3  7 5  3 23 11   3 5 7   3 131 37 3 31 109   3 11 5  3 89 43  3 5 29  3 13 127 3 19 7  3 83 5 3  41 47  3 5 11  3 61 59 3  7 31  3 17 5   3  11 7  3 5 97 3
 4  2 * 7  3 5 13 3 139 107 3 43 29  3 11 5  3  7 71  3 5 31  3 103 7 3 37 59 3 23 5   3 13 41  3 5 11  3  7 17 3 29 131   3 73 5  3  11 113 3 5 101  3 79 43 3 17 47  3   7 5  3 127 37  3 5 7  3 109 11 3 13 149   3 41 5  3 19 53  3 5 61   3 31 13 3 59 7  3 71 5 3 67 89   3 5 19  3 23 29 3  7 11  3  47 5  3 17 7  3 5 83 3 11 31 3 107 73  3 97 5  3  7 13  3 5 103  3 29 7 3 53 79 3 19 5  3 37 137  3 5 17  3  7 23 3 11 139   3 13 5  3 101 19 3 5 41  3  17 67 3 113 13  3  7 5  3 23 11   3 5 7   3 131 37 3 31 109   3 11 5  3 89 43  3 5 29  3 13 127 3 19 7  3 83 5 3  41 47  3 5 11  3 61 59 3  7 31  3 17 5   3  11 7  3 5 97 3
---------------------------------------------------------------------------
n=36, p_n=151, omega(n)=224, n_seq=18
 1 15 *   3 7 17 3  29 5   3  13 7   3 5 103 3  73 137   3 127  59 3  17   5  3 7  11  3 5  23  3 139  7   3 37  71 3 11   5   3  79  41   3 5 113   3 7  19   3 13  89 3 23  5  3  47 17 3 5  11  3 151  13   3  67  29 3 7  5   3 11  37   3 5   7   3 109  83 3 59 107 3  41   5  3 19 131  3 5  73  3 31 11   3 29   7 3  97  5 3 53 13   3 5 19  3 71  17  3 7 101 3 43 5  3 61 7  3 5  79 3 23  31  3 17 11 3  13  5  3 7 67   3 5 149  3  11  7  3 89  13 3 19   5  3 37 127   3 5  47  3 7  29   3 137  43 3 113   5  3  83 19 3 5  41   3  13  23   3 11 139 3 7  5   3 17 61  3 5   7  3  29  37 3  31 109 3 107   5   3  23  11  3 5  97  3  47 59   3 19   7 3 11   5 3 13  53   3 5  17   3 101 151   3 7  31 3 131 5   3 103 7   3 5 11 3  17
 2 16 *   3 7 17 3  29 5   3  13 7   3 5 103 3  73 137   3 127  59 3  17   5  3 7  11  3 5  23  3 139  7   3 37  71 3 11   5   3  79  41   3 5 113   3 7  19   3 13  89 3 23  5  3  47 17 3 5  11  3 151  13   3  67  29 3 7  5   3 11  37   3 5   7   3 109  83 3 59 131 3  41   5  3 19 101  3 5  73  3 31 11   3 29   7 3  97  5 3 53 13   3 5 19  3 71  17  3 7 107 3 43 5  3 61 7  3 5  79 3 23  31  3 17 11 3  13  5  3 7 67   3 5 149  3  11  7  3 89  13 3 19   5  3 37 127   3 5  47  3 7  29   3 137  43 3 113   5  3  83 19 3 5  41   3  13  23   3 11 139 3 7  5   3 17 61  3 5   7  3  29  37 3  31 109 3 101   5   3  23  11  3 5  97  3  47 59   3 19   7 3 11   5 3 13  53   3 5  17   3 131 151   3 7  31 3 107 5   3 103 7   3 5 11 3  17
 3 12 *   3 7 17 3 127 5   3  13 7   3 5  83 3 139  59   3 151  43 3  17   5  3 7  11  3 5  31  3  23  7   3 37  61 3 11   5   3  79 113   3 5 137   3 7  19   3 13  71 3 29  5  3 109 17 3 5  11  3  53  13   3  67  47 3 7  5   3 11  37   3 5   7   3  59  23 3 73 131 3 103   5  3 19 101  3 5 107  3 31 11   3 41   7 3  83  5 3 23 13   3 5 19  3 43  17  3 7  29 3 47 5  3 97 7  3 5  79 3 71  31  3 17 11 3  13  5  3 7 67   3 5 127  3  11  7  3 29  13 3 19   5  3 37  23   3 5  43  3 7  73   3 113 139 3  61   5  3 149 19 3 5 109   3  13  53   3 11 151 3 7  5   3 17 41  3 5   7  3 137  37 3  31 103 3 101   5   3  89  11  3 5  59  3 107 29   3 19   7 3 11   5 3 13  47   3 5  17   3 131  97   3 7  23 3  41 5   3  53 7   3 5 11 3  17
 4 14 *   3 7 17 3 127 5   3  13 7   3 5  83 3 139  59   3 151  43 3  17   5  3 7  11  3 5  31  3  23  7   3 37  61 3 11   5   3  79 149   3 5 137   3 7  19   3 13  71 3 29  5  3 109 17 3 5  11  3  53  13   3  67  47 3 7  5   3 11  37   3 5   7   3  59  23 3 73 131 3 103   5  3 19 101  3 5 107  3 31 11   3 41   7 3  83  5 3 23 13   3 5 19  3 43  17  3 7  29 3 47 5  3 97 7  3 5  79 3 71  31  3 17 11 3  13  5  3 7 67   3 5 127  3  11  7  3 29  13 3 19   5  3 37  23   3 5  43  3 7  73   3  89 139 3  61   5  3 113 19 3 5 109   3  13  53   3 11 151 3 7  5   3 17 41  3 5   7  3 137  37 3  31 103 3 101   5   3 149  11  3 5  59  3 107 29   3 19   7 3 11   5 3 13  47   3 5  17   3 131  97   3 7  23 3  41 5   3  53 7   3 5 11 3  17
 5 13 *   3 7 17 3 127 5   3  13 7   3 5  83 3 139  59   3 151  43 3  17   5  3 7  11  3 5  31  3  23  7   3 37  61 3 11   5   3  79 113   3 5 137   3 7  19   3 13  71 3 29  5  3 109 17 3 5  11  3  53  13   3  67  47 3 7  5   3 11  37   3 5   7   3  59  23 3 73 131 3 103   5  3 19 101  3 5 107  3 31 11   3 41   7 3  83  5 3 23 13   3 5 19  3 43  17  3 7  29 3 47 5  3 97 7  3 5  79 3 71  31  3 17 11 3  13  5  3 7 67   3 5 127  3  11  7  3 29  13 3 19   5  3 37  23   3 5  43  3 7  73   3 113 139 3  61   5  3  89 19 3 5 109   3  13  53   3 11 151 3 7  5   3 17 41  3 5   7  3 137  37 3  31 103 3 101   5   3 149  11  3 5  59  3 107 29   3 19   7 3 11   5 3 13  47   3 5  17   3 131  97   3 7  23 3  41 5   3  53 7   3 5 11 3  17
 6 11 *   3 7 17 3  29 5   3  13 7   3 5  23 3 103 137   3  67  59 3  17   5  3 7  11  3 5  31  3 139  7   3 37  43 3 11   5   3 127  71   3 5 113   3 7  19   3 13  89 3 79  5  3  47 17 3 5  11  3 151  13   3  41  29 3 7  5   3 11  37   3 5   7   3 109  83 3 59 131 3  73   5  3 19  67  3 5 101  3 31 11   3 29   7 3  97  5 3 53 13   3 5 19  3 23  17  3 7 107 3 71 5  3 61 7  3 5 103 3 43  31  3 17 11 3  13  5  3 7 79   3 5 149  3  11  7  3 89  13 3 19   5  3 37  41   3 5  47  3 7  23   3 137  73 3 113   5  3  83 19 3 5  43   3  13 127   3 11 139 3 7  5   3 17 61  3 5   7  3  29  37 3  31 109 3  41   5   3 101  11  3 5  97  3  47 59   3 19   7 3 11   5 3 13  53   3 5  17   3 131 151   3 7  31 3 107 5   3  67 7   3 5 11 3  17
 7 10 *   3 7 43 3  29 5   3  17 7   3 5  13 3 103  83   3  67 107 3 127   5  3 7  11  3 5  23  3  31  7   3 53 131 3 11   5   3  13  41   3 5  17   3 7  19   3 73 137 3 23  5  3 151 89 3 5  11  3  17  31   3  37  29 3 7  5   3 11 113   3 5   7   3 139 149 3 13  59 3  41   5  3 19  67  3 5  71  3 43 11   3 29   7 3  97  5 3 83 37   3 5 19  3 79  47  3 7 101 3 17 5  3 61 7  3 5 103 3 23  73  3 31 11 3 107  5  3 7 13   3 5  43  3  11  7  3 59  53 3 19   5  3 89  17   3 5 127  3 7  29   3  47  31 3  13   5  3  71 19 3 5  41   3 131  23   3 11  13 3 7  5   3 37 61  3 5   7  3  29 109 3 113  79 3 137   5   3  23  11  3 5  97  3  13 17   3 19   7 3 11   5 3 41 151   3 5  13   3 101  37   3 7 139 3  31 5   3  43 7   3 5 11 3 149
 8 18 *   3 7 43 3  29 5   3 139 7   3 5  13 3 103  59   3  61  17 3  11   5  3 7 101  3 5 107  3  23  7   3 47 131 3 17   5   3  13  41   3 5  11   3 7  19   3 37 113 3 73  5  3  11 89 3 5  53  3 151  31   3 127  29 3 7  5   3 97  17   3 5   7   3  59  11 3 13  61 3  41   5  3 19  37  3 5 137  3 43 13   3 29   7 3 109  5 3 23 83   3 5 19  3 79 149  3 7  11 3 53 5  3 67 7  3 5 103 3 11  17  3 31 73 3 101  5  3 7 13   3 5  43  3 107  7  3 17  71 3 19   5  3 89  23   3 5 139  3 7  29   3  11  31 3  13   5  3  37 19 3 5  41   3 131  97   3 23  13 3 7  5   3 47 11  3 5   7  3  29  67 3  83  79 3  11   5   3  17 127  3 5  59  3  13 37   3 19   7 3 61   5 3 41 109   3 5  11   3  71 151   3 7  23 3  31 5   3  11 7   3 5 17 3 137
 9 17 *   3 7 43 3  29 5   3 139 7   3 5  13 3 103  59   3  61  17 3  11   5  3 7 101  3 5 107  3  23  7   3 47 131 3 17   5   3  13  41   3 5  11   3 7  19   3 37 149 3 73  5  3  11 89 3 5  53  3 151  31   3 127  29 3 7  5   3 97  17   3 5   7   3  59  11 3 13  61 3  41   5  3 19  37  3 5 137  3 43 13   3 29   7 3 109  5 3 23 83   3 5 19  3 79 113  3 7  11 3 53 5  3 67 7  3 5 103 3 11  17  3 31 73 3 101  5  3 7 13   3 5  43  3 107  7  3 17  71 3 19   5  3 89  23   3 5 139  3 7  29   3  11  31 3  13   5  3  37 19 3 5  41   3 131  97   3 23  13 3 7  5   3 47 11  3 5   7  3  29  67 3  83  79 3  11   5   3  17 127  3 5  59  3  13 37   3 19   7 3 61   5 3 41 109   3 5  11   3  71 151   3 7  23 3  31 5   3  11 7   3 5 17 3 137
10  7 * 149 3 11 5   3 7  43   3 5  31 3 139 7   3  37 101   3  13 5   3 151 41 3   5 11 3   7 19   3 17  13  3  97 5  3  11  23   3   5 137 3  79 113 3 109  29  3   7 5  3 61 37   3  5 7 3  13 11   3  23 131   3  41 5 3 19  71  3   5  13 3  31  47   3  29 7  3 127 5   3  17 89  3   5 19 3  53 59  3  7  11  3  43 5   3 13 7  3  5 107 3 11 31  3  73 23 3 103 5  3 7 61  3 5 17 3 101 7  3  47 79  3 19 5   3 37 83 3  5  97 3   7 29   3 11 43  3  71 5  3  67 19  3   5  41 3  59 13 3 149 139   3   7 5   3 113 11   3  5 7 3  29  37   3  31  17  3  11 5 3 89 151  3  5 23 3 137 73   3  19 7   3  17 5   3  41  13   3   5 11 3 131 53   3  7  31  3  23 5  3  11 7  3   5 127 3 107  67   3  83 103 3  13 5   3 7  17   3 5  29 3 43 7   3
11  6 *  17 3 11 5   3 7  67   3 5 107 3  31 7   3 151 131   3  17 5   3  53 13 3   5 11 3   7 19   3 59  47  3  97 5  3  11 101   3   5  41 3 109  31 3  37  29  3   7 5  3 61 17   3  5 7 3 139 11   3 127  13   3  43 5 3 19  83  3   5 113 3  73 137   3  23 7  3  47 5   3  41 37  3   5 19 3  13 89  3  7  11  3 149 5   3 79 7  3  5  13 3 11 17  3  31 43 3 103 5  3 7 61  3 5 71 3 107 7  3  17 23  3 19 5   3 13 53 3  5  97 3   7 29   3 11 31  3 101 5  3  67 19  3   5  73 3 131 59 3  83 109   3   7 5   3  37 11   3  5 7 3  29  41   3  13 151  3  11 5 3 17  47  3  5 79 3  89 13   3  19 7   3 113 5   3  71 127   3   5 11 3  43 37   3  7 139  3  31 5  3  11 7  3   5  17 3  59  67   3 137 103 3  23 5   3 7  13   3 5  29 3 17 7   3
12  3 *  17 3 11 5   3 7  53   3 5  41 3  23 7   3  97 131   3  17 5   3  47 13 3   5 11 3   7 19   3 29 107  3  59 5  3  11  89   3   5 101 3 103  31 3  37 137  3   7 5  3 41 17   3  5 7 3 151 11   3  53  13   3 109 5 3 19 149  3   5  61 3 139 113   3  73 7  3  43 5   3  23 37  3   5 19 3  13 29  3  7  11  3 127 5   3 67 7  3  5  13 3 11 17  3  31 71 3  79 5  3 7 97  3 5 47 3  29 7  3  17 43  3 19 5   3 13 23 3  5  83 3   7 41   3 11 31  3 107 5  3 101 19  3   5 103 3 131 73 3  23  59   3   7 5   3  37 11   3  5 7 3  47  67   3  13  53  3  11 5 3 17 109  3  5 29 3  71 13   3  19 7   3 137 5   3 113  79   3   5 11 3  61 37   3  7  23  3  31 5  3  11 7  3   5  17 3  43 151   3  59 139 3  83 5   3 7  13   3 5 127 3 17 7   3
13  5 *  17 3 11 5   3 7  53   3 5  41 3  23 7   3  97 131   3  17 5   3  47 13 3   5 11 3   7 19   3 29 107  3  59 5  3  11 149   3   5 101 3 103  31 3  37 137  3   7 5  3 41 17   3  5 7 3 151 11   3  53  13   3 109 5 3 19  89  3   5  61 3 139 113   3  73 7  3  43 5   3  23 37  3   5 19 3  13 29  3  7  11  3 127 5   3 67 7  3  5  13 3 11 17  3  31 71 3  79 5  3 7 97  3 5 47 3  29 7  3  17 43  3 19 5   3 13 23 3  5  83 3   7 41   3 11 31  3 107 5  3 101 19  3   5 103 3 131 73 3  23  59   3   7 5   3  37 11   3  5 7 3  47  67   3  13  53  3  11 5 3 17 109  3  5 29 3  71 13   3  19 7   3 137 5   3 113  79   3   5 11 3  61 37   3  7  23  3  31 5  3  11 7  3   5  17 3  43 151   3  59 139 3  83 5   3 7  13   3 5 127 3 17 7   3
14  4 *  17 3 11 5   3 7  53   3 5  41 3  23 7   3  97 131   3  17 5   3  47 13 3   5 11 3   7 19   3 29 107  3  59 5  3  11 149   3   5 101 3 103  31 3  37 137  3   7 5  3 41 17   3  5 7 3 151 11   3  53  13   3 109 5 3 19 113  3   5  61 3 139  89   3  73 7  3  43 5   3  23 37  3   5 19 3  13 29  3  7  11  3 127 5   3 67 7  3  5  13 3 11 17  3  31 71 3  79 5  3 7 97  3 5 47 3  29 7  3  17 43  3 19 5   3 13 23 3  5  83 3   7 41   3 11 31  3 107 5  3 101 19  3   5 103 3 131 73 3  23  59   3   7 5   3  37 11   3  5 7 3  47  67   3  13  53  3  11 5 3 17 109  3  5 29 3  71 13   3  19 7   3 137 5   3 149  79   3   5 11 3  61 37   3  7  23  3  31 5  3  11 7  3   5  17 3  43 151   3  59 139 3  83 5   3 7  13   3 5 127 3 17 7   3
15  1 *  17 3 11 5   3 7 103   3 5 131 3  31 7   3 151 101   3  17 5   3  53 13 3   5 11 3   7 19   3 59  47  3  97 5  3  11  23   3   5 107 3 109  31 3  37  29  3   7 5  3 61 17   3  5 7 3 139 11   3  23  13   3  41 5 3 19  83  3   5 113 3  43 137   3  29 7  3  47 5   3 127 37  3   5 19 3  13 89  3  7  11  3 149 5   3 67 7  3  5  13 3 11 17  3  31 23 3  79 5  3 7 61  3 5 43 3 101 7  3  17 71  3 19 5   3 13 53 3  5  97 3   7 29   3 11 31  3  73 5  3 131 19  3   5  41 3 107 59 3  83 109   3   7 5   3  37 11   3  5 7 3  29  67   3  13 151  3  11 5 3 17  47  3  5 23 3  89 13   3  19 7   3 113 5   3  41  79   3   5 11 3  71 37   3  7 139  3  23 5  3  11 7  3   5  17 3  59 127   3 137  73 3 103 5   3 7  13   3 5  29 3 17 7   3
16  2 *  17 3 11 5   3 7 103   3 5 107 3  31 7   3 151 131   3  17 5   3  53 13 3   5 11 3   7 19   3 59  47  3  97 5  3  11  23   3   5 101 3 109  31 3  37  29  3   7 5  3 61 17   3  5 7 3 139 11   3  23  13   3  41 5 3 19  83  3   5 113 3  43 137   3  29 7  3  47 5   3 127 37  3   5 19 3  13 89  3  7  11  3 149 5   3 67 7  3  5  13 3 11 17  3  31 23 3  79 5  3 7 61  3 5 43 3 107 7  3  17 71  3 19 5   3 13 53 3  5  97 3   7 29   3 11 31  3  73 5  3 101 19  3   5  41 3 131 59 3  83 109   3   7 5   3  37 11   3  5 7 3  29  67   3  13 151  3  11 5 3 17  47  3  5 23 3  89 13   3  19 7   3 113 5   3  41  79   3   5 11 3  71 37   3  7 139  3  23 5  3  11 7  3   5  17 3  59 127   3 137  73 3 103 5   3 7  13   3 5  29 3 17 7   3
17  9 * 137 3 17 5   3 7  11   3 5  31 3  23 7   3 151  71   3  11 5   3 109 41 3   5 61 3   7 19   3 37  13  3  59 5  3 127  17   3   5  11 3  79  83 3  67  29  3   7 5  3 11 47   3  5 7 3  13 23   3  97 131   3  41 5 3 19  37  3   5  13 3  31  11   3  29 7  3 139 5   3  23 89  3   5 19 3  71 17  3  7 107  3  43 5   3 13 7  3  5 101 3 73 31  3  17 11 3 103 5  3 7 67  3 5 53 3  11 7  3 113 79  3 19 5   3 83 23 3  5 109 3   7 29   3 13 43  3 137 5  3  37 19  3   5  41 3  61 13 3  11  59   3   7 5   3  17 97   3  5 7 3  29 127   3  31 151  3  53 5 3 89  11  3  5 73 3 149 37   3  19 7   3  11 5   3  41  13   3   5 17 3 131 47   3  7  23  3 107 5  3 101 7  3   5  11 3  17  61   3  59 103 3  13 5   3 7 139   3 5  29 3 43 7   3
18  8 * 137 3 17 5   3 7  11   3 5  31 3  23 7   3 151  71   3  11 5   3 109 41 3   5 61 3   7 19   3 37  13  3  59 5  3 127  17   3   5  11 3  79  83 3  67  29  3   7 5  3 11 47   3  5 7 3  13 23   3  97 131   3  41 5 3 19  37  3   5  13 3  31  11   3  29 7  3 139 5   3  23 89  3   5 19 3  71 17  3  7 107  3  43 5   3 13 7  3  5 101 3 73 31  3  17 11 3 103 5  3 7 67  3 5 53 3  11 7  3 149 79  3 19 5   3 83 23 3  5 109 3   7 29   3 13 43  3 137 5  3  37 19  3   5  41 3  61 13 3  11  59   3   7 5   3  17 97   3  5 7 3  29 127   3  31 151  3  53 5 3 89  11  3  5 73 3 113 37   3  19 7   3  11 5   3  41  13   3   5 17 3 131 47   3  7  23  3 107 5  3 101 7  3   5  11 3  17  61   3  59 103 3  13 5   3 7 139   3 5  29 3 43 7   3
---------------------------------------------------------------------------
n=37, p_n=157, omega(n)=237, n_seq=4
 1  3 *  7 3 127 5 3 11 101 3 5 71 3 13 37 3  7 43 3 103 5 3 67  7 3 5 13 3 53 11 3 157 29 3 79 5 3  7 113 3 5 23 3  31   7 3 151 149 3 109 5 3  13 41 3 5 137 3  7 19 3 29  11 3 23 5 3 17 73 3 5 107 3 11 31 3  61 47 3  7 5 3  71 83 3 5  7 3 37  67 3 13 89 3 41 5 3 19 59 3 5 17 3 43 13 3 11  7 3 101 5 3 97  79 3 5 19 3  17 29 3  7 103 3 47 5 3 139  7 3 5 127 3 23 53 3 31 61 3 11 5 3  7 13 3 5 43 3 29  7 3 113 17 3 19 5 3 59 109 3 5 11 3  7 131 3 83 31 3  13 5 3 11 19 3 5 41 3 107 23 3 89 13 3   7 5 3 53 157 3 5   7 3 137  11 3 149 151 3 37 5 3  23 17 3 5 29 3 13  97 3 19  7 3 73 5 3 41 47 3 5  13 3 67 71 3  7 11 3 31 5 3  43  7 3 5  37 3 11
 2  4 *  7 3 127 5 3 11 101 3 5 71 3 13 37 3  7 43 3 103 5 3 67  7 3 5 13 3 53 11 3 157 29 3 79 5 3  7 113 3 5 23 3  31   7 3 151 149 3 109 5 3  13 41 3 5 137 3  7 19 3 29  11 3 23 5 3 17 73 3 5 107 3 11 31 3  61 47 3  7 5 3  71 83 3 5  7 3 37  67 3 13 89 3 41 5 3 19 59 3 5 17 3 43 13 3 11  7 3 101 5 3 97  79 3 5 19 3  17 29 3  7 103 3 47 5 3 131  7 3 5 127 3 23 53 3 31 61 3 11 5 3  7 13 3 5 43 3 29  7 3 113 17 3 19 5 3 59 109 3 5 11 3  7 139 3 83 31 3  13 5 3 11 19 3 5 41 3 107 23 3 89 13 3   7 5 3 53 157 3 5   7 3 137  11 3 149 151 3 37 5 3  23 17 3 5 29 3 13  97 3 19  7 3 73 5 3 41 47 3 5  13 3 67 71 3  7 11 3 31 5 3  43  7 3 5  37 3 11
 3  1 * 11 3  37 5 3  7  43 3 5 31 3 11  7 3 71 67 3  13 5 3 47 41 3 5 73 3  7 19 3  97 13 3 29 5 3 17  23 3 5 37 3 151 149 3  11 137 3   7 5 3 157 53 3 5   7 3 13 89 3 23 107 3 41 5 3 19 11 3 5  13 3 31 83 3 131  7 3 11 5 3 109 59 3 5 19 3 17 113 3  7 29 3 43 5 3 13  7 3 5 11 3 61 31 3 53 23 3 127 5 3  7 139 3 5 47 3 103  7 3 29  17 3 19 5 3  79 97 3 5 101 3  7 11 3 13 43 3 17 5 3 59 19 3 5 41 3 89 13 3  67 37 3  7 5 3 83  71 3 5  7 3 47  61 3 31 11 3 107 5 3 73 17 3 5 23 3  11 29 3 19  7 3 137 5 3 41  13 3 5 109 3 149 151 3   7  31 3 23 5 3 113  7 3 5 79 3 29 157 3 11 53 3 13 5 3  7 67 3 5 103 3 43  7 3 37 13 3 71 5 3 101 11 3 5 127 3  7
 4  2 * 11 3  37 5 3  7  43 3 5 31 3 11  7 3 71 67 3  13 5 3 47 41 3 5 73 3  7 19 3  97 13 3 29 5 3 17  23 3 5 37 3 151 149 3  11 137 3   7 5 3 157 53 3 5   7 3 13 89 3 23 107 3 41 5 3 19 11 3 5  13 3 31 83 3 139  7 3 11 5 3 109 59 3 5 19 3 17 113 3  7 29 3 43 5 3 13  7 3 5 11 3 61 31 3 53 23 3 127 5 3  7 131 3 5 47 3 103  7 3 29  17 3 19 5 3  79 97 3 5 101 3  7 11 3 13 43 3 17 5 3 59 19 3 5 41 3 89 13 3  67 37 3  7 5 3 83  71 3 5  7 3 47  61 3 31 11 3 107 5 3 73 17 3 5 23 3  11 29 3 19  7 3 137 5 3 41  13 3 5 109 3 149 151 3   7  31 3 23 5 3 113  7 3 5 79 3 29 157 3 11 53 3 13 5 3  7 67 3 5 103 3 43  7 3 37 13 3 71 5 3 101 11 3 5 127 3  7
---------------------------------------------------------------------------
n=38, p_n=163, omega(n)=245, n_seq=28
 1 26 *   3 5  11 3 113 17  3 163 7  3 109  5 3  11  79  3 5 101 3 13 37  3 7 43   3 139 5  3 67   7  3 5 13 3  53 11  3 157 29  3 97   5   3 7  71   3 5 23 3  31   7   3 151 149 3  73  5   3 13 41   3 5 137 3 7 19  3 29 11  3 23  5  3 17  89 3 5 107 3  11  31   3  61 47  3 7   5   3 127 131   3 5   7 3  37 67 3 13 59  3 41   5  3 19 83  3 5  17 3 43 13   3 11 7  3  71   5 3 101 109  3 5 19 3 17  29   3 7  73   3 47 5  3 103  7  3 5  97 3 23 53  3 31  61  3 11  5  3 7 13   3 5  43 3  29   7   3  59  17 3 19  5   3  89 139   3 5  11 3 7 163  3 79 31  3 13  5  3 11 19 3 5  41 3 107 23  3  83 13   3 7   5   3  53 157   3 5  7 3 137  11 3 149 151  3 37  5   3 23 17   3 5 29 3 13 127  3 19 7   3 131  5 3 41 47  3 5  13 3 67 113   3 7 11   3 31 5   3 43  7   3 5  37 3  11
 2 25 *   3 5  11 3 139 17  3 163 7  3 127  5 3  11 101  3 5  71 3 13 37  3 7 43   3 103 5  3 67   7  3 5 13 3  53 11  3 131 29  3 79   5   3 7 113   3 5 23 3  31   7   3 151 149 3 109  5   3 13 41   3 5 137 3 7 19  3 29 11  3 23  5  3 17  73 3 5 107 3  11  31   3 157 47  3 7   5   3  71  83   3 5   7 3  37 67 3 13 89  3 41   5  3 19 59  3 5  17 3 43 13   3 11 7  3 101   5 3  97  79  3 5 19 3 17  29   3 7 103   3 47 5  3  61  7  3 5 127 3 23 53  3 31 139  3 11  5  3 7 13   3 5  43 3  29   7   3 113  17 3 19  5   3  59 109   3 5  11 3 7 163  3 83 31  3 13  5  3 11 19 3 5  41 3 107 23  3  89 13   3 7   5   3  53  61   3 5  7 3 137  11 3 149 151  3 37  5   3 23 17   3 5 29 3 13  97  3 19 7   3  73  5 3 41 47  3 5  13 3 67  71   3 7 11   3 31 5   3 43  7   3 5  37 3  11
 3 24 *   3 5  11 3 139 17  3 163 7  3 127  5 3  11 101  3 5  71 3 13 37  3 7 43   3 103 5  3 67   7  3 5 13 3  53 11  3 157 29  3 79   5   3 7 113   3 5 23 3  31   7   3 151 149 3 109  5   3 13 41   3 5 137 3 7 19  3 29 11  3 23  5  3 17  73 3 5 107 3  11  31   3 131 47  3 7   5   3  71  83   3 5   7 3  37 67 3 13 89  3 41   5  3 19 59  3 5  17 3 43 13   3 11 7  3 101   5 3  97  79  3 5 19 3 17  29   3 7 103   3 47 5  3  61  7  3 5 127 3 23 53  3 31 139  3 11  5  3 7 13   3 5  43 3  29   7   3 113  17 3 19  5   3  59 109   3 5  11 3 7 163  3 83 31  3 13  5  3 11 19 3 5  41 3 107 23  3  89 13   3 7   5   3  53  61   3 5  7 3 137  11 3 149 151  3 37  5   3 23 17   3 5 29 3 13  97  3 19 7   3  73  5 3 41 47  3 5  13 3 67  71   3 7 11   3 31 5   3 43  7   3 5  37 3  11
 4 22 *   3 5  11 3 139 17  3 163 7  3 127  5 3  11 101  3 5  71 3 13 37  3 7 43   3 103 5  3 67   7  3 5 13 3  53 11  3 157 29  3 79   5   3 7 113   3 5 23 3  31   7   3 151 149 3 109  5   3 13 41   3 5 137 3 7 19  3 29 11  3 23  5  3 17  73 3 5 107 3  11  31   3  61 47  3 7   5   3  71  83   3 5   7 3  37 67 3 13 89  3 41   5  3 19 59  3 5  17 3 43 13   3 11 7  3 101   5 3  97  79  3 5 19 3 17  29   3 7 103   3 47 5  3 131  7  3 5 127 3 23 53  3 31  61  3 11  5  3 7 13   3 5  43 3  29   7   3 113  17 3 19  5   3  59 109   3 5  11 3 7 163  3 83 31  3 13  5  3 11 19 3 5  41 3 107 23  3  89 13   3 7   5   3  53 157   3 5  7 3 137  11 3 149 151  3 37  5   3 23 17   3 5 29 3 13  97  3 19 7   3  73  5 3 41 47  3 5  13 3 67  71   3 7 11   3 31 5   3 43  7   3 5  37 3  11
 5 21 *   3 5  11 3 131 17  3 163 7  3 127  5 3  11 101  3 5  71 3 13 37  3 7 43   3 103 5  3 67   7  3 5 13 3  53 11  3 157 29  3 79   5   3 7 113   3 5 23 3  31   7   3 151 149 3 109  5   3 13 41   3 5 137 3 7 19  3 29 11  3 23  5  3 17  73 3 5 107 3  11  31   3  61 47  3 7   5   3  71  83   3 5   7 3  37 67 3 13 89  3 41   5  3 19 59  3 5  17 3 43 13   3 11 7  3 101   5 3  97  79  3 5 19 3 17  29   3 7 103   3 47 5  3 139  7  3 5 127 3 23 53  3 31  61  3 11  5  3 7 13   3 5  43 3  29   7   3 113  17 3 19  5   3  59 109   3 5  11 3 7 163  3 83 31  3 13  5  3 11 19 3 5  41 3 107 23  3  89 13   3 7   5   3  53 157   3 5  7 3 137  11 3 149 151  3 37  5   3 23 17   3 5 29 3 13  97  3 19 7   3  73  5 3 41 47  3 5  13 3 67  71   3 7 11   3 31 5   3 43  7   3 5  37 3  11
 6 23 *   3 5  11 3 113 17  3 163 7  3 109  5 3  11  79  3 5 101 3 13 37  3 7 43   3 139 5  3 67   7  3 5 13 3  53 11  3 157 29  3 97   5   3 7  71   3 5 23 3  31   7   3 151 149 3  73  5   3 13 41   3 5 137 3 7 19  3 29 11  3 23  5  3 17  83 3 5 107 3  11  31   3  61 47  3 7   5   3 127 131   3 5   7 3  37 67 3 13 89  3 41   5  3 19 59  3 5  17 3 43 13   3 11 7  3  71   5 3 101 109  3 5 19 3 17  29   3 7  73   3 47 5  3 103  7  3 5  97 3 23 53  3 31  61  3 11  5  3 7 13   3 5  43 3  29   7   3  83  17 3 19  5   3  59 139   3 5  11 3 7 163  3 79 31  3 13  5  3 11 19 3 5  41 3 107 23  3  89 13   3 7   5   3  53 157   3 5  7 3 137  11 3 149 151  3 37  5   3 23 17   3 5 29 3 13 127  3 19 7   3 131  5 3 41 47  3 5  13 3 67 113   3 7 11   3 31 5   3 43  7   3 5  37 3  11
 7 18 *   3 5  11 3 139 17  3 163 7  3 127  5 3  11 101  3 5  71 3 13 37  3 7 43   3 103 5  3 67   7  3 5 13 3  53 11  3  61 29  3 79   5   3 7  89   3 5 23 3  31   7   3 151 149 3 109  5   3 13 41   3 5 137 3 7 19  3 29 11  3 23  5  3 17 113 3 5 107 3  11  31   3  73 47  3 7   5   3  71  83   3 5   7 3  37 67 3 13 61  3 41   5  3 19 59  3 5  17 3 43 13   3 11 7  3 101   5 3  97  79  3 5 19 3 17  29   3 7 103   3 47 5  3  89  7  3 5 127 3 23 53  3 31 139  3 11  5  3 7 13   3 5  43 3  29   7   3 131  17 3 19  5   3  59 109   3 5  11 3 7 163  3 83 31  3 13  5  3 11 19 3 5  41 3 107 23  3 113 13   3 7   5   3  53 157   3 5  7 3 137  11 3 149 151  3 37  5   3 23 17   3 5 29 3 13  97  3 19 7   3  61  5 3 41 47  3 5  13 3 67  71   3 7 11   3 31 5   3 43  7   3 5  37 3  11
 8 17 *   3 5  11 3 139 17  3 163 7  3 127  5 3  11 101  3 5  71 3 13 37  3 7 43   3 103 5  3 67   7  3 5 13 3  53 11  3  61 29  3 79   5   3 7  89   3 5 23 3  31   7   3 151 149 3 109  5   3 13 41   3 5 137 3 7 19  3 29 11  3 23  5  3 17 113 3 5 107 3  11  31   3  73 47  3 7   5   3  71  83   3 5   7 3  37 67 3 13 61  3 41   5  3 19 59  3 5  17 3 43 13   3 11 7  3 101   5 3  97  79  3 5 19 3 17  29   3 7 103   3 47 5  3  89  7  3 5 127 3 23 53  3 31 139  3 11  5  3 7 13   3 5  43 3  29   7   3 157  17 3 19  5   3  59 109   3 5  11 3 7 163  3 83 31  3 13  5  3 11 19 3 5  41 3 107 23  3 113 13   3 7   5   3  53 131   3 5  7 3 137  11 3 149 151  3 37  5   3 23 17   3 5 29 3 13  97  3 19 7   3  61  5 3 41 47  3 5  13 3 67  71   3 7 11   3 31 5   3 43  7   3 5  37 3  11
 9 16 *   3 5  11 3 139 17  3 163 7  3 127  5 3  11 101  3 5  71 3 13 37  3 7 43   3 103 5  3 67   7  3 5 13 3  53 11  3  61 29  3 79   5   3 7  89   3 5 23 3  31   7   3 151 149 3 109  5   3 13 41   3 5 137 3 7 19  3 29 11  3 23  5  3 17 113 3 5 107 3  11  31   3 157 47  3 7   5   3  71  83   3 5   7 3  37 67 3 13 61  3 41   5  3 19 59  3 5  17 3 43 13   3 11 7  3 101   5 3  97  79  3 5 19 3 17  29   3 7 103   3 47 5  3  89  7  3 5 127 3 23 53  3 31 139  3 11  5  3 7 13   3 5  43 3  29   7   3  73  17 3 19  5   3  59 109   3 5  11 3 7 163  3 83 31  3 13  5  3 11 19 3 5  41 3 107 23  3 113 13   3 7   5   3  53 131   3 5  7 3 137  11 3 149 151  3 37  5   3 23 17   3 5 29 3 13  97  3 19 7   3  61  5 3 41 47  3 5  13 3 67  71   3 7 11   3 31 5   3 43  7   3 5  37 3  11
10 15 *   3 5  11 3 139 17  3 163 7  3 127  5 3  11 101  3 5  71 3 13 37  3 7 43   3 103 5  3 67   7  3 5 13 3  53 11  3  61 29  3 79   5   3 7  89   3 5 23 3  31   7   3 151 149 3 109  5   3 13 41   3 5 137 3 7 19  3 29 11  3 23  5  3 17 113 3 5 107 3  11  31   3 131 47  3 7   5   3  71  83   3 5   7 3  37 67 3 13 61  3 41   5  3 19 59  3 5  17 3 43 13   3 11 7  3 101   5 3  97  79  3 5 19 3 17  29   3 7 103   3 47 5  3  89  7  3 5 127 3 23 53  3 31 139  3 11  5  3 7 13   3 5  43 3  29   7   3  73  17 3 19  5   3  59 109   3 5  11 3 7 163  3 83 31  3 13  5  3 11 19 3 5  41 3 107 23  3 113 13   3 7   5   3  53 157   3 5  7 3 137  11 3 149 151  3 37  5   3 23 17   3 5 29 3 13  97  3 19 7   3  61  5 3 41 47  3 5  13 3 67  71   3 7 11   3 31 5   3 43  7   3 5  37 3  11
11 20 *   3 5  11 3 139 17  3 163 7  3 127  5 3  11 101  3 5  71 3 13 37  3 7 43   3 103 5  3 67   7  3 5 13 3  53 11  3  61 29  3 79   5   3 7  89   3 5 23 3  31   7   3 151 149 3 109  5   3 13 41   3 5 137 3 7 19  3 29 11  3 23  5  3 17 113 3 5 107 3  11  31   3 157 47  3 7   5   3  71  83   3 5   7 3  37 67 3 13 61  3 41   5  3 19 59  3 5  17 3 43 13   3 11 7  3 101   5 3  97  79  3 5 19 3 17  29   3 7 103   3 47 5  3  89  7  3 5 127 3 23 53  3 31 139  3 11  5  3 7 13   3 5  43 3  29   7   3 131  17 3 19  5   3  59 109   3 5  11 3 7 163  3 83 31  3 13  5  3 11 19 3 5  41 3 107 23  3 113 13   3 7   5   3  53  73   3 5  7 3 137  11 3 149 151  3 37  5   3 23 17   3 5 29 3 13  97  3 19 7   3  61  5 3 41 47  3 5  13 3 67  71   3 7 11   3 31 5   3 43  7   3 5  37 3  11
12 19 *   3 5  11 3 139 17  3 163 7  3 127  5 3  11 101  3 5  71 3 13 37  3 7 43   3 103 5  3 67   7  3 5 13 3  53 11  3  61 29  3 79   5   3 7  89   3 5 23 3  31   7   3 151 149 3 109  5   3 13 41   3 5 137 3 7 19  3 29 11  3 23  5  3 17 113 3 5 107 3  11  31   3 131 47  3 7   5   3  71  83   3 5   7 3  37 67 3 13 61  3 41   5  3 19 59  3 5  17 3 43 13   3 11 7  3 101   5 3  97  79  3 5 19 3 17  29   3 7 103   3 47 5  3  89  7  3 5 127 3 23 53  3 31 139  3 11  5  3 7 13   3 5  43 3  29   7   3 157  17 3 19  5   3  59 109   3 5  11 3 7 163  3 83 31  3 13  5  3 11 19 3 5  41 3 107 23  3 113 13   3 7   5   3  53  73   3 5  7 3 137  11 3 149 151  3 37  5   3 23 17   3 5 29 3 13  97  3 19 7   3  61  5 3 41 47  3 5  13 3 67  71   3 7 11   3 31 5   3 43  7   3 5  37 3  11
13 28 *   3 5 131 3  17 23  3  11 7  3 157  5 3 139 149  3 5  53 3 13 61  3 7 59   3  29 5  3 23   7  3 5 13 3 103 83  3 127 17  3 11   5   3 7  43   3 5 31 3 109   7   3  73  71 3  17  5   3 13 41   3 5  11 3 7 19  3 37 47  3 53  5  3 11  23 3 5 107 3 151 113   3  59 29  3 7   5   3  97  17   3 5   7 3 163 11 3 13 89  3 41   5  3 19 37  3 5 137 3 31 13   3 29 7  3  47   5 3  83 101  3 5 19 3 71  73   3 7  11   3 43 5  3 131  7  3 5 103 3 11 17  3 61  23  3 79  5  3 7 13   3 5 139 3  67   7   3  17 109 3 19  5   3 149 127   3 5 157 3 7  29  3 11 43  3 13  5  3 37 19 3 5  41 3 107 97  3  89 13   3 7   5   3 113  11   3 5  7 3  29  59 3  31  61  3 11  5   3 17 47   3 5 23 3 13  37  3 19 7   3 101  5 3 41 79  3 5  11 3 53 151   3 7 31   3 23 5   3 11  7   3 5  17 3 137
14 27 *   3 5 131 3  17 23  3  11 7  3 157  5 3 139 149  3 5  53 3 13 61  3 7 59   3  29 5  3 23   7  3 5 13 3 103 83  3 127 17  3 11   5   3 7  43   3 5 31 3 109   7   3  73  71 3  17  5   3 13 41   3 5  11 3 7 19  3 37 47  3 53  5  3 11  23 3 5 107 3 151 113   3  59 29  3 7   5   3  97  17   3 5   7 3  67 11 3 13 89  3 41   5  3 19 37  3 5 137 3 31 13   3 29 7  3  47   5 3  83 101  3 5 19 3 71  73   3 7  11   3 43 5  3 131  7  3 5 103 3 11 17  3 61  23  3 79  5  3 7 13   3 5 139 3 163   7   3  17 109 3 19  5   3 149 127   3 5 157 3 7  29  3 11 43  3 13  5  3 37 19 3 5  41 3 107 97  3  89 13   3 7   5   3 113  11   3 5  7 3  29  59 3  31  61  3 11  5   3 17 47   3 5 23 3 13  37  3 19 7   3 101  5 3 41 79  3 5  11 3 53 151   3 7 31   3 23 5   3 11  7   3 5  17 3 137
15 10 *  11 3  37 5   3  7 43   3 5 31   3 11 7   3  71 67 3  13 5  3 47 41 3  5  61   3 7 19  3  97 13 3 29 5   3 17 23   3  5 37  3 151 149 3  11 137 3  7 5   3 157  53   3   5 7   3 13 113  3 23 107 3  41 5 3 19 11  3  5 13  3 31 83  3 163 7 3  11 5   3 109  59   3  5 19 3  17  73   3   7  29 3  43 5   3 13 7  3  5 11  3 139 31  3 53 23 3 127 5  3  7  89  3 5 47   3 103 7   3  29 17 3 19 5  3  79  97 3   5 101  3 7 11   3 13 43 3  17 5  3 59 19  3   5 41  3 61 13 3 67  37 3   7 5   3  83  71   3   5 7  3 47 131   3  31  11 3 107 5 3 113 17  3  5 23  3 11 29  3 19 7 3 137 5   3 41 13   3  5 109 3 149 151   3   7  31 3 23 5   3  89 7   3   5 79  3 29  61  3 11  53 3 13 5  3   7 67  3 5 103   3 43 7  3 37 13 3  71 5  3 101  11 3  5 127  3 7 163  3 17 139 3  11 5   3
16  9 *  11 3  37 5   3  7 43   3 5 31   3 11 7   3  71 67 3  13 5  3 47 41 3  5  61   3 7 19  3  97 13 3 29 5   3 17 23   3  5 37  3 151 149 3  11 137 3  7 5   3 131  53   3   5 7   3 13 113  3 23 107 3  41 5 3 19 11  3  5 13  3 31 83  3 163 7 3  11 5   3 109  59   3  5 19 3  17  73   3   7  29 3  43 5   3 13 7  3  5 11  3 139 31  3 53 23 3 127 5  3  7  89  3 5 47   3 103 7   3  29 17 3 19 5  3  79  97 3   5 101  3 7 11   3 13 43 3  17 5  3 59 19  3   5 41  3 61 13 3 67  37 3   7 5   3  83  71   3   5 7  3 47 157   3  31  11 3 107 5 3 113 17  3  5 23  3 11 29  3 19 7 3 137 5   3 41 13   3  5 109 3 149 151   3   7  31 3 23 5   3  89 7   3   5 79  3 29  61  3 11  53 3 13 5  3   7 67  3 5 103   3 43 7  3 37 13 3  71 5  3 101  11 3  5 127  3 7 163  3 17 139 3  11 5   3
17  8 *  11 3  37 5   3  7 43   3 5 31   3 11 7   3  71 67 3  13 5  3 47 41 3  5  61   3 7 19  3  97 13 3 29 5   3 17 23   3  5 37  3 151 149 3  11 137 3  7 5   3 131  53   3   5 7   3 13 113  3 23 107 3  41 5 3 19 11  3  5 13  3 31 83  3 163 7 3  11 5   3 109  59   3  5 19 3  17 157   3   7  29 3  43 5   3 13 7  3  5 11  3 139 31  3 53 23 3 127 5  3  7  89  3 5 47   3 103 7   3  29 17 3 19 5  3  79  97 3   5 101  3 7 11   3 13 43 3  17 5  3 59 19  3   5 41  3 61 13 3 67  37 3   7 5   3  83  71   3   5 7  3 47  73   3  31  11 3 107 5 3 113 17  3  5 23  3 11 29  3 19 7 3 137 5   3 41 13   3  5 109 3 149 151   3   7  31 3 23 5   3  89 7   3   5 79  3 29  61  3 11  53 3 13 5  3   7 67  3 5 103   3 43 7  3 37 13 3  71 5  3 101  11 3  5 127  3 7 163  3 17 139 3  11 5   3
18  7 *  11 3  37 5   3  7 43   3 5 31   3 11 7   3  71 67 3  13 5  3 47 41 3  5  61   3 7 19  3  97 13 3 29 5   3 17 23   3  5 37  3 151 149 3  11 137 3  7 5   3 157  53   3   5 7   3 13 113  3 23 107 3  41 5 3 19 11  3  5 13  3 31 83  3 163 7 3  11 5   3 109  59   3  5 19 3  17 131   3   7  29 3  43 5   3 13 7  3  5 11  3 139 31  3 53 23 3 127 5  3  7  89  3 5 47   3 103 7   3  29 17 3 19 5  3  79  97 3   5 101  3 7 11   3 13 43 3  17 5  3 59 19  3   5 41  3 61 13 3 67  37 3   7 5   3  83  71   3   5 7  3 47  73   3  31  11 3 107 5 3 113 17  3  5 23  3 11 29  3 19 7 3 137 5   3 41 13   3  5 109 3 149 151   3   7  31 3 23 5   3  89 7   3   5 79  3 29  61  3 11  53 3 13 5  3   7 67  3 5 103   3 43 7  3 37 13 3  71 5  3 101  11 3  5 127  3 7 163  3 17 139 3  11 5   3
19 12 *  11 3  37 5   3  7 43   3 5 31   3 11 7   3  71 67 3  13 5  3 47 41 3  5  61   3 7 19  3  97 13 3 29 5   3 17 23   3  5 37  3 151 149 3  11 137 3  7 5   3  73  53   3   5 7   3 13 113  3 23 107 3  41 5 3 19 11  3  5 13  3 31 83  3 163 7 3  11 5   3 109  59   3  5 19 3  17 157   3   7  29 3  43 5   3 13 7  3  5 11  3 139 31  3 53 23 3 127 5  3  7  89  3 5 47   3 103 7   3  29 17 3 19 5  3  79  97 3   5 101  3 7 11   3 13 43 3  17 5  3 59 19  3   5 41  3 61 13 3 67  37 3   7 5   3  83  71   3   5 7  3 47 131   3  31  11 3 107 5 3 113 17  3  5 23  3 11 29  3 19 7 3 137 5   3 41 13   3  5 109 3 149 151   3   7  31 3 23 5   3  89 7   3   5 79  3 29  61  3 11  53 3 13 5  3   7 67  3 5 103   3 43 7  3 37 13 3  71 5  3 101  11 3  5 127  3 7 163  3 17 139 3  11 5   3
20 11 *  11 3  37 5   3  7 43   3 5 31   3 11 7   3  71 67 3  13 5  3 47 41 3  5  61   3 7 19  3  97 13 3 29 5   3 17 23   3  5 37  3 151 149 3  11 137 3  7 5   3  73  53   3   5 7   3 13 113  3 23 107 3  41 5 3 19 11  3  5 13  3 31 83  3 163 7 3  11 5   3 109  59   3  5 19 3  17 131   3   7  29 3  43 5   3 13 7  3  5 11  3 139 31  3 53 23 3 127 5  3  7  89  3 5 47   3 103 7   3  29 17 3 19 5  3  79  97 3   5 101  3 7 11   3 13 43 3  17 5  3 59 19  3   5 41  3 61 13 3 67  37 3   7 5   3  83  71   3   5 7  3 47 157   3  31  11 3 107 5 3 113 17  3  5 23  3 11 29  3 19 7 3 137 5   3 41 13   3  5 109 3 149 151   3   7  31 3 23 5   3  89 7   3   5 79  3 29  61  3 11  53 3 13 5  3   7 67  3 5 103   3 43 7  3 37 13 3  71 5  3 101  11 3  5 127  3 7 163  3 17 139 3  11 5   3
21  5 *  11 3  37 5   3  7 43   3 5 31   3 11 7   3  71 67 3  13 5  3 47 41 3  5  73   3 7 19  3  97 13 3 29 5   3 17 23   3  5 37  3 151 149 3  11 137 3  7 5   3 157  53   3   5 7   3 13  89  3 23 107 3  41 5 3 19 11  3  5 13  3 31 83  3 163 7 3  11 5   3 109  59   3  5 19 3  17 113   3   7  29 3  43 5   3 13 7  3  5 11  3  61 31  3 53 23 3 127 5  3  7 139  3 5 47   3 103 7   3  29 17 3 19 5  3  79  97 3   5 101  3 7 11   3 13 43 3  17 5  3 59 19  3   5 41  3 89 13 3 67  37 3   7 5   3  83  71   3   5 7  3 47  61   3  31  11 3 107 5 3  73 17  3  5 23  3 11 29  3 19 7 3 137 5   3 41 13   3  5 109 3 149 151   3   7  31 3 23 5   3 113 7   3   5 79  3 29 157  3 11  53 3 13 5  3   7 67  3 5 103   3 43 7  3 37 13 3  71 5  3 101  11 3  5 127  3 7 163  3 17 131 3  11 5   3
22  4 *  11 3  37 5   3  7 43   3 5 31   3 11 7   3  71 67 3  13 5  3 47 41 3  5  73   3 7 19  3  97 13 3 29 5   3 17 23   3  5 37  3 151 149 3  11 137 3  7 5   3 157  53   3   5 7   3 13  89  3 23 107 3  41 5 3 19 11  3  5 13  3 31 83  3 163 7 3  11 5   3 109  59   3  5 19 3  17 113   3   7  29 3  43 5   3 13 7  3  5 11  3  61 31  3 53 23 3 127 5  3  7 131  3 5 47   3 103 7   3  29 17 3 19 5  3  79  97 3   5 101  3 7 11   3 13 43 3  17 5  3 59 19  3   5 41  3 89 13 3 67  37 3   7 5   3  83  71   3   5 7  3 47  61   3  31  11 3 107 5 3  73 17  3  5 23  3 11 29  3 19 7 3 137 5   3 41 13   3  5 109 3 149 151   3   7  31 3 23 5   3 113 7   3   5 79  3 29 157  3 11  53 3 13 5  3   7 67  3 5 103   3 43 7  3 37 13 3  71 5  3 101  11 3  5 127  3 7 163  3 17 139 3  11 5   3
23  6 *  11 3  37 5   3  7 43   3 5 31   3 11 7   3 113 67 3  13 5  3 47 41 3  5 131   3 7 19  3 127 13 3 29 5   3 17 23   3  5 37  3 151 149 3  11 137 3  7 5   3 157  53   3   5 7   3 13  89  3 23 107 3  41 5 3 19 11  3  5 13  3 31 79  3 163 7 3  11 5   3 139  59   3  5 19 3  17  83   3   7  29 3  43 5   3 13 7  3  5 11  3  61 31  3 53 23 3  97 5  3  7 103  3 5 47   3  73 7   3  29 17 3 19 5  3 109 101 3   5  71  3 7 11   3 13 43 3  17 5  3 59 19  3   5 41  3 89 13 3 67  37 3   7 5   3 131 127   3   5 7  3 47  61   3  31  11 3 107 5 3  83 17  3  5 23  3 11 29  3 19 7 3 137 5   3 41 13   3  5  73 3 149 151   3   7  31 3 23 5   3  71 7   3   5 97  3 29 157  3 11  53 3 13 5  3   7 67  3 5 139   3 43 7  3 37 13 3 101 5  3  79  11 3  5 109  3 7 163  3 17 113 3  11 5   3
24  3 *  11 3  37 5   3  7 43   3 5 31   3 11 7   3  71 67 3  13 5  3 47 41 3  5  73   3 7 19  3  97 13 3 29 5   3 17 23   3  5 37  3 151 149 3  11 137 3  7 5   3  61  53   3   5 7   3 13  89  3 23 107 3  41 5 3 19 11  3  5 13  3 31 83  3 163 7 3  11 5   3 109  59   3  5 19 3  17 113   3   7  29 3  43 5   3 13 7  3  5 11  3 139 31  3 53 23 3 127 5  3  7  61  3 5 47   3 103 7   3  29 17 3 19 5  3  79  97 3   5 101  3 7 11   3 13 43 3  17 5  3 59 19  3   5 41  3 89 13 3 67  37 3   7 5   3  83  71   3   5 7  3 47 131   3  31  11 3 107 5 3  73 17  3  5 23  3 11 29  3 19 7 3 137 5   3 41 13   3  5 109 3 149 151   3   7  31 3 23 5   3 113 7   3   5 79  3 29 157  3 11  53 3 13 5  3   7 67  3 5 103   3 43 7  3 37 13 3  71 5  3 101  11 3  5 127  3 7 163  3 17 139 3  11 5   3
25  2 *  11 3  37 5   3  7 43   3 5 31   3 11 7   3  71 67 3  13 5  3 47 41 3  5  73   3 7 19  3  97 13 3 29 5   3 17 23   3  5 37  3 151 149 3  11 137 3  7 5   3  61  53   3   5 7   3 13  89  3 23 107 3  41 5 3 19 11  3  5 13  3 31 83  3 163 7 3  11 5   3 109  59   3  5 19 3  17 113   3   7  29 3  43 5   3 13 7  3  5 11  3 139 31  3 53 23 3 127 5  3  7  61  3 5 47   3 103 7   3  29 17 3 19 5  3  79  97 3   5 101  3 7 11   3 13 43 3  17 5  3 59 19  3   5 41  3 89 13 3 67  37 3   7 5   3  83  71   3   5 7  3 47 157   3  31  11 3 107 5 3  73 17  3  5 23  3 11 29  3 19 7 3 137 5   3 41 13   3  5 109 3 149 151   3   7  31 3 23 5   3 113 7   3   5 79  3 29 131  3 11  53 3 13 5  3   7 67  3 5 103   3 43 7  3 37 13 3  71 5  3 101  11 3  5 127  3 7 163  3 17 139 3  11 5   3
26  1 *  11 3  37 5   3  7 43   3 5 31   3 11 7   3 113 67 3  13 5  3 47 41 3  5 131   3 7 19  3 127 13 3 29 5   3 17 23   3  5 37  3 151 149 3  11 137 3  7 5   3 157  53   3   5 7   3 13  83  3 23 107 3  41 5 3 19 11  3  5 13  3 31 79  3 163 7 3  11 5   3 139  89   3  5 19 3  17  59   3   7  29 3  43 5   3 13 7  3  5 11  3  61 31  3 53 23 3  97 5  3  7 103  3 5 47   3  73 7   3  29 17 3 19 5  3 109 101 3   5  71  3 7 11   3 13 43 3  17 5  3 83 19  3   5 41  3 59 13 3 67  37 3   7 5   3 131 127   3   5 7  3 47  61   3  31  11 3 107 5 3  89 17  3  5 23  3 11 29  3 19 7 3 137 5   3 41 13   3  5  73 3 149 151   3   7  31 3 23 5   3  71 7   3   5 97  3 29 157  3 11  53 3 13 5  3   7 67  3 5 139   3 43 7  3 37 13 3 101 5  3  79  11 3  5 109  3 7 163  3 17 113 3  11 5   3
27 14 * 137 3  17 5   3  7 11   3 5 23   3 31 7   3 151 53 3  11 5  3 79 41 3  5 101   3 7 19  3  37 13 3 23 5   3 47 17   3  5 11  3  61  31 3  59  29 3  7 5   3  11 113   3   5 7   3 13  89  3 97 107 3  41 5 3 19 37  3  5 13  3 43 11  3  29 7 3 157 5   3 127 149   3  5 19 3 109  17   3   7 163 3 139 5   3 13 7  3  5 79  3  23 61  3 17 11 3 103 5  3  7 131  3 5 43   3  11 7   3  73 71 3 19 5  3 101  83 3   5  47  3 7 29   3 13 31 3 137 5  3 37 19  3   5 41  3 89 13 3 11  67 3   7 5   3  17  97   3   5 7  3 29  59   3 113 151 3 107 5 3  23 11  3  5 53  3 47 37  3 19 7 3  11 5   3 41 13   3  5  17 3  71  73   3   7 109 3 31 5   3  43 7   3   5 11  3 17 127  3 83 103 3 13 5  3   7 23  3 5  29   3 59 7  3 61 13 3  53 5  3 149 139 3  5 157  3 7  11  3 23  17 3 131 5   3
28 13 * 137 3  17 5   3  7 11   3 5 23   3 31 7   3 151 53 3  11 5  3 79 41 3  5 101   3 7 19  3  37 13 3 23 5   3 47 17   3  5 11  3  61  31 3  59  29 3  7 5   3  11 113   3   5 7   3 13  89  3 97 107 3  41 5 3 19 37  3  5 13  3 43 11  3  29 7 3 157 5   3 127 149   3  5 19 3 109  17   3   7  67 3 139 5   3 13 7  3  5 79  3  23 61  3 17 11 3 103 5  3  7 131  3 5 43   3  11 7   3  73 71 3 19 5  3 101  83 3   5  47  3 7 29   3 13 31 3 137 5  3 37 19  3   5 41  3 89 13 3 11 163 3   7 5   3  17  97   3   5 7  3 29  59   3 113 151 3 107 5 3  23 11  3  5 53  3 47 37  3 19 7 3  11 5   3 41 13   3  5  17 3  71  73   3   7 109 3 31 5   3  43 7   3   5 11  3 17 127  3 83 103 3 13 5  3   7 23  3 5  29   3 59 7  3 61 13 3  53 5  3 149 139 3  5 157  3 7  11  3 23  17 3 131 5   3
---------------------------------------------------------------------------
n=39, p_n=167, omega(n)=254, n_seq=4
 1  4 *  3 139  5  3 7 11 3 5 23  3 31 7   3 37 131  3 11  5 3 17 71 3 5 19  3 7 137   3 163 13  3 23 5   3 73 149 3 5 11 3 103 31  3 67  29  3 7  5  3 11 37 3 5 7   3 13 61  3 151 167 3 19   5  3 109 41 3 5 13   3 17 11  3 29 7  3 43  5  3 97  19 3 5 83  3 79 53  3 7 47   3 71  5  3 13 7 3 5 101   3 23 89 3 31 11  3 41  5   3 7  67 3 5 107  3 11 7  3 19 43  3 17  5 3 37 157 3 5 113  3 7 29  3 13 31  3 47 5  3 53 139 3 5 103 3 131 13  3 11 59  3 7  5  3 127  17 3 5 7  3 29 37  3 137 79 3 83  5  3 23 11 3 5 109  3 19 97  3 61 7  3 11  5  3 149 13 3 5 41   3 89 163  3 7  19   3 31  5  3 101 7 3 5 11  3 43 17 3 59 151  3 13  5   3 7 23 3 5  29  3 107 7  3 17 13   3 167   5 3 41 47 3 5 71  3 7 11  3 23  61  3 113 5  3 67 53 3 5 43 3 13 19   3 73
 2  3 *  3 139  5  3 7 11 3 5 23  3 31 7   3 37 131  3 11  5 3 17 71 3 5 19  3 7 137   3 163 13  3 23 5   3 73 149 3 5 11 3 103 31  3 67  29  3 7  5  3 11 37 3 5 7   3 13 61  3 151 167 3 19   5  3 109 41 3 5 13   3 17 11  3 29 7  3 43  5  3 97  19 3 5 83  3 79 53  3 7 47   3 71  5  3 13 7 3 5 101   3 23 89 3 31 11  3 41  5   3 7  67 3 5 107  3 11 7  3 19 43  3 17  5 3 37 127 3 5 113  3 7 29  3 13 31  3 47 5  3 53 139 3 5 103 3 131 13  3 11 59  3 7  5  3 157  17 3 5 7  3 29 37  3 137 79 3 83  5  3 23 11 3 5 109  3 19 97  3 61 7  3 11  5  3 149 13 3 5 41   3 89 163  3 7  19   3 31  5  3 101 7 3 5 11  3 43 17 3 59 151  3 13  5   3 7 23 3 5  29  3 107 7  3 17 13   3 167   5 3 41 47 3 5 71  3 7 11  3 23  61  3 113 5  3 67 53 3 5 43 3 13 19   3 73
 3  2 * 73   3 19 13 3 43 5 3 53 67  3 5 113  3  61 23  3 11 7  3 71 5 3 47 41 3   5 167   3 13 17  3 7 107  3  29 5 3 23 7   3  5 13  3 151 59 3 17 43  3 11 5 3 7 101  3  5 31   3  19 7  3 163 89   3 41 5 3 13 149  3  5 11  3 7 61  3 97 19  3 109 5 3 11 23  3  5 83 3 79 137  3 37 29  3 7 5 3  17 157  3  5 7  3 59 11  3 13 131 3 103 5 3 139 53  3 5 47  3 31 13  3 29 7  3 113 5 3 127 37 3  5 17  3 43 19  3 7 11  3 107 5 3  67 7   3  5 41  3 11 31 3 89 23   3 101 5 3 7 13  3  5 71   3 47 7  3 53 79  3 83 5 3  19 97  3  5 43  3 7 29  3 11 17   3 13 5 3 41 109  3   5 19 3 167 151  3 61 13   3 7 5 3 37 11  3  5 7  3  29 67  3 31 103 3 11 5 3 149 73   3 5 23  3 13 163   3 137 7  3 19 5 3 71 17 3  5 11  3 131 37   3 7 31  3 23 5 3 11 7  3  5 139  3
 4  1 * 73   3 19 13 3 43 5 3 53 67  3 5 113  3  61 23  3 11 7  3 71 5 3 47 41 3   5 167   3 13 17  3 7 107  3  29 5 3 23 7   3  5 13  3 151 59 3 17 43  3 11 5 3 7 101  3  5 31   3  19 7  3 163 89   3 41 5 3 13 149  3  5 11  3 7 61  3 97 19  3 109 5 3 11 23  3  5 83 3 79 137  3 37 29  3 7 5 3  17 127  3  5 7  3 59 11  3 13 131 3 103 5 3 139 53  3 5 47  3 31 13  3 29 7  3 113 5 3 157 37 3  5 17  3 43 19  3 7 11  3 107 5 3  67 7   3  5 41  3 11 31 3 89 23   3 101 5 3 7 13  3  5 71   3 47 7  3 53 79  3 83 5 3  19 97  3  5 43  3 7 29  3 11 17   3 13 5 3 41 109  3   5 19 3 167 151  3 61 13   3 7 5 3 37 11  3  5 7  3  29 67  3 31 103 3 11 5 3 149 73   3 5 23  3 13 163   3 137 7  3 19 5 3 71 17 3  5 11  3 131 37   3 7 31  3 23 5 3 11 7  3  5 139  3
---------------------------------------------------------------------------
n=40, p_n=173, omega(n)=268, n_seq=4
 1  3 * 3  37 131 3 7  5 3 17 67 3   5 7 3  19 29 3 83 13 3  43  5 3 53 71 3 5 23 3 139 107 3 11 7 3 73   5 3 47 37 3   5  17 3 13 113 3 7 59 3 23  5 3 109 7 3  5 13 3 17 173 3 61 43 3 11  5 3 7 101 3  5 137 3 31 7 3 163 149 3 97  5 3 13 41 3  5 11 3 7 19 3 157 17 3 71 5 3 11  79 3   5 29 3 151 31 3  59 73 3 7   5 3 37  89 3  5 7 3 23 11 3 13 61 3 41  5 3 19  53 3 5  47 3 131  13 3 107 7 3 127  5 3 67 17 3  5 19 3 43 37 3 7 11 3 103  5 3 113 7 3  5 109 3 11  23 3 31 139 3 101  5 3 7 13 3  5  97 3 47 7 3 53 83 3 19  5 3 23 29 3   5  43 3 7 17 3  11 31 3  13 5 3 89 19 3  5 41 3 137 67 3 17 13 3 7   5 3 29 11 3  5 7 3  37 59 3 149 167 3 11  5 3 173 23 3 5 71 3  13 163 3 19 7 3 61  5 3 41 157 3  5 11 3 73 151 3 7 103 3 31  5 3 11 7 3   5 127 3
 2  4 * 3  37 131 3 7  5 3 17 67 3   5 7 3  19 29 3 83 13 3  43  5 3 53 71 3 5 23 3 139 107 3 11 7 3 73   5 3 47 37 3   5  17 3 13 113 3 7 59 3 23  5 3 109 7 3  5 13 3 17 173 3 61 43 3 11  5 3 7 101 3  5 137 3 31 7 3 163 149 3 97  5 3 13 41 3  5 11 3 7 19 3 157 17 3 71 5 3 11 167 3   5 29 3 151 31 3  59 73 3 7   5 3 37  89 3  5 7 3 23 11 3 13 61 3 41  5 3 19  53 3 5  47 3 131  13 3 107 7 3 127  5 3 67 17 3  5 19 3 43 37 3 7 11 3 103  5 3 113 7 3  5 109 3 11  23 3 31 139 3 101  5 3 7 13 3  5  97 3 47 7 3 53 83 3 19  5 3 23 29 3   5  43 3 7 17 3  11 31 3  13 5 3 89 19 3  5 41 3 137 67 3 17 13 3 7   5 3 29 11 3  5 7 3  37 59 3 149  79 3 11  5 3 173 23 3 5 71 3  13 163 3 19 7 3 61  5 3 41 157 3  5 11 3 73 151 3 7 103 3 31  5 3 11 7 3   5 127 3
 3  1 * 3 127   5 3 7 11 3  5 31 3 103 7 3 151 73 3 11  5 3 157 41 3  5 61 3 7 19 3 163  13 3 71 5 3 23 173 3  5 11 3 167 149 3 59  37 3 7  5 3 11 29 3   5 7 3 13 17 3 67 137 3 41  5 3 19 89 3 5  13 3 31  11 3 17 7 3  43   5 3 29 23 3  5 19 3 83 53 3 7 47 3  97  5 3 13 7 3  5 101 3 139 31 3  23 11 3 109  5 3 7 113 3  5 103 3 11 7 3 37 43 3 19  5 3 17 67 3  5 127 3 7 107 3  13 131 3  47 5 3  53 19 3  5 41 3 61 13 3 11 23 3 7  5 3  89 37 3   5 7 3 73  59 3 31 151 3 29   5 3  79 11 3 5 71 3 17 157 3 19 7 3 11  5 3 41 13 3  5 97 3 149 163 3 7 31 3 137  5 3 101 7 3  5 11 3 43 61 3 173 17 3 13  5 3 7 109 3  5 23 3 59 7 3 113 13 3  17   5 3 37 47 3   5 73 3 7 11 3 107 139 3 23 5 3 71 53 3  5  43 3 13 83 3 29  19 3 7   5 3 67 17 3  5 7 3 131  37 3
 4  2 * 3 127   5 3 7 11 3  5 31 3 103 7 3 151 73 3 11  5 3 157 41 3  5 61 3 7 19 3 163  13 3 71 5 3 23 173 3  5 11 3  79 149 3 59  37 3 7  5 3 11 29 3   5 7 3 13 17 3 67 137 3 41  5 3 19 89 3 5  13 3 31  11 3 17 7 3  43   5 3 29 23 3  5 19 3 83 53 3 7 47 3  97  5 3 13 7 3  5 101 3 139 31 3  23 11 3 109  5 3 7 113 3  5 103 3 11 7 3 37 43 3 19  5 3 17 67 3  5 127 3 7 107 3  13 131 3  47 5 3  53 19 3  5 41 3 61 13 3 11 23 3 7  5 3  89 37 3   5 7 3 73  59 3 31 151 3 29   5 3 167 11 3 5 71 3 17 157 3 19 7 3 11  5 3 41 13 3  5 97 3 149 163 3 7 31 3 137  5 3 101 7 3  5 11 3 43 61 3 173 17 3 13  5 3 7 109 3  5 23 3 59 7 3 113 13 3  17   5 3 37 47 3   5 73 3 7 11 3 107 139 3 23 5 3 71 53 3  5  43 3 13 83 3 29  19 3 7   5 3 67 17 3  5 7 3 131  37 3
---------------------------------------------------------------------------
n=41, p_n=179, omega(n)=274, n_seq=2
 1  2 * 3 41   7 3 11 5 3 47 43 3  5 31 3 83 37 3  7 17 3 29   5 3 13 7 3  5 11 3 139  53 3 103 59 3  17  5 3  7 89 3 5 173 3 23   7 3 157 71 3 127  5 3 109 179 3   5 101 3 7  11 3 13 67 3 79   5 3 151 17 3   5 137 3 31 13 3 163 29 3  7  5 3 53 41 3  5  7 3 37 23 3 59 11 3 43  5 3  19 131 3  5  47 3 11 31 3  29  7 3 73 5 3  23 13 3  5  19 3 71 17 3  7 149 3 41  5 3  89 7 3  5 113 3 61 103 3 11 43 3  13  5 3   7 79 3 5 107 3 47  7 3  97 13 3 19  5 3 101 11 3  5 109 3 7 29 3 31 139 3 11  5 3 167 19 3   5 127 3 13 83 3 23 73 3  7  5 3 17 53 3  5  7 3 29 61 3 67  31 3 37  5 3  11 157 3  5  41 3 137 59 3 19  7 3 173 5 3  13 151 3   5  17 3 43  11 3  7  23 3 131  5 3 179 7 3  5 37 3 17 163 3 53  47 3 113   5 3  7 97 3 5 29 3 107  7 3 13 11 3 31  5 3 83 67 3  5 43 3 7 13 3 149 17 3
 2  1 * 3 17 149 3 13 7 3 43  5 3 67 83 3  5 31 3 11 13 3  7 107 3 29 5 3 97  7 3   5 113 3  47 53 3 163 17 3 37  5 3 7 179 3  5 131 3  23  7 3  11 43 3  17   5 3 151  13 3 5 173 3  7 19 3 59 137 3  41  5 3 157  11 3  5 37 3  31 67 3 61 29 3  7  5 3 53 17 3  5  7 3 73 23 3 83 13 3 127   5 3 19 167 3  5 11 3 139 31 3 29 7 3 109  5 3 11 101 3  5 19 3 13  97 3  7 47 3 107 5 3 79   7 3  5  13 3 43 11 3 103 61 3 113  5 3 7  89 3  5 41 3 149  7 3 17 71 3  19  5 3 13  23 3 5 73 3  7  29 3 31 11 3  47  5 3 131  19 3  5 43 3 11 59 3 23 37 3  7  5 3 41 53 3  5  7 3 29 163 3 13 31 3 137   5 3 17 151 3   5 79 3 67 13 3  11 7 3 101   5 3 179 109 3  5 127 3 71 157 3   7 23 3 173 5 3 89  7 3  5  17 3 59 103 3  53 139 3 11  5 3 7 13 3   5 29 3 17  7 3 37 83 3 31  5 3 43 47 3 5 11 3   7 41 3
---------------------------------------------------------------------------
n=42, p_n=181, omega(n)=286, n_seq=4
 1  4 * 3  7 89 3 71 5 3 23   7 3 5 131 3 83  79 3 73 11 3  37 5 3   7 43 3 5 31 3  11  7 3 113 67 3 13 5 3 47  41 3 5  61 3  7 19 3 127 13 3  29 5 3 17 23 3 5 37 3 151 149 3 11 137 3  7 5 3 139 53 3 5  7 3 13 173 3  23 107 3  41 5 3 19 11 3 5  13 3 31 73 3 89  7 3 11 5 3 157 179 3 5  19 3 17 167 3  7 29 3 43 5 3  13  7 3 5 11 3 181 31 3 53 23 3 97 5 3  7  59 3 5 47 3 103  7 3 29 17 3 19 5 3 131 101 3 5 71 3  7 11 3 13  43 3 17 5 3 109 19 3 5 41 3 61 13 3 67  37 3  7 5 3 79 127 3 5  7 3 47 83 3  31 11 3 107 5 3  59  17 3 5 23 3 11 29 3 19  7 3 137 5 3 41 13 3 5 139 3 149 151 3   7 31 3 23 5 3 71   7 3 5 97 3  29 61 3  11  53 3 13 5 3  7 67 3 5 103 3 43   7 3 37 13 3 101 5 3 173 11 3 5 79 3  7 157 3 17 113 3 11 5 3 83 163 3 5 109 3 13 89 3 167 19 3   7 5 3 179 37 3 5  7 3 23 41 3
 2  3 * 3  7 89 3 71 5 3 23   7 3 5 131 3 83  79 3 73 11 3  37 5 3   7 43 3 5 31 3  11  7 3 113 67 3 13 5 3 47  41 3 5  61 3  7 19 3 127 13 3  29 5 3 17 23 3 5 37 3 151 149 3 11 137 3  7 5 3 139 53 3 5  7 3 13 173 3  23 107 3  41 5 3 19 11 3 5  13 3 31 73 3 89  7 3 11 5 3 157 179 3 5  19 3 17 167 3  7 29 3 43 5 3  13  7 3 5 11 3 163 31 3 53 23 3 97 5 3  7  59 3 5 47 3 103  7 3 29 17 3 19 5 3 131 101 3 5 71 3  7 11 3 13  43 3 17 5 3 109 19 3 5 41 3 61 13 3 67  37 3  7 5 3 79 127 3 5  7 3 47 83 3  31 11 3 107 5 3  59  17 3 5 23 3 11 29 3 19  7 3 137 5 3 41 13 3 5 139 3 149 151 3   7 31 3 23 5 3 71   7 3 5 97 3  29 61 3  11  53 3 13 5 3  7 67 3 5 103 3 43   7 3 37 13 3 101 5 3 173 11 3 5 79 3  7 157 3 17 113 3 11 5 3 83 181 3 5 109 3 13 89 3 167 19 3   7 5 3 179 37 3 5  7 3 23 41 3
 3  2 * 3 41 23 3  7 5 3 37 179 3 5   7 3 19 167 3 89 13 3 109 5 3 181 83 3 5 11 3 113 17 3 157  7 3 79 5 3 11 173 3 5 101 3 13 37 3   7 43 3 103 5 3 67  7 3 5 13 3  53  11 3 61  29 3 97 5 3   7 71 3 5 23 3 31   7 3 151 149 3 139 5 3 13 41 3 5 137 3  7 19 3 29 11 3 23 5 3  17  59 3 5 107 3 11  31 3 83 47 3  7 5 3 127 79 3 5  7 3  37 67 3 13 61 3 41 5 3 19 109 3 5 17 3  43 13 3 11  7 3 71 5 3 101 131 3 5 19 3 17 29 3  7 103 3 47 5 3  59  7 3 5 97 3 23 53 3 31 163 3 11 5 3  7  13 3 5 43 3 29  7 3 167 17 3  19 5 3 179 157 3 5 11 3  7 89 3 73 31 3  13 5 3 11 19 3 5  41 3 107  23 3 173 13 3  7 5 3 53 139 3 5  7 3 137 11 3 149 151 3 37 5 3 23 17 3 5  29 3 13 127 3 19  7 3  61 5 3  41 47 3 5 13 3 67 113 3  7  11 3 31 5 3 43   7 3 5  37 3 11 73 3  79 83 3 131 5 3   7 23 3 5 71 3 89  7 3
 4  1 * 3 41 23 3  7 5 3 37 179 3 5   7 3 19 167 3 89 13 3 109 5 3 163 83 3 5 11 3 113 17 3 157  7 3 79 5 3 11 173 3 5 101 3 13 37 3   7 43 3 103 5 3 67  7 3 5 13 3  53  11 3 61  29 3 97 5 3   7 71 3 5 23 3 31   7 3 151 149 3 139 5 3 13 41 3 5 137 3  7 19 3 29 11 3 23 5 3  17  59 3 5 107 3 11  31 3 83 47 3  7 5 3 127 79 3 5  7 3  37 67 3 13 61 3 41 5 3 19 109 3 5 17 3  43 13 3 11  7 3 71 5 3 101 131 3 5 19 3 17 29 3  7 103 3 47 5 3  59  7 3 5 97 3 23 53 3 31 181 3 11 5 3  7  13 3 5 43 3 29  7 3 167 17 3  19 5 3 179 157 3 5 11 3  7 89 3 73 31 3  13 5 3 11 19 3 5  41 3 107  23 3 173 13 3  7 5 3 53 139 3 5  7 3 137 11 3 149 151 3 37 5 3 23 17 3 5  29 3 13 127 3 19  7 3  61 5 3  41 47 3 5 13 3 67 113 3  7  11 3 31 5 3 43   7 3 5  37 3 11 73 3  79 83 3 131 5 3   7 23 3 5 71 3 89  7 3
---------------------------------------------------------------------------
n=43, p_n=191, omega(n)=299, n_seq=4
 1  3 *  3 5 31  3 61  11  3 7 59   3 29 5 3 179  7   3 5 173 3 107 53   3 13 103  3 101  5 3 7 97  3 5 47   3 23   7  3 89 11 3 43   5 3 83  41   3 5 79  3 7 19  3 37 73  3 71  5 3 17  67 3 5 191   3 31  61  3 59 29   3 7   5 3 53 13  3 5 7  3 47 23 3 11 43  3 41  5 3 19 37  3 5 17  3 163 31  3 29  7  3 13  5 3 23 11  3 5 19   3 17 167  3 7 13  3 11 5 3 157  7  3 5 113 3 139 181  3 127 137  3 109  5 3 7 149  3 5 11  3 13   7  3 151 17 3 19  5 3 11 23  3 5 13  3 7 29   3 31 131  3 17  5 3 37  19 3 5 41   3 43  11   3 23  47   3 7   5 3 13 53   3 5 7  3 29 59 3 61  31  3 173  5 3 67 17  3 5 71  3 73 37  3 19  7   3 79  5 3 41 83  3 5 43  3 11 89  3 7 23  3 47 5 3 97  7  3 5 101 3 103 13  3 53 107  3 113   5 3 7 109  3 5 29  3 59  7  3 11 61 3 31  5 3 191 127  3 5 163  3 7 67  3 17 139  3 137  5 3 71 11 3 5 73   3 37 157  3 167 19   3 7   5 3 149 79   3 5 7  3 131 41 3 83 151  3 13  5 3 43
 2  4 *  3 5 31  3 61  11  3 7 59   3 29 5 3 181  7   3 5 173 3 107 53   3 13 103  3 101  5 3 7 97  3 5 47   3 23   7  3 89 11 3 43   5 3 83  41   3 5 79  3 7 19  3 37 73  3 71  5 3 17  67 3 5 191   3 31  61  3 59 29   3 7   5 3 53 13  3 5 7  3 47 23 3 11 43  3 41  5 3 19 37  3 5 17  3 163 31  3 29  7  3 13  5 3 23 11  3 5 19   3 17 167  3 7 13  3 11 5 3 157  7  3 5 113 3 139 179  3 127 137  3 109  5 3 7 149  3 5 11  3 13   7  3 151 17 3 19  5 3 11 23  3 5 13  3 7 29   3 31 131  3 17  5 3 37  19 3 5 41   3 43  11   3 23  47   3 7   5 3 13 53   3 5 7  3 29 59 3 61  31  3 173  5 3 67 17  3 5 71  3 73 37  3 19  7   3 79  5 3 41 83  3 5 43  3 11 89  3 7 23  3 47 5 3 97  7  3 5 101 3 103 13  3 53 107  3 113   5 3 7 109  3 5 29  3 59  7  3 11 61 3 31  5 3 191 127  3 5 163  3 7 67  3 17 139  3 137  5 3 71 11 3 5 73   3 37 157  3 167 19   3 7   5 3 149 79   3 5 7  3 131 41 3 83 151  3 13  5 3 43
 3  1 * 43 3  5 13  3 151 83 3 41 131  3 7 5   3 79 149 3   5 7   3 19 167  3 157 37   3 73 5 3 11 71 3  5 137  3 139 17  3 67 7  3 163 5  3 127 191 3  5 31 3 61 11  3  7 59  3 29 5  3 109 7 3   5 113  3 107 53  3 13 103 3 101 5  3  7 97 3 5 47  3 23 7  3 89 11  3 43 5  3 83 41 3  5 79   3  7 19  3 37 73  3 71 5  3 17 67 3  5 173  3  31 61 3 59 29  3 7 5   3 53 13 3   5 7   3  47 23   3  11 43   3 41 5 3  19 37 3  5 17  3 131 31   3 29 7  3 13 5  3 23 11 3  5 19 3 17 151  3   7 13  3 11 5  3 149 7 3  5 109  3 137 127  3 181 139 3 113 5  3  7 157 3 5 11  3 13 7  3 167 17   3 19 5  3 11 23 3  5 13  3  7 29  3 31 163  3 17 5  3 37 19 3  5 41  3 43 11 3 23 47  3 7 5  3 13 53 3   5 7   3 29 59  3  61 31   3 191 5 3  67 17 3  5 71  3 73 37  3 19 7  3 79 5   3  41 83 3   5 43 3 11 89  3   7 23   3 47 5  3 97 7 3  5 101  3 103 13   3 53 107 3 173 5   3  7 179 3 5 29   3 59 7  3  11 61  3 31 5  3
 4  2 * 43 3  5 13  3 151 83 3 41 131  3 7 5   3 79 149 3   5 7   3 19 167  3 157 37   3 73 5 3 11 71 3  5 137  3 139 17  3 67 7  3 163 5  3 127 191 3  5 31 3 61 11  3  7 59  3 29 5  3 109 7 3   5 113  3 107 53  3 13 103 3 101 5  3  7 97 3 5 47  3 23 7  3 89 11  3 43 5  3 83 41 3  5 79   3  7 19  3 37 73  3 71 5  3 17 67 3  5 173  3  31 61 3 59 29  3 7 5   3 53 13 3   5 7   3  47 23   3  11 43   3 41 5 3  19 37 3  5 17  3 131 31   3 29 7  3 13 5  3 23 11 3  5 19 3 17 151  3   7 13  3 11 5  3 149 7 3  5 109  3 137 127  3 179 139 3 113 5  3  7 157 3 5 11  3 13 7  3 167 17   3 19 5  3 11 23 3  5 13  3  7 29  3 31 163  3 17 5  3 37 19 3  5 41  3 43 11 3 23 47  3 7 5  3 13 53 3   5 7   3 29 59  3  61 31   3 191 5 3  67 17 3  5 71  3 73 37  3 19 7  3 79 5   3  41 83 3   5 43 3 11 89  3   7 23   3 47 5  3 97 7 3  5 101  3 103 13   3 53 107 3 173 5   3  7 181 3 5 29   3 59 7  3  11 61  3 31 5  3
---------------------------------------------------------------------------
n=44, p_n=193, omega(n)=307, n_seq=4
 1  3 * 3 101  7 3 163  5 3 47 19 3 5 29 3 13 61 3 7 107 3 157  5 3 151  7 3   5 13 3 83 53 3 11 17 3 127  5 3  7 67 3  5 79 3  23  7 3 19  59 3  17  5 3 13 11 3  5 71 3   7 173 3 103 131 3 11  5 3 181 191 3  5 167 3 73 137 3 37 89 3  7 5 3 53 17 3  5 7 3 193 23 3 13 41 3 43   5 3 11 29 3  5 47 3  19 13 3 59  7 3 97  5 3 23  37 3 5 31 3 139 11 3 7 19 3 107  5 3 29  7 3   5 113 3  41 17 3 61 43 3 179  5 3   7 13 3   5 73 3 47   7 3 17  11 3 109  5 3 149 23 3  5 127 3  7 103 3 89 163 3 13  5 3 67 151 3   5 157 3 31 19 3 23  13 3  7 5 3 37  53 3  5 7 3 131 83 3 11 61 3 79  5 3 17 101 3  5 97 3 13 31 3 137  7 3 29  5 3 19  11 3 5 13 3 43 37 3 7 23 3 11  5 3 173  7 3   5 17 3 167  67 3 53 47 3 113   5 3   7 181 3  5 11 3 17  7 3 41 139 3 191  5 3 11 109 3  5 43 3  7 71 3 31  29 3 19  5 3 83 79 3  5 193 3 59  11 3 13  17 3   7 5 3 73 19 3  5 7 3 37 13 3 29  31 3 17   5 3
 2  4 * 3 101  7 3 163  5 3 47 19 3 5 29 3 13 61 3 7 107 3 157  5 3 151  7 3   5 13 3 83 53 3 11 17 3 127  5 3  7 67 3  5 79 3  23  7 3 19  59 3  17  5 3 13 11 3  5 71 3   7 173 3 103 131 3 11  5 3 181 191 3  5 167 3 73 137 3 37 89 3  7 5 3 53 17 3  5 7 3 193 23 3 13 41 3 43   5 3 11 29 3  5 47 3  19 13 3 59  7 3 97  5 3 23  37 3 5 31 3 139 11 3 7 19 3 107  5 3 29  7 3   5 113 3  41 17 3 61 43 3 149  5 3   7 13 3   5 73 3 47   7 3 17  11 3 109  5 3 179 23 3  5 127 3  7 103 3 89 163 3 13  5 3 67 151 3   5 157 3 31 19 3 23  13 3  7 5 3 37  53 3  5 7 3 131 83 3 11 61 3 79  5 3 17 101 3  5 97 3 13 31 3 137  7 3 29  5 3 19  11 3 5 13 3 43 37 3 7 23 3 11  5 3 173  7 3   5 17 3 167  67 3 53 47 3 113   5 3   7 181 3  5 11 3 17  7 3 41 139 3 191  5 3 11 109 3  5 43 3  7 71 3 31  29 3 19  5 3 83 79 3  5 193 3 59  11 3 13  17 3   7 5 3 73 19 3  5 7 3 37 13 3 29  31 3 17   5 3
 3  1 * 3   5 17 3  31 29 3 13 37 3 7  5 3 19 73 3 5   7 3  17 13 3  11 59 3 193  5 3 79 83 3  5 19 3  29 31 3 71  7 3 43  5 3 109 11 3  5 191 3 139 41 3  7 17 3 11  5 3 181   7 3   5 113 3 47 53 3  67 167 3 17   5 3  7 173 3  5 11 3 23 7 3 37 43 3 13 5 3  11 19 3  5 29 3  7 137 3 31 13 3 97  5 3 101 17 3  5 79 3 61 11 3 83 131 3 7  5 3  53 37 3 5  7 3  13 23 3 19 31 3 157   5 3 151 67 3  5 13 3 163 89 3 103  7 3 127  5 3 23 149 3  5 109 3  11 17 3   7 47 3 73   5 3 13   7 3  5 179 3 43 61 3 17  41 3 113   5 3  7 29 3  5 107 3 19 7 3 11 139 3 31 5 3  37 23 3  5 97 3  7 59 3 13  19 3 47  5 3 29 11 3   5 43 3 41 13 3 23 193 3 7  5 3 17 53 3 5  7 3 89 37 3 137 73 3 167  5 3 191 181 3  5 11 3 131 103 3 173   7 3 71  5 3 11 13 3  5  17 3  59 19 3  7  23 3 79  5 3 67  7 3  5 127 3 17 11 3 53 83 3 13   5 3  7 151 3  5 157 3 107 7 3 61 13 3 29 5 3 19 47 3  5 163 3  7 101 3
 4  2 * 3   5 17 3  31 29 3 13 37 3 7  5 3 19 73 3 5   7 3  17 13 3  11 59 3 193  5 3 79 83 3  5 19 3  29 31 3 71  7 3 43  5 3 109 11 3  5 191 3 139 41 3  7 17 3 11  5 3 181   7 3   5 113 3 47 53 3  67 167 3 17   5 3  7 173 3  5 11 3 23 7 3 37 43 3 13 5 3  11 19 3  5 29 3  7 137 3 31 13 3 97  5 3 101 17 3  5 79 3 61 11 3 83 131 3 7  5 3  53 37 3 5  7 3  13 23 3 19 31 3 157   5 3 151 67 3  5 13 3 163 89 3 103  7 3 127  5 3 23 179 3  5 109 3  11 17 3   7 47 3 73   5 3 13   7 3  5 149 3 43 61 3 17  41 3 113   5 3  7 29 3  5 107 3 19 7 3 11 139 3 31 5 3  37 23 3  5 97 3  7 59 3 13  19 3 47  5 3 29 11 3   5 43 3 41 13 3 23 193 3 7  5 3 17 53 3 5  7 3 89 37 3 137 73 3 167  5 3 191 181 3  5 11 3 131 103 3 173   7 3 71  5 3 11 13 3  5  17 3  59 19 3  7  23 3 79  5 3 67  7 3  5 127 3 17 11 3 53 83 3 13   5 3  7 151 3  5 157 3 107 7 3 61 13 3 29 5 3 19 47 3  5 163 3  7 101 3
---------------------------------------------------------------------------
n=45, p_n=197, omega(n)=320, n_seq=10
 1  6 *  3 5 17 3  31  29   3 13  37   3 7  5   3 19  73 3 5   7 3 17 13  3 11 191  3  71  5  3 79 109   3 5  19 3 29  31 3 151 7  3 43   5  3 101 11  3 5 197 3 103 179   3 7 17   3 11  5 3 139  7  3 5 113 3 47 53  3 67 167   3 17 5   3 7  59   3 5 11 3 23   7   3 37  43   3 13  5   3 11  19   3 5 29 3 7  41  3 31 13 3 89  5  3 181 17   3 5  79 3 61 11  3 193 137  3 7  5  3 53  37 3 5   7 3 13 23   3 19  31  3 157   5  3  59  67  3 5  13 3 163 149 3  97 7   3 127   5  3 23 83   3 5 103 3 11 17  3 7 47  3 73  5 3 13  7  3 5  71 3  43 61  3 17 173   3 113 5   3 7  29   3 5 131 3 19   7   3 11 151   3 31   5  3  37 23  3 5 139 3 7 107  3 13 19 3 47   5   3 29 11  3 5  43 3 191 13   3 23 41  3 7  5  3 17  53 3 5  7 3 179  37  3  83 73  3 167   5  3  71  97  3 5 11 3 197 101 3 109 7  3 137   5  3 11 13  3 5  17 3 41 19   3 7 23  3  79  5 3  67   7   3 5 127 3 17 11   3 53  89  3 13 5   3 7 181  3 5 157 3 149   7  3 61 13   3 29   5  3 19 47  3 5 163 3 7 193  3 107 11 3  59   5  3 131  31   3 5 19 3 11
 2  8 *  3 5 17 3  31  29   3 13 167   3 7  5   3 19  73 3 5   7 3 17 13  3 11  59  3 163  5  3 79  37   3 5  19 3 29  31 3  67 7  3 89   5  3 157 11  3 5 197 3 181 179   3 7 17   3 11  5 3 109  7  3 5 131 3 47 53  3 41 101   3 17 5   3 7  71   3 5 11 3 23   7   3 59 149   3 13  5   3 11  19   3 5 29 3 7 173  3 31 13 3 97  5  3  37 17   3 5  79 3 61 11  3 127 137  3 7  5  3 53 191 3 5   7 3 13 23   3 19  31  3  43   5  3 151 113  3 5  13 3 139  37 3 103 7   3  71   5  3 23 41   3 5  83 3 11 17  3 7 47  3 73  5 3 13  7  3 5 109 3 101 61  3 17  43   3 167 5   3 7  29   3 5 107 3 19   7   3 11 163   3 31   5  3 131 23  3 5  97 3 7  59  3 13 19 3 47   5   3 29 11  3 5 193 3  37 13   3 23 89  3 7  5  3 17  53 3 5  7 3 179 181  3 149 73  3  83   5  3  67 127  3 5 11 3 197 103 3 113 7  3 137   5  3 11 13  3 5  17 3 43 19   3 7 23  3  79  5 3 173   7   3 5  41 3 17 11   3 53 139  3 13 5   3 7 151  3 5  71 3 107   7  3 61 13   3 29   5  3 19 47  3 5  43 3 7  67  3  89 11 3 191   5  3  41  31   3 5 19 3 11
 3  7 *  3 5 17 3  31  29   3 13 167   3 7  5   3 19  73 3 5   7 3 17 13  3 11  59  3 163  5  3 79  37   3 5  19 3 29  31 3  67 7  3 89   5  3 193 11  3 5 197 3 181 179   3 7 17   3 11  5 3 109  7  3 5 131 3 47 53  3 41 101   3 17 5   3 7  71   3 5 11 3 23   7   3 59 149   3 13  5   3 11  19   3 5 29 3 7 173  3 31 13 3 97  5  3  37 17   3 5  79 3 61 11  3 127 137  3 7  5  3 53 191 3 5   7 3 13 23   3 19  31  3  43   5  3 151 113  3 5  13 3 139  37 3 103 7   3  71   5  3 23 41   3 5  83 3 11 17  3 7 47  3 73  5 3 13  7  3 5 109 3 101 61  3 17  43   3 167 5   3 7  29   3 5 107 3 19   7   3 11 163   3 31   5  3 131 23  3 5  97 3 7  59  3 13 19 3 47   5   3 29 11  3 5 157 3  37 13   3 23 89  3 7  5  3 17  53 3 5  7 3 179 181  3 149 73  3  83   5  3  67 127  3 5 11 3 197 103 3 113 7  3 137   5  3 11 13  3 5  17 3 43 19   3 7 23  3  79  5 3 173   7   3 5  41 3 17 11   3 53 139  3 13 5   3 7 151  3 5  71 3 107   7  3 61 13   3 29   5  3 19 47  3 5  43 3 7  67  3  89 11 3 191   5  3  41  31   3 5 19 3 11
 4 10 *  3 5 17 3 103  29   3 13 137   3 7  5   3 19  73 3 5   7 3 17 13  3 11  59  3  37  5  3 31  83   3 5  19 3 29  89 3 151 7  3 43   5  3 139 11  3 5 191 3  67 179   3 7 17   3 11  5 3 109  7  3 5  37 3 47 53  3 41 197   3 17 5   3 7 101   3 5 11 3 23   7   3 59  43   3 13  5   3 11  19   3 5 29 3 7 173  3 71 13 3 97  5  3 127 17   3 5 103 3 61 11  3  83 131  3 7  5  3 53 113 3 5   7 3 13 23   3 19 107  3 157   5  3 181 193  3 5  13 3  79 149 3 163 7   3 137   5  3 23 41   3 5  31 3 11 17  3 7 47  3 73  5 3 13  7  3 5 109 3  43 61  3 17  37   3 101 5   3 7  29   3 5 139 3 19   7   3 11 151   3 41   5  3 167 23  3 5  97 3 7  59  3 13 19 3 47   5   3 29 11  3 5  43 3  31 13   3 23 79  3 7  5  3 17  53 3 5  7 3 179 127  3 113 73  3 107   5  3 191  71  3 5 11 3 131  31 3  37 7  3  67   5  3 11 13  3 5  17 3 59 19   3 7 23  3 197  5 3 173   7   3 5  41 3 17 11   3 53  83  3 13 5   3 7  37  3 5 157 3 149   7  3 61 13   3 29   5  3 19 47  3 5  89 3 7 163  3  31 11 3  71   5  3  41 181   3 5 19 3 11
 5  9 *  3 5 17 3 103  29   3 13 137   3 7  5   3 19  73 3 5   7 3 17 13  3 11  59  3  37  5  3 31  83   3 5  19 3 29  89 3 151 7  3 43   5  3 139 11  3 5 191 3  67 179   3 7 17   3 11  5 3 109  7  3 5  37 3 47 53  3 41 197   3 17 5   3 7 101   3 5 11 3 23   7   3 59  43   3 13  5   3 11  19   3 5 29 3 7 173  3 71 13 3 97  5  3 127 17   3 5 103 3 61 11  3  83 131  3 7  5  3 53 113 3 5   7 3 13 23   3 19 107  3 157   5  3 181 167  3 5  13 3  79 149 3 163 7   3 137   5  3 23 41   3 5  31 3 11 17  3 7 47  3 73  5 3 13  7  3 5 109 3  43 61  3 17  37   3 101 5   3 7  29   3 5 139 3 19   7   3 11 151   3 41   5  3 193 23  3 5  97 3 7  59  3 13 19 3 47   5   3 29 11  3 5  43 3  31 13   3 23 79  3 7  5  3 17  53 3 5  7 3 179 127  3 113 73  3 107   5  3 191  71  3 5 11 3 131  31 3  37 7  3  67   5  3 11 13  3 5  17 3 59 19   3 7 23  3 197  5 3 173   7   3 5  41 3 17 11   3 53  83  3 13 5   3 7  37  3 5 157 3 149   7  3 61 13   3 29   5  3 19 47  3 5  89 3 7 163  3  31 11 3  71   5  3  41 181   3 5 19 3 11
 6  1 * 11 3 19 5   3  31 131  3   5  59 3 11 107  3 193 7 3 163 5  3 47 19  3   5 29   3 13 61  3   7 149 3 157 5  3 181 7   3 5 13  3  89 53   3 11 17 3 127 5   3   7  67 3  5  79  3 23 7   3 19 41 3  17 5  3 13 11  3   5 137  3 7 109 3 101 197 3 11 5  3  97  71  3   5 167  3 73  83  3  37 179 3  7 5 3  53 17  3  5 7  3 41 23   3 13 191 3  43 5  3 11 29   3   5 47 3 19 13  3 107 7 3 139 5  3 23  37  3   5 31   3 151 11   3   7 19 3 131 5   3  29 7   3 5 113   3 173 17  3 61  43 3  71 5  3  7 13 3  5 73  3 47 7  3 17 11 3 103 5   3 83 23  3   5 127   3 7  97 3 149 163 3  13 5  3  67  59  3   5 157  3  31 19   3 23 13 3   7 5 3  37 53  3  5 7  3 137 193  3 11 61 3  79 5   3 17 181  3  5 89 3 13 31  3  41 7 3 29 5   3  19 11   3  5 13   3  43 37   3   7 23 3 11 5   3  59 7   3 5 17   3 167 67  3 53 47 3 113 5  3  7 139 3  5 11   3 17 7   3 179 103 3 197 5  3 11 101  3   5 43  3 7 151 3  31 29 3  19 5   3 109 79  3  5  71  3 191 11  3 13 17 3   7 5 3  73 19   3  5 7   3  37 13   3  29  31 3 17 5  3
 7  3 * 11 3 19 5   3  31  41  3   5 191 3 11  89  3  67 7 3  43 5  3 47 19  3   5 29   3 13 61  3   7 107 3  71 5  3 151 7   3 5 13  3 139 53   3 11 17 3  41 5   3   7 173 3  5  79  3 23 7   3 19 43 3  17 5  3 13 11  3   5 137  3 7 113 3 103 197 3 11 5  3 127  67  3   5  83  3 73 149  3 181 179 3  7 5 3  53 17  3  5 7  3 89 23   3 13  37 3 157 5  3 11 29   3   5 47 3 19 13  3  59 7 3  97 5  3 23 131  3   5 31   3 163 11   3   7 19 3 107 5   3  29 7   3 5 167   3  43 17  3 61 101 3 109 5  3  7 13 3  5 73  3 47 7  3 17 11 3  83 5   3 41 23  3   5  71   3 7 103 3  37 139 3  13 5  3 113 151  3   5  43  3  31 19   3 23 13 3   7 5 3 191 53  3  5 7  3 137 127  3 11 61 3  79 5   3 17  37  3  5 97 3 13 31  3 173 7 3 29 5   3  19 11   3  5 13   3 149 59   3   7 23 3 11 5   3  71 7   3 5 17   3 101 41  3 53 47 3 131 5  3  7 109 3  5 11   3 17 7   3 179 181 3 197 5  3 11 193  3   5 89  3 7  67 3  31 29 3  19 5   3  37 79  3  5 163  3  59 11  3 13 17 3   7 5 3  73 19   3  5 7   3 167 13   3  29  31 3 17 5  3
 8  2 * 11 3 19 5   3  31  41  3   5 191 3 11  89  3  67 7 3  43 5  3 47 19  3   5 29   3 13 61  3   7 107 3  71 5  3 151 7   3 5 13  3 139 53   3 11 17 3  41 5   3   7 173 3  5  79  3 23 7   3 19 43 3  17 5  3 13 11  3   5 137  3 7 113 3 103 197 3 11 5  3 127  67  3   5  83  3 73 149  3 181 179 3  7 5 3  53 17  3  5 7  3 89 23   3 13  37 3 193 5  3 11 29   3   5 47 3 19 13  3  59 7 3  97 5  3 23 131  3   5 31   3 163 11   3   7 19 3 107 5   3  29 7   3 5 167   3  43 17  3 61 101 3 109 5  3  7 13 3  5 73  3 47 7  3 17 11 3  83 5   3 41 23  3   5  71   3 7 103 3  37 139 3  13 5  3 113 151  3   5  43  3  31 19   3 23 13 3   7 5 3 191 53  3  5 7  3 137 127  3 11 61 3  79 5   3 17  37  3  5 97 3 13 31  3 173 7 3 29 5   3  19 11   3  5 13   3 149 59   3   7 23 3 11 5   3  71 7   3 5 17   3 101 41  3 53 47 3 131 5  3  7 109 3  5 11   3 17 7   3 179 181 3 197 5  3 11 157  3   5 89  3 7  67 3  31 29 3  19 5   3  37 79  3  5 163  3  59 11  3 13 17 3   7 5 3  73 19   3  5 7   3 167 13   3  29  31 3 17 5  3
 9  5 * 11 3 19 5   3 181  41  3   5  71 3 11  31  3 163 7 3  89 5  3 47 19  3   5 29   3 13 61  3   7 149 3 157 5  3  37 7   3 5 13  3  83 53   3 11 17 3  41 5   3   7 173 3  5 197  3 23 7   3 19 59 3  17 5  3 13 11  3   5  67  3 7  37 3  31 131 3 11 5  3  71 191  3   5 107  3 73 113  3 127 179 3  7 5 3  53 17  3  5 7  3 79 23   3 13  31 3  43 5  3 11 29   3   5 47 3 19 13  3  59 7 3  97 5  3 23 193  3   5 41   3 151 11   3   7 19 3 139 5   3  29 7   3 5 101   3  37 17  3 61  43 3 109 5  3  7 13 3  5 73  3 47 7  3 17 11 3  31 5   3 41 23  3   5 137   3 7 163 3 149  79 3  13 5  3 167 181  3   5 157  3 107 19   3 23 13 3   7 5 3 113 53  3  5 7  3 131  83  3 11 61 3 103 5   3 17 127  3  5 97 3 13 71  3 173 7 3 29 5   3  19 11   3  5 13   3  43 59   3   7 23 3 11 5   3 101 7   3 5 17   3 197 41  3 53 47 3  37 5  3  7 109 3  5 11   3 17 7   3 179  67 3 191 5  3 11 139  3   5 43  3 7 151 3  89 29 3  19 5   3  83 31  3  5  37  3  59 11  3 13 17 3   7 5 3  73 19   3  5 7   3 137 13   3  29 103 3 17 5  3
10  4 * 11 3 19 5   3 181  41  3   5  71 3 11  31  3 163 7 3  89 5  3 47 19  3   5 29   3 13 61  3   7 149 3 157 5  3  37 7   3 5 13  3  83 53   3 11 17 3  41 5   3   7 173 3  5 197  3 23 7   3 19 59 3  17 5  3 13 11  3   5  67  3 7  37 3  31 131 3 11 5  3  71 191  3   5 107  3 73 113  3 127 179 3  7 5 3  53 17  3  5 7  3 79 23   3 13  31 3  43 5  3 11 29   3   5 47 3 19 13  3  59 7 3  97 5  3 23 167  3   5 41   3 151 11   3   7 19 3 139 5   3  29 7   3 5 101   3  37 17  3 61  43 3 109 5  3  7 13 3  5 73  3 47 7  3 17 11 3  31 5   3 41 23  3   5 137   3 7 163 3 149  79 3  13 5  3 193 181  3   5 157  3 107 19   3 23 13 3   7 5 3 113 53  3  5 7  3 131  83  3 11 61 3 103 5   3 17 127  3  5 97 3 13 71  3 173 7 3 29 5   3  19 11   3  5 13   3  43 59   3   7 23 3 11 5   3 101 7   3 5 17   3 197 41  3 53 47 3  37 5  3  7 109 3  5 11   3 17 7   3 179  67 3 191 5  3 11 139  3   5 43  3 7 151 3  89 29 3  19 5   3  83 31  3  5  37  3  59 11  3 13 17 3   7 5 3  73 19   3  5 7   3 137 13   3  29 103 3 17 5  3
---------------------------------------------------------------------------
n=46, p_n=199, omega(n)=329, n_seq=10
 1 10 *   3   5  7  3 163 197  3 149 13  3 19  5   3 83 41  3   5 11  3 17  89  3 97   7   3 43   5  3 11  19  3   5 167  3  13  53  3  7 179  3  29  5   3 67   7  3 5  13   3 109  11   3 61  17   3  41   5   3   7 173  3  5 59   3  31  7   3 19  43   3  17  5 3 13 73  3  5  71  3   7 107  3 127  11  3 139  5   3 53 191  3  5  23  3  11  31   3 37  29   3  7   5  3 181  17  3   5   7  3 89  67   3  13 61  3 23   5  3 151  97   3  5  47  3 19 13   3 11  7   3 193   5  3 199  37  3   5  41   3 79 137   3  7  19   3 157  5   3 71  7  3 5 113   3 43  17  3 31 109  3 11   5  3   7 13   3  5 163  3 47   7  3 17 131  3 103   5 3 41 83  3   5 11   3   7  29  3 107  31  3  13   5   3 11  53   3  5  43   3 167 19  3 197 13  3  7   5  3  37 127   3  5   7  3 29 11   3 179  79  3 73   5   3 17 139   3  5 101  3  13  23  3 173   7   3 61   5  3 19  59  3   5 13   3 67  37   3  7  11   3 31   5  3 23  7  3 5 17   3  11  41  3  83 47   3 113  5  3  7 151   3   5  29   3  17   7  3 137 103   3 191   5 3 43 181  3   5 89   3  7  71  3 11  73   3 19   5   3 59  23  3  5 157  3 131 149  3 13  17  3  7  5   3 97 11  3   5  7  3 37 13   3 23 193   3 11  5   3 101
 2  9 *   3 193  5  3   7  11  3   5 23  3 13  7   3 97 37  3  11  5  3 47  41  3  5  13   3  7 137  3 89 179  3  23   5  3 199  43  3  5  11  3  19 31   3 59 197  3 7   5   3  11  83   3  5   7   3  73  17   3 181  19  3 41  5   3 127 71   3  5 191   3  61 11 3 17  7  3 79   5  3 109 149  3   5 107  3 139 53   3  7  67  3 29   5  3 157   7   3  5 173   3 23  13  3  31  11  3 101   5  3  7  97   3   5 47  3 11   7  3 163 167   3 43   5  3 17 37   3  5 73   3   7  61  3  83  31  3  71   5   3 53  13   3  5  41   3 103 23   3 11 29  3 7   5   3 19  79  3  5   7  3 47  59  3 137 43   3 13   5  3 23  11  3  5  19  3  17 151 3 29  7  3  11  5   3  41 131  3   5 109  3 107 127   3  7 193   3 31   5   3  37  7  3   5 11  3 13  89  3 179  17   3 19   5  3  7 23   3   5  13  3 59   7   3 67 139   3 17   5  3 149  19  3   5 199   3  7  11  3 23 181  3 197  5   3 13  53   3  5 103   3 43 157  3 61 47  3 7  5   3 191  17  3   5  7   3  29 41  3 19  11   3 173   5   3  73 113  3   5  71   3  11 163 3 13   7  3 167  5   3 31  67  3  5  43   3 89  13   3  7  83  3 47   5  3  97   7  3  5 101  3 37 17   3 11 61  3 131  5  3  7 31   3  5  29   3 19  7   3  17
 3  8 *   3 193  5  3   7  11  3   5 23  3 13  7   3 97 37  3  11  5  3 47  41  3  5  13   3  7 137  3 89 179  3  23   5  3 199  43  3  5  11  3  19 31   3 59 197  3 7   5   3  11  83   3  5   7   3  73  17   3 181  19  3 41  5   3 127 71   3  5 191   3  61 11 3 17  7  3 79   5  3 109 149  3   5 107  3 139 53   3  7  67  3 29   5  3 157   7   3  5 173   3 23  13  3  31  11  3 101   5  3  7  97   3   5 47  3 11   7  3 163 167   3 43   5  3 17 37   3  5 73   3   7  61  3  83  31  3  71   5   3 53  13   3  5  41   3 103 23   3 11 29  3 7   5   3 19  79  3  5   7  3 47  59  3 137 43   3 13   5  3 23  11  3  5  19  3  17 113 3 29  7  3  11  5   3  41 131  3   5 109  3 107 127   3  7 193   3 31   5   3  37  7  3   5 11  3 13  89  3 179  17   3 19   5  3  7 23   3   5  13  3 59   7   3 67 139   3 17   5  3 149  19  3   5 199   3  7  11  3 23 181  3 197  5   3 13  53   3  5 103   3 43 157  3 61 47  3 7  5   3 191  17  3   5  7   3  29 41  3 19  11   3 173   5   3  73 151  3   5  71   3  11 163 3 13   7  3 167  5   3 31  67  3  5  43   3 89  13   3  7  83  3 47   5  3  97   7  3  5 101  3 37 17   3 11 61  3 131  5  3  7 31   3  5  29   3 19  7   3  17
 4  7 *   3  83 61  3   7  19  3 103  5  3 31  7   3  5 23  3 193 11  3 67  17  3 59   5   3  7  13  3  5  47  3 199   7  3  29 167  3 17   5  3 157 31   3  5  71  3 7 137   3 163  11   3 13   5   3 181 173   3   5  73  3 11 19   3  41 13   3  7   5   3 101 17 3  5  7  3 47  89  3 127  37  3  43   5  3  79 67   3  5  53  3 13  29  3  11   7   3 97   5   3 19 131  3   5  13  3  23 197  3  7 103   3 139  5  3 71   7  3   5  19   3 29  17  3 61 43   3 11  5   3   7 149  3   5  31  3 109   7   3 17  59   3 53   5   3 151 41   3  5 11  3 7  23   3 37 107  3 19   5  3 11 113  3   5 79   3 89  83  3 13  47  3  7   5  3  23  19 3  5  7  3 179 11   3 137  61  3  41   5  3  17  37   3  5  97   3 31 157   3  59  7  3 167  5  3 73 127  3   5 193   3 43 163  3  7 11   3  47   5  3 67   7   3  5  17   3 11  31  3 173 199  3 131   5   3  7 181  3  5 191  3  17  7   3 23 109   3 13   5   3 83 139  3  5 43  3 7 71   3  11  13  3 107  5   3  37 29  3  5  41   3  19 101   3 113  17  3   7   5   3 149  11 3  5   7  3  13 67   3 31  19  3 11   5   3 29 151   3  5  13  3 53  37  3 197   7  3 61   5  3 41 47   3  5 11  3 103 59  3  7 31   3 79   5   3 11  7   3   5
 5  6 *   3  83 61  3   7  19  3 103  5  3 31  7   3  5 23  3 193 11  3 67  17  3 59   5   3  7  13  3  5  47  3 199   7  3  29 167  3 17   5  3 157 31   3  5  71  3 7 137   3 163  11   3 13   5   3 181 173   3   5  73  3 11 19   3  41 13   3  7   5   3 101 17 3  5  7  3 47  89  3 127  37  3  43   5  3  79 67   3  5  53  3 13  29  3  11   7   3 97   5   3 19 131  3   5  13  3  23 197  3  7 103   3 139  5  3 71   7  3   5  19   3 29  17  3 61 43   3 11  5   3   7 149  3   5  31  3 109   7   3 17  59   3 53   5   3 151 41   3  5 11  3 7  23   3 37 107  3 19   5  3 11 113  3   5 79   3 89  83  3 13  47  3  7   5  3  23  19 3  5  7  3 191 11   3 137  61  3  41   5  3  17  37   3  5  97   3 31 157   3  59  7  3 167  5  3 73 127  3   5 193   3 43 163  3  7 11   3  47   5  3 67   7   3  5  17   3 11  31  3 173 199  3 131   5   3  7 181  3  5 179  3  17  7   3 23 109   3 13   5   3 83 139  3  5 43  3 7 71   3  11  13  3 107  5   3  37 29  3  5  41   3  19 101   3 113  17  3   7   5   3 149  11 3  5   7  3  13 67   3 31  19  3 11   5   3 29 151   3  5  13  3 53  37  3 197   7  3 61   5  3 41 47   3  5 11  3 103 59  3  7 31   3 79   5   3 11  7   3   5
 6  5 *   5   3  7 11   3   5 79   3 31  7  3 59 103  3 11  5   3 47 41  3   5 61  3   7 197  3  37 53  3  13  5   3 151 29   3   5 11  3  19 31   3 67  13  3   7  5 3  11 149   3   5   7  3  17 113   3 101  19   3  41  5  3 29  37   3  5 107  3  13  11   3 71 7  3 43  5  3 139 83   3   5 13   3 109 23   3  7  17  3 179  5  3 181  7   3   5 131  3 199 173  3  31 11   3  17  5   3   7 67  3   5  47   3 11  7  3 163 43   3 193   5  3 127 73  3  5 167  3  7  59   3 157 31   3  97  5   3  37  17  3   5  41  3  61 137   3 11 191  3  7  5 3  19  23  3   5  7  3  47 13  3  83 89   3 79   5  3 113 11  3   5 19  3 107 37   3  23 7  3 11  5   3 41 151   3   5 53   3  59 17   3   7 109  3  31   5  3 149   7   3  5 11   3 43 61  3  17 29   3  19   5  3   7 71  3  5 139   3 103  7  3 197  23  3  13   5  3 131 19   3   5 97   3   7  11  3  29 13  3  53  5   3 67  79  3   5  43  3  37 127  3  89 47  3  7  5 3 17 101   3   5  7   3 13  41   3 19 11  3  73   5   3 173 181   3   5 13   3  11 163   3 137 7  3  71  5   3 31 157  3   5 17  3 167  29  3   7 199  3  47  5  3  13  7   3   5 59  3  17 67  3 11 193  3 23  5   3  7 31  3  5 103  3  19   7  3 61  83   3
 7  4 *   5   3  7 11   3   5 79   3 31  7  3 59 103  3 11  5   3 47 41  3   5 61  3   7 197  3  37 53  3  13  5   3 151 29   3   5 11  3  19 31   3 67  13  3   7  5 3  11 149   3   5   7  3  17 113   3 101  19   3  41  5  3 29  37   3  5 107  3  13  11   3 71 7  3 43  5  3 139 83   3   5 13   3 109 23   3  7  17  3 191  5  3 181  7   3   5 131  3 199 173  3  31 11   3  17  5   3   7 67  3   5  47   3 11  7  3 163 43   3 193   5  3 127 73  3  5 167  3  7  59   3 157 31   3  97  5   3  37  17  3   5  41  3  61 137   3 11 179  3  7  5 3  19  23  3   5  7  3  47 13  3  83 89   3 79   5  3 113 11  3   5 19  3 107 37   3  23 7  3 11  5   3 41 151   3   5 53   3  59 17   3   7 109  3  31   5  3 149   7   3  5 11   3 43 61  3  17 29   3  19   5  3   7 71  3  5 139   3 103  7  3 197  23  3  13   5  3 131 19   3   5 97   3   7  11  3  29 13  3  53  5   3 67  79  3   5  43  3  37 127  3  89 47  3  7  5 3 17 101   3   5  7   3 13  41   3 19 11  3  73   5   3 173 181   3   5 13   3  11 163   3 137 7  3  71  5   3 31 157  3   5 17  3 167  29  3   7 199  3  47  5  3  13  7   3   5 59  3  17 67  3 11 193  3 23  5   3  7 31  3  5 103  3  19   7  3 61  83   3
 8  3 *  17   3  7 19   3  29  5   3 31  7  3  5 131  3 61 11   3 17 37  3 101  5  3   7  97  3   5 47  3  83  7   3  13 89   3  43  5  3  67 31   3  5 167  3   7 13 3 163  11   3  71   5  3 151  73   3   5 173   3  11 19  3 41  29   3  7   5  3  17 191   3  5 7  3 47 61  3 157 43   3 103  5   3  53 13   3  5 197  3 181 23  3  11  7   3 199   5  3  19 149  3   5 17   3 139 67   3   7 59  3  13   5   3 23  7  3   5 19   3  17 179  3  89 13  3 11   5  3  7  37   3   5 31   3 193  7   3 127 107  3 109   5  3 131  41   3  5  11  3  7 29 3 113  17  3  19  5  3  11 23  3   5 13   3 43 137  3  59 47  3   7  5  3  79 19   3   5 7  3 29 11   3 23 103   3  41  5   3  13 53   3   5  71  3  31  83  3  61   7   3 73  5   3 37 17  3   5 43   3 167 163  3   7 11  3 47   5   3  97  7  3   5 101  3  11  31  3  13 23   3 173  5   3   7 157  3   5 29  3  67  7   3 53 139  3 107   5  3 149 109  3   5 79  3  7 17 3 11  61   3 191  5   3 71 127   3  5 41  3  19 181   3  17  73   3   7  5   3  83  11   3   5 7  3 197 59   3 31  19  3  11  5  3  43 199  3   5  23  3 179 89  3 137  7   3  13  5  3  41 47  3  5  11  3 37 97   3  7 13  3 23   5  3  11   7  3  5 193   3
 9  2 *  17   3  7 19   3  29  5   3 31  7  3  5 131  3 61 11   3 17 37  3 101  5  3   7  97  3   5 47  3  83  7   3  13 89   3  43  5  3  67 31   3  5 167  3   7 13 3 163  11   3  71   5  3 113  73   3   5 173   3  11 19  3 41  29   3  7   5  3  17 191   3  5 7  3 47 61  3 157 43   3 103  5   3  53 13   3  5 197  3 181 23  3  11  7   3 199   5  3  19 149  3   5 17   3 139 67   3   7 59  3  13   5   3 23  7  3   5 19   3  17 179  3  89 13  3 11   5  3  7  37   3   5 31   3 193  7   3 127 107  3 109   5  3 131  41   3  5  11  3  7 29 3 151  17  3  19  5  3  11 23  3   5 13   3 43 137  3  59 47  3   7  5  3  79 19   3   5 7  3 29 11   3 23 103   3  41  5   3  13 53   3   5  71  3  31  83  3  61   7   3 73  5   3 37 17  3   5 43   3 167 163  3   7 11  3 47   5   3  97  7  3   5 101  3  11  31  3  13 23   3 173  5   3   7 157  3   5 29  3  67  7   3 53 139  3 107   5  3 149 109  3   5 79  3  7 17 3 11  61   3 191  5   3 71 127   3  5 41  3  19 181   3  17  73   3   7  5   3  83  11   3   5 7  3 197 59   3 31  19  3  11  5  3  43 199  3   5  23  3 179 89  3 137  7   3  13  5  3  41 47  3  5  11  3 37 97   3  7 13  3 23   5  3  11   7  3  5 193   3
10  1 * 101   3  5 11   3 193 23   3 13 37  3  7   5  3 11 97   3  5  7  3  17 13  3 149 131  3 157  5  3  23 59   3   5 19   3  73 11  3  71  7   3 89   5  3 181 43 3   5 191   3 103 137  3   7  17   3  29   5   3 151  7  3  5 113   3 47  83  3  41  11   3 17 5  3  7 23  3   5 31   3  11  7   3  37 67   3 13   5  3  59 19  3   5 61   3   7 173  3  23  13  3 101  5   3 139 17   3   5 73  3  79 179   3 11 29  3   7  5   3 127  37  3   5  7  3 13 197  3 19 167   3  43  5   3  53 11   3   5  13  3  31 107  3  29   7   3 11   5  3 83 41 3   5 103  3 131 17  3   7 47  3 163  5   3 13   7  3   5 11  3 109 31  3  17 43   3 113 5  3  7 71   3  5 157   3  19  7   3 137 79   3  41   5  3  37 199  3   5 193   3  7 11   3 13 19  3  47  5   3  97 151  3   5 23  3 61  13   3  67 89  3   7   5  3  17 181  3   5  7   3  29 37   3  31  11  3  23  5  3 191 53   3  5 139  3  11 127  3 107   7  3  71  5  3 73 13 3  5  17   3  43 19   3  7  31   3 59  5  3 173   7   3   5  41   3  17 61   3  11 109   3  13 5  3   7 67   3  5  29  3 179  7  3  53  13  3 167   5  3  19 11  3   5 43   3   7 97  3  89 17  3 11   5  3 41 83   3  5 19  3 13 149  3 197 163  3  7   5   3
---------------------------------------------------------------------------
n=47, p_n=211, omega(n)=342, n_seq=2
 1  2 * 37 3 89 5 3 83 67 3 5 173 3 31  19 3 13  7 3  43 5 3 139 97 3 5 41 3 101 13 3  7 17 3 29 5 3 79   7 3 5 191 3 23  31 3 71 179 3 17 5 3   7 11 3 5 137 3 181  7 3 151 43 3  11 5 3  41 13 3 5 19 3  7 53 3 37 167 3 199 5 3 211 17 3 5 11 3 109 23 3 163 29 3  7 5 3 11 149 3 5   7 3 73 197 3  31  13 3 19 5 3 23  37 3 5 79 3 103  11 3 29  7 3 193 5 3 53 19 3 5 107 3  13 17 3  7 31 3 59 5 3  67  7 3 5 13 3  43 41 3  17  11 3 127 5 3  7 23 3 5 139 3 11  7 3 19 47 3 157 5 3 13 83 3 5  73 3  7 29 3 23 89 3 173 5 3 37 71 3 5  43 3 137 113 3 11 109 3  7 5 3 17 131 3 5  7 3 29 67 3 13 151 3  47 5 3 97 11 3 5 103 3 19 13 3 179   7 3 11 5 3 191 53 3 5 17 3 107 181 3   7 19 3 167 5 3 149  7 3 5 11 3 17 163 3 83  59 3 71 5 3  7  13 3 5  29 3  61  7 3 89 41 3 79 5 3 43 199 3 5 127 3  7  11 3 53  17 3  13 5 3 31 211 3 5 23 3  37 19 3 197 13 3   7 5 3 113 47 3 5  7 3 41 97 3 59  11 3 23 5 3 73  31 3 5 157 3 11 61 3 101  7 3 131 5 3 19 17 3 5 13 3 67
 2  1 * 67 3 13 5 3 17 19 3 5 131 3  7 101 3 61 11 3 157 5 3  31 73 3 5 23 3  11 59 3 97 41 3  7 5 3 47 113 3 5   7 3 13 197 3 19  37 3 23 5 3 211 31 3 5  13 3  17 53 3  11  7 3 127 5 3 199 43 3 5 79 3 41 89 3  7  61 3  29 5 3  13  7 3 5 71 3  59 83 3 163 17 3 11 5 3  7 149 3 5 167 3 19   7 3 181 107 3 17 5 3 53 191 3 5 11 3   7 179 3 13 19 3 103 5 3 11 97 3 5  47 3 151 13 3 67 29 3  7 5 3 131 17 3 5  7 3 109 11 3 113 137 3  43 5 3 71 37 3 5 173 3 89 23 3 29  7 3  73 5 3 83 13 3 5 157 3 47 19 3  7 11 3 139 5 3 23  7 3 5 127 3  11  17 3 41  43 3 13 5 3  7  67 3 5 59 3 31  7 3 17  13 3 107 5 3 19 53 3 5 193 3  7 29 3  11 103 3 79 5 3  37 23 3 5 19 3  13  31 3 197 73 3   7 5 3 149 11 3 5  7 3 29 163 3 23 109 3 11 5 3 17 211 3 5 199 3 167 37 3 53  7 3 19 5 3 13  41 3 5  11 3 43 151 3  7 181 3 137 5 3 11   7 3 5 17 3 179 71 3  31 23 3 191 5 3   7 79 3 5 29 3 17  7 3 13 101 3 41 5 3 97 139 3 5  43 3  7 13 3  19 31 3 173 5 3 67 83 3 5 89 3 37
---------------------------------------------------------------------------
n=48, p_n=223, omega(n)=358, n_seq=4
 1  4 * 3 13 59 3 23  5 3 79 97 3  5 11 3  17  13 3 71 7 3 43  5 3 11 29 3 5 137 3 53 61 3  7 19 3 103   5 3 31  7 3  5 167 3 193 11 3 67 17 3 223  5 3 7 13 3  5  47 3 83  7 3 59 43 3 17  5 3 199  31 3  5 101 3  7 197 3 163 11 3  13  5 3 139 149 3   5  79 3 11 19 3  41 13 3   7 5 3 181  17 3  5  7 3 47 109 3 127 37 3 73  5 3 151 67 3  5 173 3  13 23 3  11 7 3 157   5 3 19 131 3 5 13 3 211 53 3   7 103 3 29  5 3 23  7 3  5 19 3 43  17 3 61 179 3 11  5 3 7 71 3  5 31 3 137   7 3 17 89 3 113  5 3 101 41 3  5 11 3  7 59 3 37 73 3 19   5 3 11  23 3  5 43 3 191 107 3 13 29 3  7 5 3 97 19 3   5  7 3 167 11 3 23 61 3 41  5 3 17 37 3   5 139 3 31  83 3 29 7 3  71  5 3 149 127 3 5 193 3 59 163 3   7 11 3 47   5 3 67  7 3  5  17 3  11 31 3 89 23 3 131   5 3 7 151 3  5 199 3 17  7 3 197 223 3  13   5 3 43 181 3  5 157 3   7 29 3  11 13 3 173   5 3 37 53 3  5 41 3 19 97 3 107 17 3  7 5 3 83  11 3  5  7 3 13  67 3  31 19 3 11  5 3 109  79 3  5 13 3 73 37 3 179 7 3 61  5 3 41 47 3 5 11 3 103 211 3  7 31 3 23  5 3 11  7 3  5 59 3
 2  3 * 3 13 59 3 23  5 3 79 97 3  5 11 3  17  13 3 71 7 3 43  5 3 11 29 3 5 137 3 53 61 3  7 19 3 103   5 3 31  7 3  5 167 3 193 11 3 67 17 3 223  5 3 7 13 3  5  47 3 83  7 3 59 43 3 17  5 3 199  31 3  5 101 3  7 197 3 163 11 3  13  5 3 139 149 3   5  79 3 11 19 3  41 13 3   7 5 3 181  17 3  5  7 3 47 109 3 127 37 3 73  5 3 151 67 3  5 173 3  13 23 3  11 7 3 157   5 3 19 131 3 5 13 3 211 53 3   7 103 3 29  5 3 23  7 3  5 19 3 43  17 3 61 179 3 11  5 3 7 71 3  5 31 3 137   7 3 17 89 3 191  5 3 101 41 3  5 11 3  7 59 3 37 73 3 19   5 3 11  23 3  5 43 3 113 107 3 13 29 3  7 5 3 97 19 3   5  7 3 167 11 3 23 61 3 41  5 3 17 37 3   5 139 3 31  83 3 29 7 3  71  5 3 149 127 3 5 193 3 59 163 3   7 11 3 47   5 3 67  7 3  5  17 3  11 31 3 89 23 3 131   5 3 7 151 3  5 199 3 17  7 3 197 223 3  13   5 3 43 181 3  5 157 3   7 29 3  11 13 3 173   5 3 37 53 3  5 41 3 19 97 3 107 17 3  7 5 3 83  11 3  5  7 3 13  67 3  31 19 3 11  5 3 109  79 3  5 13 3 73 37 3 179 7 3 61  5 3 41 47 3 5 11 3 103 211 3  7 31 3 23  5 3 11  7 3  5 59 3
 3  2 * 3 59  5 3  7 11 3  5 23 3 31  7 3 211 103 3 11 5 3 47 41 3  5 61 3 7 179 3 37 73 3 13  5 3  79 109 3  5 11 3 19  31 3  67 13 3  7  5 3  11 83 3 5  7 3 17 107 3 97 19 3 41  5 3 53 37 3   5 173 3 13  11 3 29   7 3 157  5 3 181 43 3   5  13 3 223 197 3  7 17 3 199  5 3 151 7 3   5 131 3 23 89 3 31  11 3  17  5 3  7 67 3   5 47 3 11   7 3 163 59 3 193 5 3 127 149 3  5  71 3 7 29 3  83 31 3 139   5 3 37 17 3  5 41 3 61 23 3 11 167 3  7   5 3 19 97 3 5  7 3 29 13 3 107 113 3 43  5 3  23 11 3   5 19 3 73 37 3 59  7 3 11  5 3 41 101 3  5 191 3 89 17 3   7 137 3 31  5 3 71 7 3  5 11 3 179 61 3  17 43 3 19  5 3  7 23 3  5 29 3 103   7 3 53 211 3 13 5 3 131 19 3   5 157 3 7  11 3 23  13 3 173  5 3 67 151 3  5 73 3 37 127 3 109 47 3  7  5 3  17 181 3 5   7 3 13  41 3 19 11 3  79   5 3 149 139 3  5  13 3 11 163 3 197  7 3 101  5 3  31 199 3  5 17 3 43 59 3  7 83 3  47  5 3 13 7 3  5 223 3 17 67 3 11 193 3 167  5 3  7 31 3   5 103 3 19  7 3 61 53 3 137 5 3 29 11 3  5 43 3 7 71 3  13  17 3 11  5 3 97 79 3  5 23 3 59 13 3
 4  1 * 3 59  5 3  7 11 3  5 23 3 31  7 3 211 103 3 11 5 3 47 41 3  5 61 3 7 179 3 37 73 3 13  5 3  79 109 3  5 11 3 19  31 3  67 13 3  7  5 3  11 83 3 5  7 3 17 107 3 97 19 3 41  5 3 53 37 3   5 173 3 13  11 3 29   7 3 157  5 3 181 43 3   5  13 3 223 197 3  7 17 3 199  5 3 151 7 3   5 131 3 23 89 3 31  11 3  17  5 3  7 67 3   5 47 3 11   7 3 163 59 3 193 5 3 127 149 3  5  71 3 7 29 3  83 31 3 139   5 3 37 17 3  5 41 3 61 23 3 11 167 3  7   5 3 19 97 3 5  7 3 29 13 3 107 191 3 43  5 3  23 11 3   5 19 3 73 37 3 59  7 3 11  5 3 41 101 3  5 113 3 89 17 3   7 137 3 31  5 3 71 7 3  5 11 3 179 61 3  17 43 3 19  5 3  7 23 3  5 29 3 103   7 3 53 211 3 13 5 3 131 19 3   5 157 3 7  11 3 23  13 3 173  5 3 67 151 3  5 73 3 37 127 3 109 47 3  7  5 3  17 181 3 5   7 3 13  41 3 19 11 3  79   5 3 149 139 3  5  13 3 11 163 3 197  7 3 101  5 3  31 199 3  5 17 3 43 59 3  7 83 3  47  5 3 13 7 3  5 223 3 17 67 3 11 193 3 167  5 3  7 31 3   5 103 3 19  7 3 61 53 3 137 5 3 29 11 3  5 43 3 7 71 3  13  17 3 11  5 3 97 79 3  5 23 3 59 13 3
---------------------------------------------------------------------------
n=49, p_n=227, omega(n)=370, n_seq=2
 1  2 * 3  7 5 3 113 67 3 5  7 3 13 29 3  19 59 3 37 5 3 109 41 3 5  13 3 17 173 3  11  7 3 191 5 3 31 23 3 5 197 3  29  83 3   7 227 3 73 5 3  13   7 3 5 37 3 181 167 3 23 17 3 11 5 3   7  31 3 5 47 3  19  7 3 59 53 3 17 5 3 131  71 3 5 11 3   7 61 3 13 19 3 103 5 3 11 43 3 5  29 3 199  13 3 97 23 3  7 5 3 211 17 3 5  7 3 47 11 3 127 73 3 157 5 3  83 179 3 5 109 3 89 137 3 223   7 3 193 5 3  67 13 3 5 41 3 139  19 3   7 11 3 71 5 3 151  7 3 5 31 3 11 17 3 163 37 3 13 5 3  7 149 3 5 23 3  79  7 3 17 13 3  43 5 3 19 29 3 5 101 3  7 59 3 11 103 3 23 5 3 173 97 3 5 19 3 13  67 3 61 47 3  7 5 3 29  11 3 5  7 3 31 107 3 167  43 3 11 5 3 17 113 3 5  53 3 197 181 3  37  7 3  19 5 3  13 127 3 5  11 3 59  31 3  7 79 3 47 5 3 11   7 3 5 17 3 23 41 3 137  61 3 227 5 3  7 37 3 5 157 3 17  7 3 13 139 3 53 5 3 101  83 3 5 71 3  7 13 3 19 199 3 29 5 3 179 151 3 5 89 3 43 23 3  31  11 3  7 5 3 149 211 3 5  7 3  11 163 3 107 193 3  17 5 3 23 13 3 5  73 3 67 131 3 113  7 3 109 5 3 37  47 3 5 43 3 19 223 3  7 29 3 13 5 3 71   7 3 5 59 3
 2  1 * 3 59 5 3   7 71 3 5 13 3 29  7 3 223 19 3 43 5 3  47 37 3 5 109 3  7 113 3 131 67 3  73 5 3 13 23 3 5  17 3 193 107 3 163  11 3  7 5 3 211 149 3 5  7 3  11  31 3 23 43 3 89 5 3 151 179 3 5 29 3 199 19 3 13  7 3 71 5 3  83 101 3 5 53 3 139 13 3  7 17 3 157 5 3 37  7 3 5 227 3  61 137 3 41 23 3 17 5 3   7 11 3 5 47 3 79  7 3  31 59 3  11 5 3 127  13 3 5  19 3  7  37 3 181 197 3  53 5 3 113 17 3 5 11 3  43 167 3 107 31 3  7 5 3  11 29 3 5  7 3 47 61 3  67 13 3 19 5 3 97 173 3 5 23 3 103 11 3 59  7 3 101 5 3 29 19 3 5  43 3 13 17 3  7  79 3 23 5 3 149  7 3 5 13 3 37 163 3 17 11 3 31 5 3  7 151 3 5 71 3 11   7 3  19 139 3 41 5 3 13  67 3 5 193 3   7 223 3 137 89 3 109 5 3 179  83 3 5 157 3 73 127 3 11 47 3  7 5 3 17 211 3 5  7 3 23 97 3  13 199 3  29 5 3 43 11 3 5 103 3 19 13 3 61   7 3 11 5 3  71 131 3 5 17 3 53 59 3  7  19 3 47 5 3  31   7 3 5 11 3 17 23 3 167 181 3 37 5 3   7  13 3 5 73 3 227   7 3  83  29 3 197 5 3 23 31 3 5 191 3  7  11 3 173 17 3  13 5 3 41 109 3 5 37 3 59  19 3 29 13 3  7 5 3 67 113 3 5  7 3
---------------------------------------------------------------------------
n=50, p_n=229, omega(n)=380, n_seq=4
 1  3 *  3 5 29 3 11 107   3 101 41  3 7   5 3 113  67  3 5  7 3 13 53  3 19 59   3 37 5   3 109 71  3 5 13 3 17 173  3 11 7  3 163  5   3 31  23  3 5 197 3 41  89   3 7 227 3 73  5  3 13  7  3 5 37 3 229  79  3 23 17   3 11   5  3 7 31 3 5 47 3 19   7   3 59 127  3 17   5  3 157 29  3 5  11 3 7 61 3 13 19   3 71  5   3 11 43  3 5 191 3 83 13  3 107 23  3 7  5 3 29 17  3 5  7 3 47 11  3 181 73  3 199 5  3 97 167   3 5 109 3 89 137  3 193 7  3 223  5  3 67 13  3 5 149 3 211 19  3 7 11 3 139  5  3 151  7  3 5 31 3 11  17   3 41 37  3 13   5  3 7 53 3 5  23 3 103   7  3 17 13  3 43  5  3 19 179   3 5 131 3 7 59 3 11 163  3 23  5  3 173 101  3 5 19 3 13 67   3 61 47   3 7  5 3 79 11   3 5   7 3 31 97  3 53 43   3 11 5   3 17 113  3 5  71 3 197 157  3 37 7   3 19  5   3 13 41  3 5 11 3 59 31  3 7 29 3 47  5   3 11  7  3 5  17 3 23 83  3 137 61  3 227  5  3 7 37 3 5 103 3 17  7   3 13 229  3 41   5  3 191 139  3 5 79 3 7 13 3 19 181  3 101  5  3 71 151   3 5 89 3 43 23  3 31 11  3 7   5 3 131 199  3 5   7 3 11 193  3 127 53   3 17 5  3 23  13  3 5 73 3 67 29   3 113 7  3 109  5  3 37 47  3 5 43 3 19 211   3 7 223 3 13  5   3 179   7  3 5 41 3 29
 2  4 *  3 5 29 3 11 107   3 101 41  3 7   5 3 113  67  3 5  7 3 13 53  3 19 59   3 37 5   3 109 71  3 5 13 3 17 173  3 11 7  3 163  5   3 31  23  3 5 197 3 41  89   3 7 227 3 73  5  3 13  7  3 5 37 3 229  79  3 23 17   3 11   5  3 7 31 3 5 47 3 19   7   3 59 127  3 17   5  3 157 29  3 5  11 3 7 61 3 13 19   3 71  5   3 11 43  3 5 191 3 83 13  3 107 23  3 7  5 3 29 17  3 5  7 3 47 11  3 181 73  3 199 5  3 97 149   3 5 109 3 89 137  3 193 7  3 223  5  3 67 13  3 5 167 3 211 19  3 7 11 3 139  5  3 151  7  3 5 31 3 11  17   3 41 37  3 13   5  3 7 53 3 5  23 3 103   7  3 17 13  3 43  5  3 19 179   3 5 131 3 7 59 3 11 163  3 23  5  3 173 101  3 5 19 3 13 67   3 61 47   3 7  5 3 79 11   3 5   7 3 31 97  3 53 43   3 11 5   3 17 113  3 5  71 3 197 157  3 37 7   3 19  5   3 13 41  3 5 11 3 59 31  3 7 29 3 47  5   3 11  7  3 5  17 3 23 83  3 137 61  3 227  5  3 7 37 3 5 103 3 17  7   3 13 229  3 41   5  3 191 139  3 5 79 3 7 13 3 19 181  3 101  5  3 71 151   3 5 89 3 43 23  3 31 11  3 7   5 3 131 199  3 5   7 3 11 193  3 127 53   3 17 5  3 23  13  3 5 73 3 67 29   3 113 7  3 109  5  3 37 47  3 5 43 3 19 211   3 7 223 3 13  5   3 179   7  3 5 41 3 29
 3  1 * 29 3 41 5  3   7 179   3  5 13 3 223 7   3 211 19 3 43 5  3 47 37  3  5 109  3 7 113   3 29 67 3 73 5  3  13 23  3 5 17   3 53 127  3 193 11 3   7 5  3 199 131 3   5 7  3 11 31  3 23 43 3 89 5   3 151 71  3  5 101  3 181 19 3 13 7 3 79 5  3 139 191  3   5 41  3 229 13   3  7 17 3 103 5 3 37 7  3  5 227  3 61 137  3 83 23 3  17 5  3  7 11   3  5 47 3 29 7  3 31 59 3 11 5  3 41 13   3  5 19   3 7 37  3 157 197 3  71 5  3 113 17   3 5 11   3 43 53  3 97 31 3   7 5   3 11 79 3  5 7   3 47 61   3 67 13 3 19 5  3 101 173  3  5 23  3 163 11 3 59 7 3 131 5   3 179 19  3  5 43  3 13 17  3   7 103 3  23 5 3 53 7  3   5 13  3 37 41   3  17 11 3 31 5  3  7 151  3  5 139 3 11 7  3 19 211 3 149 5  3 13 67  3  5 223  3 7 193  3 137 89 3 109 5   3 167 97  3 5 199  3 73 181  3 11 47 3  7 5  3 17 29 3  5 7  3 23 107  3 13 83 3 191 5  3 43 11   3  5 71   3 19 13 3 61 7 3  11 5  3 29 157  3   5 17  3 127 59   3   7 19 3 47 5 3 31 7  3   5 11   3 17 23  3  79 229 3 37 5  3  7 13  3  5 73 3 227 7   3  89 41 3 197 5  3  23 31   3  5 163  3 7 11  3 173 17 3 13 5  3 71 109   3 5 37   3 59 19  3 53 13 3  7 5  3  67 113 3   5 7  3 41 101   3 107 11 3 29 5  3
 4  2 * 29 3 41 5  3   7 179   3  5 13 3 223 7   3 211 19 3 43 5  3 47 37  3  5 109  3 7 113   3 29 67 3 73 5  3  13 23  3 5 17   3 53 127  3 193 11 3   7 5  3 199 131 3   5 7  3 11 31  3 23 43 3 89 5   3 151 71  3  5 101  3 181 19 3 13 7 3 79 5  3 139 191  3   5 41  3 229 13   3  7 17 3 103 5 3 37 7  3  5 227  3 61 137  3 83 23 3  17 5  3  7 11   3  5 47 3 29 7  3 31 59 3 11 5  3 41 13   3  5 19   3 7 37  3 157 197 3  71 5  3 113 17   3 5 11   3 43 53  3 97 31 3   7 5   3 11 79 3  5 7   3 47 61   3 67 13 3 19 5  3 101 173  3  5 23  3 163 11 3 59 7 3 131 5   3 179 19  3  5 43  3 13 17  3   7 103 3  23 5 3 53 7  3   5 13  3 37 41   3  17 11 3 31 5  3  7 151  3  5 139 3 11 7  3 19 211 3 167 5  3 13 67  3  5 223  3 7 193  3 137 89 3 109 5   3 149 97  3 5 199  3 73 181  3 11 47 3  7 5  3 17 29 3  5 7  3 23 107  3 13 83 3 191 5  3 43 11   3  5 71   3 19 13 3 61 7 3  11 5  3 29 157  3   5 17  3 127 59   3   7 19 3 47 5 3 31 7  3   5 11   3 17 23  3  79 229 3 37 5  3  7 13  3  5 73 3 227 7   3  89 41 3 197 5  3  23 31   3  5 163  3 7 11  3 173 17 3 13 5  3 71 109   3 5 37   3 59 19  3 53 13 3  7 5  3  67 113 3   5 7  3 41 101   3 107 11 3 29 5  3
---------------------------------------------------------------------------
n=51, p_n=233, omega(n)=398, n_seq=2
 1  2 * 3 7  5   3 113 67  3 5  7  3 13 29   3 19 59 3 37  5 3 109 41   3 5 13  3 17 173   3 11  7 3 101 5  3 31 23  3 5 197 3 29  83  3 7 227 3 73  5  3 13 7   3 5 37   3 107 167  3 23 17 3 11  5  3 7 31  3 5  47  3 19   7  3 59 89 3 17   5   3 229 71 3 5 11  3 7 233  3 13  19 3 79   5   3 11 43  3 5  29  3 199 13 3 223 23 3 7  5  3 211 17  3 5   7  3 47 11  3 127  73 3 157  5 3 83 179   3 5 109   3 53 137  3 61  7 3 193 5  3 67 13  3 5  41 3 139 19  3 7 11 3 71   5  3 151 7  3 5 31  3 11 17   3 89  37 3 13   5  3 7 79  3 5 23   3 181   7  3 17 13 3 43  5  3 19 29 3 5 103   3 7 59  3 11 61 3 23   5   3 173 191  3 5 19  3 13 67 3 163  47 3 7  5  3 29 11  3 5  7  3 31 149   3 167 43 3 11  5 3 17 113  3 5 101  3 197 53  3 37  7 3 19 5   3 13 127  3 5 11 3 59 31   3 7 131 3 47  5  3 11 7   3 5 17  3 23  41  3 137 107 3 227   5  3 7 37   3 5 157   3 17  7  3 13 139 3 97  5   3 53 83 3 5 71   3 7 13   3 19 199 3 29  5  3 179 151  3 5 229  3 43  23 3 31 11 3 7  5   3 233 211  3 5  7  3 11 223  3 79 193 3 17  5 3 23 13  3 5 73  3 67  89   3 113  7 3 109 5  3 37 47  3 5  43 3 19 181  3 7  29 3 13  5  3 71 7   3 5 59  3 149 163  3 83 13 3 107  5   3 7 11  3 5 97  3 131  7  3 29 41 3 11  5   3 103 53 3 5
 2  1 * 5 3 53 103   3  5 11 3 41 29  3  7 131  3 97 5  3 11 7   3  5 107 3 13 83  3 163 149  3 59 5   3 7 71  3  5 13 3  29 7  3 181 19 3  43 5  3 47 37  3 5 109 3  7 113   3  89 67  3 73 5  3 13 23 3  5 17 3 193 79  3 223 11  3  7 5  3 211 233   3  5 7 3 11 31 3  23 43  3 229 5  3 151 179  3  5 29 3 199 19   3 13 7   3 71 5 3 83 53   3  5 97 3 139 13  3  7 17   3 157 5   3 37 7  3   5 227 3 107 137  3  41 23  3 17 5   3 7 11  3  5 47 3 131 7   3 31 59 3 11 5  3 127 13   3 5 19 3  7 37  3 53 197  3 101 5  3 113 17 3  5 11 3 43 167   3 149 31  3  7 5  3 11 29  3  5 7 3  47 163 3 67 13  3 19 5  3 191 173   3   5 23 3 61 11  3 59 7   3 103 5 3 29 19  3  5 43 3 13 17  3   7 181   3 23 5  3 79 7  3   5 13 3  37 89   3 17 11  3 31 5  3 7 151  3   5 71 3 11 7  3 19 139 3  41 5  3 13 67  3 5 193 3  7 61  3 137 53   3 109 5   3 179 83 3  5 157 3  73 127  3 11 47  3   7 5  3 17 211  3  5 7 3 23 223 3 13 199  3  29 5  3 43 11   3   5 79 3  19 13  3 233 7  3 11 5 3 71 229   3   5 17 3 89 59  3   7 19  3  47 5  3 31 7  3  5 11 3 17 23  3 167 107   3 37 5   3 7 13  3  5 73 3 227 7  3  83 29 3 197 5  3 23 31  3 5 101 3  7 11   3 173 17  3 13 5   3 41 109 3  5 37 3 59 19   3 29 13  3  7 5  3 67 113   3  5 7 3
---------------------------------------------------------------------------
n=52, p_n=239, omega(n)=404, n_seq=2
 1  2 *  3 7   5 3 113 131 3 5  7   3 13 29  3 19  59  3 37 5   3 107 127 3 5 13 3 17 149   3 11  7   3 163  5  3 31 23 3 5 97   3 29 79  3 7 227 3 73   5  3 13  7 3 5 37  3 211 179  3 23 17   3 11  5   3 7 31 3 5 47  3 19 7  3 59 89  3 17   5  3 83 103 3 5  11   3 7 71 3 13 19  3 193  5  3 11  43 3 5 29  3 41 13  3 67 23  3 7  5 3 181  17 3 5   7  3 47 11   3 151  73  3 199 5  3 101 239 3 5 191 3 53 137   3 223   7   3 131   5  3 61 13 3 5 233  3 109 19  3 7  11 3 157  5  3 139  7 3 5 31  3 11 17  3 89 37  3 13  5   3 7  67 3 5  23  3 149 7  3 17 13  3 43   5  3 19 29 3 5 197  3 7 59 3 11 163   3 23   5  3 79 61 3 5 19  3 13 167  3 229  47  3 7  5 3 29  11 3 5  7  3 31 173  3 41 43  3 11 5   3 17 113 3 5 107 3 179 53  3 37  7  3 19  5  3 13 83 3 5 11   3 59 31   3 7 109 3 47  5   3 11   7 3 5 17  3 23 211   3 137 151   3 227   5  3 7  37 3 5  79   3 17 7   3 13 193   3 103  5  3 53 181 3 5 139   3 7 13 3 19 71  3 29  5  3 67 41 3 5 157  3 43 23   3 31 11  3 7  5 3 191 199 3 5   7  3 11 101  3 83 97  3 17 5  3 23 13 3 5 73 3 107 89  3 113  7  3 41   5   3 37 47 3 5 43  3 19 223  3 7  29 3 13  5  3 239  7 3 5 59  3 71 67   3 167 13  3 233   5  3 7 11 3 5  61   3 197 7  3 29 103  3 11  5  3 173 53 3 5 131   3 7 127 3 23
 2  1 * 23 3 127 7   3 131 5 3 53 173  3  5 11  3 103 29  3 7 197   3  61 5 3 11 7  3   5 233  3 13 167   3 67 71  3 59 5 3  7 239  3  5 13 3  29 7  3 223 19  3 43 5 3 47 37   3   5 41  3  7 113  3 89 107 3 73 5 3 13 23  3 5 17  3 97 83  3 101 11  3   7 5 3 199 191 3  5 7  3 11 31   3 23 43  3 157 5 3 41 67  3  5 29  3 71 19 3 13 7   3 139 5 3 181 53  3  5 103   3 193 13   3 7 17   3  79 5 3  37 7  3   5 227   3 151 137   3 211 23  3 17 5 3   7 11   3  5 47 3 109 7   3 31 59   3 11 5 3 83 13  3  5 19  3  7 37  3 53 179 3 107 5 3 113 17   3 5 11  3 43 41  3 173 31  3  7 5 3  11 29 3  5 7  3  47 229  3 167 13  3 19 5 3 61 79  3   5 23   3 163 11 3 59 7  3 197 5 3 29 19  3   5 43  3 13 17  3 7 149  3  23 5 3  67 7   3  5 13  3 37 89  3 17 11  3 31 5 3  7 139  3  5 157 3  11 7  3 19 109  3 233 5 3 13 61  3   5 131   3   7 223   3 137 53 3 191 5 3 239 101  3 5 199  3  73 151   3 11 47  3   7 5 3  17 181 3  5 7  3 23 67  3 13 41  3 29 5 3  43 11  3  5 193  3 19 13 3 71 7   3  11 5 3 103 83  3   5 17  3 89 59  3 7 19  3 47 5 3 31 7   3  5 11   3 17 23  3 179 211  3 37 5 3  7 13  3   5 73 3 227 7  3 79 29   3 97 5 3 23 31  3  5 163   3  7 11   3 149 17 3 13 5 3 127 107   3 5 37  3  59 19  3 29 13   3  7 5 3 131 113 3   5 7  3
---------------------------------------------------------------------------
n=53, p_n=241, omega(n)=416, n_seq=2
 1  2 *  3 37 5 3 127 41  3 5 13 3 17 47  3 11  7  3 97  5 3 31 23   3 5 29  3 83 19  3 7 227 3 73   5 3 13   7   3 5 37  3 223 59   3 23 17   3 11  5 3 7 31 3 5 233  3 107  7   3 47 149   3 17  5 3 19 239  3 5 11  3 7  53 3 13 197  3 101  5 3 11  43  3 5 19  3 103 13   3 67  23   3 7  5 3 79 17  3 5 7  3 59 11  3 241 73  3 199 5 3 61  29   3 5 97 3 211 137  3 157  7  3 19  5 3 53 13  3 5 41   3 109 127  3 7 11 3 89   5 3 29   7  3 5 31   3 11  17  3 71 37  3 13   5 3 7 67 3 5 23   3 181  7   3 17 13  3 43  5 3 41 61  3 5 79   3 7 179 3 11 191  3 23  5 3 151 173  3 5 103  3 13 83  3 193 131   3 7  5 3 47  11  3 5 7  3 31 167   3 149  43  3 11 5 3 17 113  3 5 59 3 163 229   3 37  7  3 29   5 3 13  53   3 5 11  3 19  31  3 7 109 3 139  5 3 11  7  3 5 17  3 23 41  3 137 19   3 227  5 3 7 37 3 5 223  3 17  7  3 13 107  3 197  5 3 83 157  3 5 101  3 7 13 3 53  29   3 233  5 3 67 71  3 5 47  3 43 23   3 31  11   3 7  5 3 239 199  3 5 7   3 11 19   3 29 89  3 17 5 3 23 13  3 5 73 3 131 211  3 113  7   3 79  5 3 37 151  3 5 43   3 47 181  3 7 241 3 13  5 3 19   7  3 5 61  3 179  67  3 173 13   3 71   5 3 7 11 3 5 19  3 191  7  3 167 41   3 11  5 3 101 139  3 5 163  3 7 193 3 23 53  3 31  5 3 103 59  3 5 11  3 29 17  3 89 97  3 7  5 3 11 79   3 5 7  3 41
 2  1 * 41  3 7 5   3 79 11 3  5 7  3 97 89  3 17 29  3 11 5  3 59 103 3  5 31  3 53 23 3 193 7  3 163 5  3 139 101 3  5 11   3 41 167  3  7 191  3 19 5 3 11 7 3   5 71   3 13 173  3  67 179  3 61 5  3   7 19 3  5 13 3 241 7  3 181 47   3 43 5  3 151 37 3  5 79   3  7 113  3 211 131 3 73 5  3 13 23 3 5 17  3 89 29   3 19 11   3 7 5  3 199 239 3  5 7   3  11 31   3 23 43  3 47 5  3 71 67 3  5 233   3  29 53 3 13 7  3 101 5  3 157 83 3  5 197  3 107 13  3  7 17  3 223 5 3 37 7 3  5 227   3 19 137  3 41 23  3 17 5  3  7 11 3  5 139 3 109 7  3  31 19  3 11 5   3  53 13 3   5 29  3  7 37   3 229 163 3 59 5  3 113 17 3 5 11  3  43 149   3 167 31  3 7 5  3  11 47 3  5 7   3 131 193  3 83 13  3 103 5  3 173 151 3  5 23  3 191 11 3 179 7   3 79 5  3 61 41 3  5 43  3 13 17   3  7 181   3 23 5 3 67 7 3   5 13  3 37 71  3  17 11   3 31 5  3   7 29 3   5 89 3 11 7  3 127 109   3 41 5  3 13 53 3  5 19  3  7 157  3 137 211 3 97 5   3  29 61 3 5 199  3 73 241  3 11 59  3 7 5  3 17 79 3  5 7   3  23 67   3 13 103  3 19 5  3  43 11 3  5 101  3 197 13 3  53 7  3 11 5  3 239 19 3  5 17   3 149 47   3  7 107  3 233 5 3 31 7 3  5 11   3 17 23   3 59 223  3 37 5   3   7 13 3   5 73 3 227 7  3 19 83  3 29 5   3 23 31 3  5 97  3  7 11  3 47 17 3 13 5  3 41 127 3 5 37  3
---------------------------------------------------------------------------
n=54, p_n=251, omega(n)=428, n_seq=4
 1  4 *  3 5  7  3 13 29 3 19 59  3 37 5 3 151 71   3 5 13   3 17 173 3 11   7   3 97 5  3 31 23  3 5 61 3 29  83 3 7 191   3 199 5  3 13   7  3 5 37   3 107 167 3 23 17 3 11 5   3 7 31  3 5  47  3 19  7 3 59 89   3 17 5  3 113 103 3 5  11  3 7 233 3 13 19  3 71 5  3 11 43  3 5 29  3 193  13 3 223 23  3 7 5  3 79 17   3 5   7  3 47 11 3 181 149   3 73 5 3 41 239  3 5 97  3 53 197 3 67   7  3 101 5  3 127  13  3 5 251 3 211  19 3 7 11  3 157 5   3 229   7  3 5 31  3 11  17 3 89 37 3 13 5   3 7 151   3 5  23  3 109  7 3 17 13  3 43 5  3 19  29 3 5 79  3 7 59 3 11  73  3 23 5  3 173 67  3 5 19   3 13 41 3 163  47  3 7 5  3 29 11   3 5  7  3 31 61 3 167 43  3 11 5 3 17 179   3 5 71  3 191 53 3 37  7   3 19 5  3 13 199  3 5 11 3 59 31 3 7 131  3 47 5  3 11  7  3 5 17   3 23 127 3 149 107 3 139 5  3 7 37  3 5 137  3 17  7 3 13 109   3 103 5   3 53 83 3 5 193   3 7  13 3 19 181   3 29 5   3 71 113  3 5 157  3 43 23 3 31  11  3 7 5  3 233 227   3 5  7  3 11 223 3 197 41  3 17 5 3 23 13   3 5 101   3 73 89 3 61  7  3 79 5  3 37 47  3 5  43 3 19 211 3 7  29   3 13 5  3 239  7  3 5 59  3 41 163 3 83 13 3 107 5  3 7 11  3 5 229   3 131  7 3 29 103  3 11 5   3 251  53 3 5 241  3 7 67 3 23 61  3 31 5  3 179 139  3 5  11  3 137 17 3 113 97   3 7 5  3 11 79  3 5  7  3 89 19 3 17
 2  3 *  3 5  7  3 13 29 3 19 59  3 37 5 3 151 71   3 5 13   3 17 173 3 11   7   3 97 5  3 31 23  3 5 61 3 29  83 3 7 191   3 199 5  3 13   7  3 5 37   3 107 167 3 23 17 3 11 5   3 7 31  3 5  47  3 19  7 3 59 89   3 17 5  3 113 103 3 5  11  3 7 233 3 13 19  3 71 5  3 11 43  3 5 29  3 193  13 3 223 23  3 7 5  3 79 17   3 5   7  3 47 11 3 181 149   3 73 5 3 41 239  3 5 97  3 53 197 3 67   7  3 101 5  3 127  13  3 5 251 3 211  19 3 7 11  3 157 5   3 229   7  3 5 31  3 11  17 3 89 37 3 13 5   3 7 151   3 5  23  3 109  7 3 17 13  3 43 5  3 19  29 3 5 79  3 7 59 3 11  73  3 23 5  3 173 67  3 5 19   3 13 41 3 163  47  3 7 5  3 29 11   3 5  7  3 31 61 3 167 43  3 11 5 3 17 179   3 5 71  3 191 53 3 37  7   3 19 5  3 13 199  3 5 11 3 59 31 3 7 131  3 47 5  3 11  7  3 5 17   3 23 127 3 149 107 3 139 5  3 7 37  3 5 137  3 17  7 3 13 109   3 103 5   3 53 83 3 5 193   3 7  13 3 19 181   3 29 5   3 71 113  3 5 157  3 43 23 3 31  11  3 7 5  3 233 241   3 5  7  3 11 223 3 197 41  3 17 5 3 23 13   3 5 101   3 73 89 3 61  7  3 79 5  3 37 47  3 5  43 3 19 211 3 7  29   3 13 5  3 239  7  3 5 59  3 41 163 3 83 13 3 107 5  3 7 11  3 5 229   3 131  7 3 29 103  3 11 5   3 251  53 3 5 227  3 7 67 3 23 61  3 31 5  3 179 139  3 5  11  3 137 17 3 113 97   3 7 5  3 11 79  3 5  7  3 89 19 3 17
 3  2 * 17 3 19 89  3  7 5  3 79 11  3 5 7   3 97 113 3 17 137  3  11 5  3 139 179  3 5 31  3 61 23 3 67 7  3 227 5 3  53 251   3 5 11  3 103 29 3  7 131   3 229 5  3 11 7  3 5 107 3 13 83 3 163 41  3 59 5  3  7 239  3 5 13   3  29 7 3 211 19 3  43 5  3 47 37  3 5 79  3  7 61 3 89 73   3 101 5   3 13 23 3 5 17  3 41 197 3 223 11  3  7 5   3 241 233  3 5 7  3  11 31 3 23 43  3 157 5  3 113 71   3 5 29   3 181 19 3  13 7   3 193 5 3 83 53   3 5 103   3 109 13 3  7 17  3 137 5  3 37 7  3 5 139 3 107 149 3 127 23   3 17 5  3  7 11  3 5 47  3 131 7 3 31 59 3 11 5  3 199 13  3 5 19   3  7 37 3 53 191  3 71 5   3 179 17 3 5 11  3 43 167 3 61 31  3  7 5   3 11 29  3 5 7  3  47 163 3 41 13   3 19 5  3 67 173  3 5 23  3  73 11 3 59 7  3 79 5 3  29 19  3 5 43  3 13 17 3  7 109  3  23 5   3 151 7   3 5 13 3 37 89 3  17 11  3 31 5  3   7 229   3 5 157  3 11 7 3  19 211 3 251 5  3  13 127  3 5 101  3   7 67 3 197 53  3 97 5  3 239 41 3 5 73   3 149 181 3 11 47  3   7 5   3 17 79  3 5 7  3 23 223 3  13 193  3 29 5  3 43 11  3 5 71  3 19 13 3 233 7  3  11 5 3 103 113  3 5 17   3 89 59 3  7 19  3  47 5  3 31 7   3 5 11 3 17 23 3 167 107   3 37 5  3   7 13  3 5 199   3 191 7 3  83 29 3 61 5  3 23 31  3 5 97   3   7 11 3 173 17   3 13 5   3 71 151 3 5 37  3 59 19 3 29 13  3  7 5  3
 4  1 * 17 3 19 89  3  7 5  3 79 11  3 5 7   3 97 113 3 17 137  3  11 5  3 139 179  3 5 31  3 61 23 3 67 7  3 241 5 3  53 251   3 5 11  3 103 29 3  7 131   3 229 5  3 11 7  3 5 107 3 13 83 3 163 41  3 59 5  3  7 239  3 5 13   3  29 7 3 211 19 3  43 5  3 47 37  3 5 79  3  7 61 3 89 73   3 101 5   3 13 23 3 5 17  3 41 197 3 223 11  3  7 5   3 227 233  3 5 7  3  11 31 3 23 43  3 157 5  3 113 71   3 5 29   3 181 19 3  13 7   3 193 5 3 83 53   3 5 103   3 109 13 3  7 17  3 137 5  3 37 7  3 5 139 3 107 149 3 127 23   3 17 5  3  7 11  3 5 47  3 131 7 3 31 59 3 11 5  3 199 13  3 5 19   3  7 37 3 53 191  3 71 5   3 179 17 3 5 11  3 43 167 3 61 31  3  7 5   3 11 29  3 5 7  3  47 163 3 41 13   3 19 5  3 67 173  3 5 23  3  73 11 3 59 7  3 79 5 3  29 19  3 5 43  3 13 17 3  7 109  3  23 5   3 151 7   3 5 13 3 37 89 3  17 11  3 31 5  3   7 229   3 5 157  3 11 7 3  19 211 3 251 5  3  13 127  3 5 101  3   7 67 3 197 53  3 97 5  3 239 41 3 5 73   3 149 181 3 11 47  3   7 5   3 17 79  3 5 7  3 23 223 3  13 193  3 29 5  3 43 11  3 5 71  3 19 13 3 233 7  3  11 5 3 103 113  3 5 17   3 89 59 3  7 19  3  47 5  3 31 7   3 5 11 3 17 23 3 167 107   3 37 5  3   7 13  3 5 199   3 191 7 3  83 29 3 61 5  3 23 31  3 5 97   3   7 11 3 173 17   3 13 5   3 71 151 3 5 37  3 59 19 3 29 13  3  7 5  3
---------------------------------------------------------------------------


==> anc/permutations.txt <==
+++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++
+                                                                         +
+                  Permutations of the longest sequences                  +
+                                                                         +
+++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++
+                            Ancillary file to                            +
+   "Algorithmic concepts for the computation of Jacobsthal's function"   +
+                    by Mario Ziller and John F. Morack                   +
+++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++
+                                                                         +
+ This file contains one data block for every n=2,...,54. The blocks are  +
+ separated by dashed lines. Each block includes:                         +
+                                                                         +
+    > A header line with the information:                                +
+      n        - Prime index                                             +
+      p_n      - Maximum considered prime                                +
+      omega(n) - Maximum length of appropriate sequences                 +
+      n_seq    - Number of maximum sequences                             +
+                                                                         +
+    > One line for every longest sequence with the information:          +
+      Index of the sequence                                              +
+      Index of the corresponding reverse sequence                        +
+         according to corollary 1.4                                      +
+      Separator '*'                                                      +
+      Permutation of the primes according to remark 4 (3)                +
+                                                                         +
+++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++

---------------------------------------------------------------------------
n=2, p_n=3, omega(n)=1, n_seq=1
 1  1 * 3
---------------------------------------------------------------------------
n=3, p_n=5, omega(n)=2, n_seq=2
 1  2 * 3 5
 2  1 * 5 3
---------------------------------------------------------------------------
n=4, p_n=7, omega(n)=4, n_seq=2
 1  2 * 3 5 7
 2  1 * 3 7 5
---------------------------------------------------------------------------
n=5, p_n=11, omega(n)=6, n_seq=2
 1  2 * 5 3  7 11
 2  1 * 5 3 11  7
---------------------------------------------------------------------------
n=6, p_n=13, omega(n)=10, n_seq=2
 1  2 * 3 7 5 11 13
 2  1 * 3 7 5 13 11
---------------------------------------------------------------------------
n=7, p_n=17, omega(n)=12, n_seq=2
 1  2 * 11 3 7 5 13 17
 2  1 * 11 3 7 5 17 13
---------------------------------------------------------------------------
n=8, p_n=19, omega(n)=16, n_seq=2
 1  2 * 3 13 11 7 5 17 19
 2  1 * 3 13 11 7 5 19 17
---------------------------------------------------------------------------
n=9, p_n=23, omega(n)=19, n_seq=12
 1 12 * 3  5 11 13 17  7 19 23
 2 11 * 3  5 11 13 17  7 23 19
 3 10 * 3  5 11 13 19  7 17 23
 4  9 * 3  5 11 13 23  7 17 19
 5  8 * 3  5 11 13 19  7 23 17
 6  7 * 3  5 11 13 23  7 19 17
 7  6 * 3 13  5  7 11 17 19 23
 8  5 * 3 13  5  7 11 17 23 19
 9  4 * 3 13  5  7 11 19 17 23
10  3 * 3 13  5  7 11 23 17 19
11  2 * 3 13  5  7 11 19 23 17
12  1 * 3 13  5  7 11 23 19 17
---------------------------------------------------------------------------
n=10, p_n=29, omega(n)=22, n_seq=2
 1  2 * 3 19 17 13 11 7 5 23 29
 2  1 * 3 19 17 13 11 7 5 29 23
---------------------------------------------------------------------------
n=11, p_n=31, omega(n)=28, n_seq=2
 1  2 * 3 5 23 19 17 13 11 7 29 31
 2  1 * 3 5 23 19 17 13 11 7 31 29
---------------------------------------------------------------------------
n=12, p_n=37, omega(n)=32, n_seq=24
 1 24 * 3 5 23 13 17  7 11 19 29 31 37
 2 23 * 3 5 23 13 17  7 11 19 29 37 31
 3 22 * 3 5 23 13 17  7 11 19 31 29 37
 4 21 * 3 5 23 13 17  7 11 19 37 29 31
 5 20 * 3 5 23 13 17  7 11 19 31 37 29
 6 19 * 3 5 23 13 17  7 11 19 37 31 29
 7 18 * 3 5 17 19 23 13  7 29 31 11 37
 8 17 * 3 5 17 19 23 13  7 29 37 11 31
 9 16 * 3 5 17 19 23 13  7 31 29 11 37
10 15 * 3 5 17 19 23 13  7 37 29 11 31
11 14 * 3 5 17 19 23 13  7 31 37 11 29
12 13 * 3 5 17 19 23 13  7 37 31 11 29
13 12 * 5 3  7 23 11 19 13 17 29 31 37
14 11 * 5 3  7 23 11 19 13 17 29 37 31
15 10 * 5 3  7 23 11 19 13 17 31 29 37
16  9 * 5 3  7 23 11 19 13 17 37 29 31
17  8 * 5 3  7 23 11 19 13 17 31 37 29
18  7 * 5 3  7 23 11 19 13 17 37 31 29
19  6 * 5 3 19  7 23 29 17 31 11 13 37
20  5 * 5 3 19  7 23 29 17 37 11 13 31
21  4 * 5 3 19  7 23 31 17 29 11 13 37
22  3 * 5 3 19  7 23 37 17 29 11 13 31
23  2 * 5 3 19  7 23 31 17 37 11 13 29
24  1 * 5 3 19  7 23 37 17 31 11 13 29
---------------------------------------------------------------------------
n=13, p_n=41, omega(n)=36, n_seq=2
 1  2 * 5 3 31 29 23 19 17 13 11 7 37 41
 2  1 * 5 3 31 29 23 19 17 13 11 7 41 37
---------------------------------------------------------------------------
n=14, p_n=43, omega(n)=44, n_seq=48
 1 48 * 3 7 13 11  5 31 23 19 17 29 37 41 43
 2 47 * 3 7 13 11  5 31 23 19 17 29 37 43 41
 3 46 * 3 7 13 11  5 31 23 19 17 29 41 37 43
 4 45 * 3 7 13 11  5 31 23 19 17 29 43 37 41
 5 44 * 3 7 13 11  5 31 23 19 17 29 41 43 37
 6 43 * 3 7 13 11  5 31 23 19 17 29 43 41 37
 7 42 * 3 7 13 11  5 31 23 19 17 37 29 41 43
 8 41 * 3 7 13 11  5 31 23 19 17 37 29 43 41
 9 40 * 3 7 13 11  5 31 23 19 17 41 29 37 43
10 39 * 3 7 13 11  5 31 23 19 17 43 29 37 41
11 38 * 3 7 13 11  5 31 23 19 17 41 29 43 37
12 37 * 3 7 13 11  5 31 23 19 17 43 29 41 37
13 36 * 3 7 13 11  5 31 23 19 17 37 41 29 43
14 35 * 3 7 13 11  5 31 23 19 17 37 43 29 41
15 34 * 3 7 13 11  5 31 23 19 17 41 37 29 43
16 33 * 3 7 13 11  5 31 23 19 17 43 37 29 41
17 32 * 3 7 13 11  5 31 23 19 17 41 43 29 37
18 31 * 3 7 13 11  5 31 23 19 17 43 41 29 37
19 30 * 3 7 13 11  5 31 23 19 17 37 41 43 29
20 29 * 3 7 13 11  5 31 23 19 17 37 43 41 29
21 28 * 3 7 13 11  5 31 23 19 17 41 37 43 29
22 27 * 3 7 13 11  5 31 23 19 17 43 37 41 29
23 26 * 3 7 13 11  5 31 23 19 17 41 43 37 29
24 25 * 3 7 13 11  5 31 23 19 17 43 41 37 29
25 24 * 7 3 13  5 31 11 23 19 17 29 37 41 43
26 23 * 7 3 13  5 31 11 23 19 17 29 37 43 41
27 22 * 7 3 13  5 31 11 23 19 17 29 41 37 43
28 21 * 7 3 13  5 31 11 23 19 17 29 43 37 41
29 20 * 7 3 13  5 31 11 23 19 17 29 41 43 37
30 19 * 7 3 13  5 31 11 23 19 17 29 43 41 37
31 18 * 7 3 13  5 31 11 23 19 17 37 29 41 43
32 17 * 7 3 13  5 31 11 23 19 17 37 29 43 41
33 16 * 7 3 13  5 31 11 23 19 17 41 29 37 43
34 15 * 7 3 13  5 31 11 23 19 17 43 29 37 41
35 14 * 7 3 13  5 31 11 23 19 17 41 29 43 37
36 13 * 7 3 13  5 31 11 23 19 17 43 29 41 37
37 12 * 7 3 13  5 31 11 23 19 17 37 41 29 43
38 11 * 7 3 13  5 31 11 23 19 17 37 43 29 41
39 10 * 7 3 13  5 31 11 23 19 17 41 37 29 43
40  9 * 7 3 13  5 31 11 23 19 17 43 37 29 41
41  8 * 7 3 13  5 31 11 23 19 17 41 43 29 37
42  7 * 7 3 13  5 31 11 23 19 17 43 41 29 37
43  6 * 7 3 13  5 31 11 23 19 17 37 41 43 29
44  5 * 7 3 13  5 31 11 23 19 17 37 43 41 29
45  4 * 7 3 13  5 31 11 23 19 17 41 37 43 29
46  3 * 7 3 13  5 31 11 23 19 17 43 37 41 29
47  2 * 7 3 13  5 31 11 23 19 17 41 43 37 29
48  1 * 7 3 13  5 31 11 23 19 17 43 41 37 29
---------------------------------------------------------------------------
n=15, p_n=47, omega(n)=49, n_seq=24
 1 18 * 3  7 13 11 5 37 23 41 17 31 29 19 43 47
 2 17 * 3  7 13 11 5 37 23 41 17 31 29 19 47 43
 3 16 * 3  7 13 11 5 37 23 43 17 31 29 19 41 47
 4 15 * 3  7 13 11 5 37 23 47 17 31 29 19 41 43
 5 14 * 3  7 13 11 5 37 23 43 17 31 29 19 47 41
 6 13 * 3  7 13 11 5 37 23 47 17 31 29 19 43 41
 7 24 * 3  7 13 11 5 37 23 19 17 31 29 41 43 47
 8 23 * 3  7 13 11 5 37 23 19 17 31 29 41 47 43
 9 22 * 3  7 13 11 5 37 23 19 17 31 29 43 41 47
10 21 * 3  7 13 11 5 37 23 19 17 31 29 47 41 43
11 20 * 3  7 13 11 5 37 23 19 17 31 29 43 47 41
12 19 * 3  7 13 11 5 37 23 19 17 31 29 47 43 41
13  6 * 3 31 29 37 7 13  5 19 11 23 41 17 43 47
14  5 * 3 31 29 37 7 13  5 19 11 23 41 17 47 43
15  4 * 3 31 29 37 7 13  5 19 11 23 43 17 41 47
16  3 * 3 31 29 37 7 13  5 19 11 23 47 17 41 43
17  2 * 3 31 29 37 7 13  5 19 11 23 43 17 47 41
18  1 * 3 31 29 37 7 13  5 19 11 23 47 17 43 41
19 12 * 3 31 29 37 7 13  5 41 11 23 19 17 43 47
20 11 * 3 31 29 37 7 13  5 41 11 23 19 17 47 43
21 10 * 3 31 29 37 7 13  5 43 11 23 19 17 41 47
22  9 * 3 31 29 37 7 13  5 47 11 23 19 17 41 43
23  8 * 3 31 29 37 7 13  5 43 11 23 19 17 47 41
24  7 * 3 31 29 37 7 13  5 47 11 23 19 17 43 41
---------------------------------------------------------------------------
n=16, p_n=53, omega(n)=52, n_seq=240
  1 222 * 3 7 13 11  5 37 23 43 17 31 29 19 47 53 41
  2 221 * 3 7 13 11  5 37 23 43 17 31 29 19 53 47 41
  3 220 * 3 7 13 11  5 37 23 47 17 31 29 19 43 53 41
  4 219 * 3 7 13 11  5 37 23 53 17 31 29 19 43 47 41
  5 218 * 3 7 13 11  5 37 23 47 17 31 29 19 53 43 41
  6 217 * 3 7 13 11  5 37 23 53 17 31 29 19 47 43 41
  7 236 * 3 7 13 11  5 37 23 41 17 31 29 19 47 53 43
  8 235 * 3 7 13 11  5 37 23 41 17 31 29 19 53 47 43
  9 239 * 3 7 13 11  5 37 23 41 17 31 29 19 43 53 47
 10 240 * 3 7 13 11  5 37 23 41 17 31 29 19 43 47 53
 11 237 * 3 7 13 11  5 37 23 41 17 31 29 19 53 43 47
 12 238 * 3 7 13 11  5 37 23 41 17 31 29 19 47 43 53
 13 230 * 3 7 13 11  5 37 23 47 17 31 29 19 41 53 43
 14 229 * 3 7 13 11  5 37 23 53 17 31 29 19 41 47 43
 15 233 * 3 7 13 11  5 37 23 43 17 31 29 19 41 53 47
 16 234 * 3 7 13 11  5 37 23 43 17 31 29 19 41 47 53
 17 231 * 3 7 13 11  5 37 23 53 17 31 29 19 41 43 47
 18 232 * 3 7 13 11  5 37 23 47 17 31 29 19 41 43 53
 19 224 * 3 7 13 11  5 37 23 47 17 31 29 19 53 41 43
 20 223 * 3 7 13 11  5 37 23 53 17 31 29 19 47 41 43
 21 227 * 3 7 13 11  5 37 23 43 17 31 29 19 53 41 47
 22 228 * 3 7 13 11  5 37 23 43 17 31 29 19 47 41 53
 23 225 * 3 7 13 11  5 37 23 53 17 31 29 19 43 41 47
 24 226 * 3 7 13 11  5 37 23 47 17 31 29 19 43 41 53
 25 198 * 3 7 13 11  5 37 23 19 17 31 29 43 47 53 41
 26 197 * 3 7 13 11  5 37 23 19 17 31 29 43 53 47 41
 27 196 * 3 7 13 11  5 37 23 19 17 31 29 47 43 53 41
 28 195 * 3 7 13 11  5 37 23 19 17 31 29 53 43 47 41
 29 194 * 3 7 13 11  5 37 23 19 17 31 29 47 53 43 41
 30 193 * 3 7 13 11  5 37 23 19 17 31 29 53 47 43 41
 31 212 * 3 7 13 11  5 37 23 19 17 31 29 41 47 53 43
 32 211 * 3 7 13 11  5 37 23 19 17 31 29 41 53 47 43
 33 215 * 3 7 13 11  5 37 23 19 17 31 29 41 43 53 47
 34 216 * 3 7 13 11  5 37 23 19 17 31 29 41 43 47 53
 35 213 * 3 7 13 11  5 37 23 19 17 31 29 41 53 43 47
 36 214 * 3 7 13 11  5 37 23 19 17 31 29 41 47 43 53
 37 206 * 3 7 13 11  5 37 23 19 17 31 29 47 41 53 43
 38 205 * 3 7 13 11  5 37 23 19 17 31 29 53 41 47 43
 39 209 * 3 7 13 11  5 37 23 19 17 31 29 43 41 53 47
 40 210 * 3 7 13 11  5 37 23 19 17 31 29 43 41 47 53
 41 207 * 3 7 13 11  5 37 23 19 17 31 29 53 41 43 47
 42 208 * 3 7 13 11  5 37 23 19 17 31 29 47 41 43 53
 43 200 * 3 7 13 11  5 37 23 19 17 31 29 47 53 41 43
 44 199 * 3 7 13 11  5 37 23 19 17 31 29 53 47 41 43
 45 203 * 3 7 13 11  5 37 23 19 17 31 29 43 53 41 47
 46 204 * 3 7 13 11  5 37 23 19 17 31 29 43 47 41 53
 47 201 * 3 7 13 11  5 37 23 19 17 31 29 53 43 41 47
 48 202 * 3 7 13 11  5 37 23 19 17 31 29 47 43 41 53
 49 192 * 3 7 13 11  5 37 23 41 43 31 29 19 47 53 17
 50 191 * 3 7 13 11  5 37 23 41 43 31 29 19 53 47 17
 51 190 * 3 7 13 11  5 37 23 41 47 31 29 19 43 53 17
 52 189 * 3 7 13 11  5 37 23 41 53 31 29 19 43 47 17
 53 188 * 3 7 13 11  5 37 23 41 47 31 29 19 53 43 17
 54 187 * 3 7 13 11  5 37 23 41 53 31 29 19 47 43 17
 55 186 * 3 7 13 11  5 37 23 43 41 31 29 19 47 53 17
 56 185 * 3 7 13 11  5 37 23 43 41 31 29 19 53 47 17
 57 184 * 3 7 13 11  5 37 23 47 41 31 29 19 43 53 17
 58 183 * 3 7 13 11  5 37 23 53 41 31 29 19 43 47 17
 59 182 * 3 7 13 11  5 37 23 47 41 31 29 19 53 43 17
 60 181 * 3 7 13 11  5 37 23 53 41 31 29 19 47 43 17
 61 180 * 3 7 13 11  5 37 23 43 47 31 29 19 41 53 17
 62 179 * 3 7 13 11  5 37 23 43 53 31 29 19 41 47 17
 63 178 * 3 7 13 11  5 37 23 47 43 31 29 19 41 53 17
 64 177 * 3 7 13 11  5 37 23 53 43 31 29 19 41 47 17
 65 176 * 3 7 13 11  5 37 23 47 53 31 29 19 41 43 17
 66 175 * 3 7 13 11  5 37 23 53 47 31 29 19 41 43 17
 67 174 * 3 7 13 11  5 37 23 43 47 31 29 19 53 41 17
 68 173 * 3 7 13 11  5 37 23 43 53 31 29 19 47 41 17
 69 172 * 3 7 13 11  5 37 23 47 43 31 29 19 53 41 17
 70 171 * 3 7 13 11  5 37 23 53 43 31 29 19 47 41 17
 71 170 * 3 7 13 11  5 37 23 47 53 31 29 19 43 41 17
 72 169 * 3 7 13 11  5 37 23 53 47 31 29 19 43 41 17
 73 150 * 3 7 13 43  5 19 23 31 17 11 29 41 47 53 37
 74 149 * 3 7 13 43  5 19 23 31 17 11 29 41 53 47 37
 75 148 * 3 7 13 43  5 19 23 31 17 11 29 47 41 53 37
 76 147 * 3 7 13 43  5 19 23 31 17 11 29 53 41 47 37
 77 146 * 3 7 13 43  5 19 23 31 17 11 29 47 53 41 37
 78 145 * 3 7 13 43  5 19 23 31 17 11 29 53 47 41 37
 79 168 * 3 7 13 43  5 19 23 31 17 11 29 37 41 47 53
 80 167 * 3 7 13 43  5 19 23 31 17 11 29 37 41 53 47
 81 166 * 3 7 13 43  5 19 23 31 17 11 29 37 47 41 53
 82 165 * 3 7 13 43  5 19 23 31 17 11 29 37 53 41 47
 83 164 * 3 7 13 43  5 19 23 31 17 11 29 37 47 53 41
 84 163 * 3 7 13 43  5 19 23 31 17 11 29 37 53 47 41
 85 162 * 3 7 13 43  5 19 23 31 17 11 29 41 37 47 53
 86 161 * 3 7 13 43  5 19 23 31 17 11 29 41 37 53 47
 87 160 * 3 7 13 43  5 19 23 31 17 11 29 47 37 41 53
 88 159 * 3 7 13 43  5 19 23 31 17 11 29 53 37 41 47
 89 158 * 3 7 13 43  5 19 23 31 17 11 29 47 37 53 41
 90 157 * 3 7 13 43  5 19 23 31 17 11 29 53 37 47 41
 91 156 * 3 7 13 43  5 19 23 31 17 11 29 41 47 37 53
 92 155 * 3 7 13 43  5 19 23 31 17 11 29 41 53 37 47
 93 154 * 3 7 13 43  5 19 23 31 17 11 29 47 41 37 53
 94 153 * 3 7 13 43  5 19 23 31 17 11 29 53 41 37 47
 95 152 * 3 7 13 43  5 19 23 31 17 11 29 47 53 37 41
 96 151 * 3 7 13 43  5 19 23 31 17 11 29 53 47 37 41
 97 132 * 3 7 13 43  5 37 23 19 17 11 29 41 47 53 31
 98 131 * 3 7 13 43  5 37 23 19 17 11 29 41 53 47 31
 99 130 * 3 7 13 43  5 37 23 19 17 11 29 47 41 53 31
100 129 * 3 7 13 43  5 37 23 19 17 11 29 53 41 47 31
101 128 * 3 7 13 43  5 37 23 19 17 11 29 47 53 41 31
102 127 * 3 7 13 43  5 37 23 19 17 11 29 53 47 41 31
103 126 * 3 7 13 43  5 37 23 19 17 11 29 31 41 47 53
104 125 * 3 7 13 43  5 37 23 19 17 11 29 31 41 53 47
105 124 * 3 7 13 43  5 37 23 19 17 11 29 31 47 41 53
106 123 * 3 7 13 43  5 37 23 19 17 11 29 31 53 41 47
107 122 * 3 7 13 43  5 37 23 19 17 11 29 31 47 53 41
108 121 * 3 7 13 43  5 37 23 19 17 11 29 31 53 47 41
109 144 * 3 7 13 43  5 37 23 19 17 11 29 41 31 47 53
110 143 * 3 7 13 43  5 37 23 19 17 11 29 41 31 53 47
111 142 * 3 7 13 43  5 37 23 19 17 11 29 47 31 41 53
112 141 * 3 7 13 43  5 37 23 19 17 11 29 53 31 41 47
113 140 * 3 7 13 43  5 37 23 19 17 11 29 47 31 53 41
114 139 * 3 7 13 43  5 37 23 19 17 11 29 53 31 47 41
115 138 * 3 7 13 43  5 37 23 19 17 11 29 41 47 31 53
116 137 * 3 7 13 43  5 37 23 19 17 11 29 41 53 31 47
117 136 * 3 7 13 43  5 37 23 19 17 11 29 47 41 31 53
118 135 * 3 7 13 43  5 37 23 19 17 11 29 53 41 31 47
119 134 * 3 7 13 43  5 37 23 19 17 11 29 47 53 31 41
120 133 * 3 7 13 43  5 37 23 19 17 11 29 53 47 31 41
121 108 * 3 5 11 43 29 37  7 13 41 23 19 17 47 53 31
122 107 * 3 5 11 43 29 37  7 13 41 23 19 17 53 47 31
123 106 * 3 5 11 43 29 37  7 13 47 23 19 17 41 53 31
124 105 * 3 5 11 43 29 37  7 13 53 23 19 17 41 47 31
125 104 * 3 5 11 43 29 37  7 13 47 23 19 17 53 41 31
126 103 * 3 5 11 43 29 37  7 13 53 23 19 17 47 41 31
127 102 * 3 5 11 43 29 37  7 13 31 23 19 17 41 47 53
128 101 * 3 5 11 43 29 37  7 13 31 23 19 17 41 53 47
129 100 * 3 5 11 43 29 37  7 13 31 23 19 17 47 41 53
130  99 * 3 5 11 43 29 37  7 13 31 23 19 17 53 41 47
131  98 * 3 5 11 43 29 37  7 13 31 23 19 17 47 53 41
132  97 * 3 5 11 43 29 37  7 13 31 23 19 17 53 47 41
133 120 * 3 5 11 43 29 37  7 13 41 23 19 17 31 47 53
134 119 * 3 5 11 43 29 37  7 13 41 23 19 17 31 53 47
135 118 * 3 5 11 43 29 37  7 13 47 23 19 17 31 41 53
136 117 * 3 5 11 43 29 37  7 13 53 23 19 17 31 41 47
137 116 * 3 5 11 43 29 37  7 13 47 23 19 17 31 53 41
138 115 * 3 5 11 43 29 37  7 13 53 23 19 17 31 47 41
139 114 * 3 5 11 43 29 37  7 13 41 23 19 17 47 31 53
140 113 * 3 5 11 43 29 37  7 13 41 23 19 17 53 31 47
141 112 * 3 5 11 43 29 37  7 13 47 23 19 17 41 31 53
142 111 * 3 5 11 43 29 37  7 13 53 23 19 17 41 31 47
143 110 * 3 5 11 43 29 37  7 13 47 23 19 17 53 31 41
144 109 * 3 5 11 43 29 37  7 13 53 23 19 17 47 31 41
145  78 * 3 5 11 43 29 31  7 13 37 23 41 17 19 47 53
146  77 * 3 5 11 43 29 31  7 13 37 23 41 17 19 53 47
147  76 * 3 5 11 43 29 31  7 13 37 23 47 17 19 41 53
148  75 * 3 5 11 43 29 31  7 13 37 23 53 17 19 41 47
149  74 * 3 5 11 43 29 31  7 13 37 23 47 17 19 53 41
150  73 * 3 5 11 43 29 31  7 13 37 23 53 17 19 47 41
151  96 * 3 5 11 43 29 31  7 13 41 23 37 17 19 47 53
152  95 * 3 5 11 43 29 31  7 13 41 23 37 17 19 53 47
153  94 * 3 5 11 43 29 31  7 13 47 23 37 17 19 41 53
154  93 * 3 5 11 43 29 31  7 13 53 23 37 17 19 41 47
155  92 * 3 5 11 43 29 31  7 13 47 23 37 17 19 53 41
156  91 * 3 5 11 43 29 31  7 13 53 23 37 17 19 47 41
157  90 * 3 5 11 43 29 31  7 13 41 23 47 17 19 37 53
158  89 * 3 5 11 43 29 31  7 13 41 23 53 17 19 37 47
159  88 * 3 5 11 43 29 31  7 13 47 23 41 17 19 37 53
160  87 * 3 5 11 43 29 31  7 13 53 23 41 17 19 37 47
161  86 * 3 5 11 43 29 31  7 13 47 23 53 17 19 37 41
162  85 * 3 5 11 43 29 31  7 13 53 23 47 17 19 37 41
163  84 * 3 5 11 43 29 31  7 13 41 23 47 17 19 53 37
164  83 * 3 5 11 43 29 31  7 13 41 23 53 17 19 47 37
165  82 * 3 5 11 43 29 31  7 13 47 23 41 17 19 53 37
166  81 * 3 5 11 43 29 31  7 13 53 23 41 17 19 47 37
167  80 * 3 5 11 43 29 31  7 13 47 23 53 17 19 41 37
168  79 * 3 5 11 43 29 31  7 13 53 23 47 17 19 41 37
169  72 * 3 5 17 31 29 37  7 13 19 11 23 41 43 47 53
170  71 * 3 5 17 31 29 37  7 13 19 11 23 41 43 53 47
171  70 * 3 5 17 31 29 37  7 13 19 11 23 41 47 43 53
172  69 * 3 5 17 31 29 37  7 13 19 11 23 41 53 43 47
173  68 * 3 5 17 31 29 37  7 13 19 11 23 41 47 53 43
174  67 * 3 5 17 31 29 37  7 13 19 11 23 41 53 47 43
175  66 * 3 5 17 31 29 37  7 13 19 11 23 43 41 47 53
176  65 * 3 5 17 31 29 37  7 13 19 11 23 43 41 53 47
177  64 * 3 5 17 31 29 37  7 13 19 11 23 47 41 43 53
178  63 * 3 5 17 31 29 37  7 13 19 11 23 53 41 43 47
179  62 * 3 5 17 31 29 37  7 13 19 11 23 47 41 53 43
180  61 * 3 5 17 31 29 37  7 13 19 11 23 53 41 47 43
181  60 * 3 5 17 31 29 37  7 13 19 11 23 43 47 41 53
182  59 * 3 5 17 31 29 37  7 13 19 11 23 43 53 41 47
183  58 * 3 5 17 31 29 37  7 13 19 11 23 47 43 41 53
184  57 * 3 5 17 31 29 37  7 13 19 11 23 53 43 41 47
185  56 * 3 5 17 31 29 37  7 13 19 11 23 47 53 41 43
186  55 * 3 5 17 31 29 37  7 13 19 11 23 53 47 41 43
187  54 * 3 5 17 31 29 37  7 13 19 11 23 43 47 53 41
188  53 * 3 5 17 31 29 37  7 13 19 11 23 43 53 47 41
189  52 * 3 5 17 31 29 37  7 13 19 11 23 47 43 53 41
190  51 * 3 5 17 31 29 37  7 13 19 11 23 53 43 47 41
191  50 * 3 5 17 31 29 37  7 13 19 11 23 47 53 43 41
192  49 * 3 5 17 31 29 37  7 13 19 11 23 53 47 43 41
193  30 * 3 5 41 31 29 37  7 13 43 11 23 19 17 47 53
194  29 * 3 5 41 31 29 37  7 13 43 11 23 19 17 53 47
195  28 * 3 5 41 31 29 37  7 13 47 11 23 19 17 43 53
196  27 * 3 5 41 31 29 37  7 13 53 11 23 19 17 43 47
197  26 * 3 5 41 31 29 37  7 13 47 11 23 19 17 53 43
198  25 * 3 5 41 31 29 37  7 13 53 11 23 19 17 47 43
199  44 * 3 5 43 31 29 37  7 13 41 11 23 19 17 47 53
200  43 * 3 5 43 31 29 37  7 13 41 11 23 19 17 53 47
201  47 * 3 5 47 31 29 37  7 13 41 11 23 19 17 43 53
202  48 * 3 5 53 31 29 37  7 13 41 11 23 19 17 43 47
203  45 * 3 5 47 31 29 37  7 13 41 11 23 19 17 53 43
204  46 * 3 5 53 31 29 37  7 13 41 11 23 19 17 47 43
205  38 * 3 5 43 31 29 37  7 13 47 11 23 19 17 41 53
206  37 * 3 5 43 31 29 37  7 13 53 11 23 19 17 41 47
207  41 * 3 5 47 31 29 37  7 13 43 11 23 19 17 41 53
208  42 * 3 5 53 31 29 37  7 13 43 11 23 19 17 41 47
209  39 * 3 5 47 31 29 37  7 13 53 11 23 19 17 41 43
210  40 * 3 5 53 31 29 37  7 13 47 11 23 19 17 41 43
211  32 * 3 5 43 31 29 37  7 13 47 11 23 19 17 53 41
212  31 * 3 5 43 31 29 37  7 13 53 11 23 19 17 47 41
213  35 * 3 5 47 31 29 37  7 13 43 11 23 19 17 53 41
214  36 * 3 5 53 31 29 37  7 13 43 11 23 19 17 47 41
215  33 * 3 5 47 31 29 37  7 13 53 11 23 19 17 43 41
216  34 * 3 5 53 31 29 37  7 13 47 11 23 19 17 43 41
217   6 * 3 5 41 31 29 37  7 13 19 11 23 43 17 47 53
218   5 * 3 5 41 31 29 37  7 13 19 11 23 43 17 53 47
219   4 * 3 5 41 31 29 37  7 13 19 11 23 47 17 43 53
220   3 * 3 5 41 31 29 37  7 13 19 11 23 53 17 43 47
221   2 * 3 5 41 31 29 37  7 13 19 11 23 47 17 53 43
222   1 * 3 5 41 31 29 37  7 13 19 11 23 53 17 47 43
223  20 * 3 5 43 31 29 37  7 13 19 11 23 41 17 47 53
224  19 * 3 5 43 31 29 37  7 13 19 11 23 41 17 53 47
225  23 * 3 5 47 31 29 37  7 13 19 11 23 41 17 43 53
226  24 * 3 5 53 31 29 37  7 13 19 11 23 41 17 43 47
227  21 * 3 5 47 31 29 37  7 13 19 11 23 41 17 53 43
228  22 * 3 5 53 31 29 37  7 13 19 11 23 41 17 47 43
229  14 * 3 5 43 31 29 37  7 13 19 11 23 47 17 41 53
230  13 * 3 5 43 31 29 37  7 13 19 11 23 53 17 41 47
231  17 * 3 5 47 31 29 37  7 13 19 11 23 43 17 41 53
232  18 * 3 5 53 31 29 37  7 13 19 11 23 43 17 41 47
233  15 * 3 5 47 31 29 37  7 13 19 11 23 53 17 41 43
234  16 * 3 5 53 31 29 37  7 13 19 11 23 47 17 41 43
235   8 * 3 5 43 31 29 37  7 13 19 11 23 47 17 53 41
236   7 * 3 5 43 31 29 37  7 13 19 11 23 53 17 47 41
237  11 * 3 5 47 31 29 37  7 13 19 11 23 43 17 53 41
238  12 * 3 5 53 31 29 37  7 13 19 11 23 43 17 47 41
239   9 * 3 5 47 31 29 37  7 13 19 11 23 53 17 43 41
240  10 * 3 5 53 31 29 37  7 13 19 11 23 47 17 43 41
---------------------------------------------------------------------------
n=17, p_n=59, omega(n)=58, n_seq=60
 1 60 * 3 31 41 43  5  7 29 11 13 37 17 19 23 47 53 59
 2 59 * 3 31 41 43  5  7 29 11 13 37 17 19 23 47 59 53
 3 58 * 3 31 41 43  5  7 29 11 13 37 17 19 23 53 47 59
 4 57 * 3 31 41 43  5  7 29 11 13 37 17 19 23 59 47 53
 5 56 * 3 31 41 43  5  7 29 11 13 37 17 19 23 53 59 47
 6 55 * 3 31 41 43  5  7 29 11 13 37 17 19 23 59 53 47
 7 44 * 3  7 13 43  5 47 41 31 17 37 29 19 11 23 53 59
 8 43 * 3  7 13 43  5 47 41 31 17 37 29 19 11 23 59 53
 9 48 * 3  7 13 43  5 53 41 31 17 37 29 19 11 23 47 59
10 47 * 3  7 13 43  5 59 41 31 17 37 29 19 11 23 47 53
11 46 * 3  7 13 43  5 53 41 31 17 37 29 19 11 23 59 47
12 45 * 3  7 13 43  5 59 41 31 17 37 29 19 11 23 53 47
13 54 * 3  7 13 43  5 31 41 19 17 37 29 47 11 23 53 59
14 53 * 3  7 13 43  5 31 41 19 17 37 29 47 11 23 59 53
15 52 * 3  7 13 43  5 31 41 19 17 37 29 53 11 23 47 59
16 51 * 3  7 13 43  5 31 41 19 17 37 29 59 11 23 47 53
17 50 * 3  7 13 43  5 31 41 19 17 37 29 53 11 23 59 47
18 49 * 3  7 13 43  5 31 41 19 17 37 29 59 11 23 53 47
19 32 * 3  7 13 43  5 47 41 31 23 37 29 19 11 53 59 17
20 31 * 3  7 13 43  5 47 41 31 23 37 29 19 11 59 53 17
21 36 * 3  7 13 43  5 53 41 31 23 37 29 19 11 47 59 17
22 35 * 3  7 13 43  5 59 41 31 23 37 29 19 11 47 53 17
23 34 * 3  7 13 43  5 53 41 31 23 37 29 19 11 59 47 17
24 33 * 3  7 13 43  5 59 41 31 23 37 29 19 11 53 47 17
25 42 * 3  7 13 43  5 19 41 31 23 37 29 47 11 53 17 59
26 41 * 3  7 13 43  5 19 41 31 23 37 29 47 11 59 17 53
27 40 * 3  7 13 43  5 19 41 31 23 37 29 53 11 47 17 59
28 39 * 3  7 13 43  5 19 41 31 23 37 29 59 11 47 17 53
29 38 * 3  7 13 43  5 19 41 31 23 37 29 53 11 59 17 47
30 37 * 3  7 13 43  5 19 41 31 23 37 29 59 11 53 17 47
31 20 * 3 11  5 37 41 17 43 29 31  7 13 19 23 53 59 47
32 19 * 3 11  5 37 41 17 43 29 31  7 13 19 23 59 53 47
33 24 * 3 11  5 37 41 17 43 29 31  7 13 19 23 47 53 59
34 23 * 3 11  5 37 41 17 43 29 31  7 13 19 23 47 59 53
35 22 * 3 11  5 37 41 17 43 29 31  7 13 19 23 53 47 59
36 21 * 3 11  5 37 41 17 43 29 31  7 13 19 23 59 47 53
37 30 * 3 11  5 37 41 17 43 29 31  7 13 47 23 53 19 59
38 29 * 3 11  5 37 41 17 43 29 31  7 13 47 23 59 19 53
39 28 * 3 11  5 37 41 17 43 29 31  7 13 53 23 47 19 59
40 27 * 3 11  5 37 41 17 43 29 31  7 13 59 23 47 19 53
41 26 * 3 11  5 37 41 17 43 29 31  7 13 53 23 59 19 47
42 25 * 3 11  5 37 41 17 43 29 31  7 13 59 23 53 19 47
43  8 * 3 11  5 37 41 23 43 29 31  7 13 19 53 59 17 47
44  7 * 3 11  5 37 41 23 43 29 31  7 13 19 59 53 17 47
45 12 * 3 11  5 37 41 23 43 29 31  7 13 19 47 53 17 59
46 11 * 3 11  5 37 41 23 43 29 31  7 13 19 47 59 17 53
47 10 * 3 11  5 37 41 23 43 29 31  7 13 19 53 47 17 59
48  9 * 3 11  5 37 41 23 43 29 31  7 13 19 59 47 17 53
49 18 * 3 11  5 37 41 23 43 29 47  7 13 31 53 19 17 59
50 17 * 3 11  5 37 41 23 43 29 47  7 13 31 59 19 17 53
51 16 * 3 11  5 37 41 23 43 29 53  7 13 31 47 19 17 59
52 15 * 3 11  5 37 41 23 43 29 59  7 13 31 47 19 17 53
53 14 * 3 11  5 37 41 23 43 29 53  7 13 31 59 19 17 47
54 13 * 3 11  5 37 41 23 43 29 59  7 13 31 53 19 17 47
55  6 * 3  7  5 37 13 43 23 11 41 47 19 29 17 31 53 59
56  5 * 3  7  5 37 13 43 23 11 41 47 19 29 17 31 59 53
57  4 * 3  7  5 37 13 43 23 11 41 53 19 29 17 31 47 59
58  3 * 3  7  5 37 13 43 23 11 41 59 19 29 17 31 47 53
59  2 * 3  7  5 37 13 43 23 11 41 53 19 29 17 31 59 47
60  1 * 3  7  5 37 13 43 23 11 41 59 19 29 17 31 53 47
---------------------------------------------------------------------------
n=18, p_n=61, omega(n)=65, n_seq=12
 1 12 * 3 7 5 17 29 31 47 11 13 43 37 41 53 19 23 59 61
 2 11 * 3 7 5 17 29 31 47 11 13 43 37 41 53 19 23 61 59
 3 10 * 3 7 5 17 29 31 47 11 13 43 37 41 59 19 23 53 61
 4  9 * 3 7 5 17 29 31 47 11 13 43 37 41 61 19 23 53 59
 5  8 * 3 7 5 17 29 31 47 11 13 43 37 41 59 19 23 61 53
 6  7 * 3 7 5 17 29 31 47 11 13 43 37 41 61 19 23 59 53
 7  6 * 7 3 5 41 43 47 37 17 13 23 11 19 31 29 53 59 61
 8  5 * 7 3 5 41 43 47 37 17 13 23 11 19 31 29 53 61 59
 9  4 * 7 3 5 41 43 47 37 17 13 23 11 19 31 29 59 53 61
10  3 * 7 3 5 41 43 47 37 17 13 23 11 19 31 29 61 53 59
11  2 * 7 3 5 41 43 47 37 17 13 23 11 19 31 29 59 61 53
12  1 * 7 3 5 41 43 47 37 17 13 23 11 19 31 29 61 59 53
---------------------------------------------------------------------------
n=19, p_n=67, omega(n)=75, n_seq=144
  1 144 * 23 3 11 41 43  5 19 29 17 31 47 37  7 13 53 59 61 67
  2 143 * 23 3 11 41 43  5 19 29 17 31 47 37  7 13 53 59 67 61
  3 142 * 23 3 11 41 43  5 19 29 17 31 47 37  7 13 53 61 59 67
  4 141 * 23 3 11 41 43  5 19 29 17 31 47 37  7 13 53 67 59 61
  5 140 * 23 3 11 41 43  5 19 29 17 31 47 37  7 13 53 61 67 59
  6 139 * 23 3 11 41 43  5 19 29 17 31 47 37  7 13 53 67 61 59
  7 138 * 23 3 11 41 43  5 19 29 17 31 47 37  7 13 59 53 61 67
  8 137 * 23 3 11 41 43  5 19 29 17 31 47 37  7 13 59 53 67 61
  9 136 * 23 3 11 41 43  5 19 29 17 31 47 37  7 13 61 53 59 67
 10 135 * 23 3 11 41 43  5 19 29 17 31 47 37  7 13 67 53 59 61
 11 134 * 23 3 11 41 43  5 19 29 17 31 47 37  7 13 61 53 67 59
 12 133 * 23 3 11 41 43  5 19 29 17 31 47 37  7 13 67 53 61 59
 13 132 * 23 3 11 41 43  5 19 29 17 31 47 37  7 13 59 61 53 67
 14 131 * 23 3 11 41 43  5 19 29 17 31 47 37  7 13 59 67 53 61
 15 130 * 23 3 11 41 43  5 19 29 17 31 47 37  7 13 61 59 53 67
 16 129 * 23 3 11 41 43  5 19 29 17 31 47 37  7 13 67 59 53 61
 17 128 * 23 3 11 41 43  5 19 29 17 31 47 37  7 13 61 67 53 59
 18 127 * 23 3 11 41 43  5 19 29 17 31 47 37  7 13 67 61 53 59
 19 126 * 23 3 11 41 43  5 19 29 17 31 47 37  7 13 59 61 67 53
 20 125 * 23 3 11 41 43  5 19 29 17 31 47 37  7 13 59 67 61 53
 21 124 * 23 3 11 41 43  5 19 29 17 31 47 37  7 13 61 59 67 53
 22 123 * 23 3 11 41 43  5 19 29 17 31 47 37  7 13 67 59 61 53
 23 122 * 23 3 11 41 43  5 19 29 17 31 47 37  7 13 61 67 59 53
 24 121 * 23 3 11 41 43  5 19 29 17 31 47 37  7 13 67 61 59 53
 25 114 * 23 3 11 47 43  5 19 53 17 31 29 37  7 13 59 61 41 67
 26 113 * 23 3 11 47 43  5 19 53 17 31 29 37  7 13 59 67 41 61
 27 112 * 23 3 11 47 43  5 19 53 17 31 29 37  7 13 61 59 41 67
 28 111 * 23 3 11 47 43  5 19 53 17 31 29 37  7 13 67 59 41 61
 29 110 * 23 3 11 47 43  5 19 53 17 31 29 37  7 13 61 67 41 59
 30 109 * 23 3 11 47 43  5 19 53 17 31 29 37  7 13 67 61 41 59
 31 108 * 23 3 11 47 43  5 19 53 17 31 29 37  7 13 59 61 67 41
 32 107 * 23 3 11 47 43  5 19 53 17 31 29 37  7 13 59 67 61 41
 33 106 * 23 3 11 47 43  5 19 53 17 31 29 37  7 13 61 59 67 41
 34 105 * 23 3 11 47 43  5 19 53 17 31 29 37  7 13 67 59 61 41
 35 104 * 23 3 11 47 43  5 19 53 17 31 29 37  7 13 61 67 59 41
 36 103 * 23 3 11 47 43  5 19 53 17 31 29 37  7 13 67 61 59 41
 37  84 * 23 3 11 59 43  5 19 41 17 31 29 37  7 13 53 61 67 47
 38  83 * 23 3 11 59 43  5 19 41 17 31 29 37  7 13 53 67 61 47
 39  82 * 23 3 11 59 43  5 19 41 17 31 29 37  7 13 61 53 67 47
 40  81 * 23 3 11 59 43  5 19 41 17 31 29 37  7 13 67 53 61 47
 41  80 * 23 3 11 59 43  5 19 41 17 31 29 37  7 13 61 67 53 47
 42  79 * 23 3 11 59 43  5 19 41 17 31 29 37  7 13 67 61 53 47
 43 102 * 23 3 11 59 43  5 19 41 17 31 29 37  7 13 47 53 61 67
 44 101 * 23 3 11 59 43  5 19 41 17 31 29 37  7 13 47 53 67 61
 45 100 * 23 3 11 59 43  5 19 41 17 31 29 37  7 13 47 61 53 67
 46  99 * 23 3 11 59 43  5 19 41 17 31 29 37  7 13 47 67 53 61
 47  98 * 23 3 11 59 43  5 19 41 17 31 29 37  7 13 47 61 67 53
 48  97 * 23 3 11 59 43  5 19 41 17 31 29 37  7 13 47 67 61 53
 49  96 * 23 3 11 59 43  5 19 41 17 31 29 37  7 13 53 47 61 67
 50  95 * 23 3 11 59 43  5 19 41 17 31 29 37  7 13 53 47 67 61
 51  94 * 23 3 11 59 43  5 19 41 17 31 29 37  7 13 61 47 53 67
 52  93 * 23 3 11 59 43  5 19 41 17 31 29 37  7 13 67 47 53 61
 53  92 * 23 3 11 59 43  5 19 41 17 31 29 37  7 13 61 47 67 53
 54  91 * 23 3 11 59 43  5 19 41 17 31 29 37  7 13 67 47 61 53
 55  90 * 23 3 11 59 43  5 19 41 17 31 29 37  7 13 53 61 47 67
 56  89 * 23 3 11 59 43  5 19 41 17 31 29 37  7 13 53 67 47 61
 57  88 * 23 3 11 59 43  5 19 41 17 31 29 37  7 13 61 53 47 67
 58  87 * 23 3 11 59 43  5 19 41 17 31 29 37  7 13 67 53 47 61
 59  86 * 23 3 11 59 43  5 19 41 17 31 29 37  7 13 61 67 47 53
 60  85 * 23 3 11 59 43  5 19 41 17 31 29 37  7 13 67 61 47 53
 61  78 * 23 3 11 47 43  5 19 53 17 31 29 37  7 13 41 59 61 67
 62  77 * 23 3 11 47 43  5 19 53 17 31 29 37  7 13 41 59 67 61
 63  76 * 23 3 11 47 43  5 19 53 17 31 29 37  7 13 41 61 59 67
 64  75 * 23 3 11 47 43  5 19 53 17 31 29 37  7 13 41 67 59 61
 65  74 * 23 3 11 47 43  5 19 53 17 31 29 37  7 13 41 61 67 59
 66  73 * 23 3 11 47 43  5 19 53 17 31 29 37  7 13 41 67 61 59
 67 120 * 23 3 11 47 43  5 19 53 17 31 29 37  7 13 59 41 61 67
 68 119 * 23 3 11 47 43  5 19 53 17 31 29 37  7 13 59 41 67 61
 69 118 * 23 3 11 47 43  5 19 53 17 31 29 37  7 13 61 41 59 67
 70 117 * 23 3 11 47 43  5 19 53 17 31 29 37  7 13 67 41 59 61
 71 116 * 23 3 11 47 43  5 19 53 17 31 29 37  7 13 61 41 67 59
 72 115 * 23 3 11 47 43  5 19 53 17 31 29 37  7 13 67 41 61 59
 73  66 *  7 3 13  5 23 11 19 17 53 37 47 43 59 31 29 61 67 41
 74  65 *  7 3 13  5 23 11 19 17 53 37 47 43 59 31 29 67 61 41
 75  64 *  7 3 13  5 23 11 19 17 53 37 47 43 61 31 29 59 67 41
 76  63 *  7 3 13  5 23 11 19 17 53 37 47 43 67 31 29 59 61 41
 77  62 *  7 3 13  5 23 11 19 17 53 37 47 43 61 31 29 67 59 41
 78  61 *  7 3 13  5 23 11 19 17 53 37 47 43 67 31 29 61 59 41
 79  42 *  7 3 13  5 23 11 19 17 59 37 41 43 47 31 29 53 61 67
 80  41 *  7 3 13  5 23 11 19 17 59 37 41 43 47 31 29 53 67 61
 81  40 *  7 3 13  5 23 11 19 17 59 37 41 43 47 31 29 61 53 67
 82  39 *  7 3 13  5 23 11 19 17 59 37 41 43 47 31 29 67 53 61
 83  38 *  7 3 13  5 23 11 19 17 59 37 41 43 47 31 29 61 67 53
 84  37 *  7 3 13  5 23 11 19 17 59 37 41 43 47 31 29 67 61 53
 85  60 *  7 3 13  5 23 11 19 17 59 37 41 43 53 31 29 47 61 67
 86  59 *  7 3 13  5 23 11 19 17 59 37 41 43 53 31 29 47 67 61
 87  58 *  7 3 13  5 23 11 19 17 59 37 41 43 61 31 29 47 53 67
 88  57 *  7 3 13  5 23 11 19 17 59 37 41 43 67 31 29 47 53 61
 89  56 *  7 3 13  5 23 11 19 17 59 37 41 43 61 31 29 47 67 53
 90  55 *  7 3 13  5 23 11 19 17 59 37 41 43 67 31 29 47 61 53
 91  54 *  7 3 13  5 23 11 19 17 59 37 41 43 53 31 29 61 47 67
 92  53 *  7 3 13  5 23 11 19 17 59 37 41 43 53 31 29 67 47 61
 93  52 *  7 3 13  5 23 11 19 17 59 37 41 43 61 31 29 53 47 67
 94  51 *  7 3 13  5 23 11 19 17 59 37 41 43 67 31 29 53 47 61
 95  50 *  7 3 13  5 23 11 19 17 59 37 41 43 61 31 29 67 47 53
 96  49 *  7 3 13  5 23 11 19 17 59 37 41 43 67 31 29 61 47 53
 97  48 *  7 3 13  5 23 11 19 17 59 37 41 43 53 31 29 61 67 47
 98  47 *  7 3 13  5 23 11 19 17 59 37 41 43 53 31 29 67 61 47
 99  46 *  7 3 13  5 23 11 19 17 59 37 41 43 61 31 29 53 67 47
100  45 *  7 3 13  5 23 11 19 17 59 37 41 43 67 31 29 53 61 47
101  44 *  7 3 13  5 23 11 19 17 59 37 41 43 61 31 29 67 53 47
102  43 *  7 3 13  5 23 11 19 17 59 37 41 43 67 31 29 61 53 47
103  36 *  7 3 13  5 23 11 19 17 53 37 47 43 41 31 29 59 61 67
104  35 *  7 3 13  5 23 11 19 17 53 37 47 43 41 31 29 59 67 61
105  34 *  7 3 13  5 23 11 19 17 53 37 47 43 41 31 29 61 59 67
106  33 *  7 3 13  5 23 11 19 17 53 37 47 43 41 31 29 67 59 61
107  32 *  7 3 13  5 23 11 19 17 53 37 47 43 41 31 29 61 67 59
108  31 *  7 3 13  5 23 11 19 17 53 37 47 43 41 31 29 67 61 59
109  30 *  7 3 13  5 23 11 19 17 53 37 47 43 59 31 29 41 61 67
110  29 *  7 3 13  5 23 11 19 17 53 37 47 43 59 31 29 41 67 61
111  28 *  7 3 13  5 23 11 19 17 53 37 47 43 61 31 29 41 59 67
112  27 *  7 3 13  5 23 11 19 17 53 37 47 43 67 31 29 41 59 61
113  26 *  7 3 13  5 23 11 19 17 53 37 47 43 61 31 29 41 67 59
114  25 *  7 3 13  5 23 11 19 17 53 37 47 43 67 31 29 41 61 59
115  72 *  7 3 13  5 23 11 19 17 53 37 47 43 59 31 29 61 41 67
116  71 *  7 3 13  5 23 11 19 17 53 37 47 43 59 31 29 67 41 61
117  70 *  7 3 13  5 23 11 19 17 53 37 47 43 61 31 29 59 41 67
118  69 *  7 3 13  5 23 11 19 17 53 37 47 43 67 31 29 59 41 61
119  68 *  7 3 13  5 23 11 19 17 53 37 47 43 61 31 29 67 41 59
120  67 *  7 3 13  5 23 11 19 17 53 37 47 43 67 31 29 61 41 59
121  24 *  7 3 13  5 23 11 19 17 47 37 53 43 59 31 41 61 29 67
122  23 *  7 3 13  5 23 11 19 17 47 37 53 43 59 31 41 67 29 61
123  22 *  7 3 13  5 23 11 19 17 47 37 53 43 61 31 41 59 29 67
124  21 *  7 3 13  5 23 11 19 17 47 37 53 43 67 31 41 59 29 61
125  20 *  7 3 13  5 23 11 19 17 47 37 53 43 61 31 41 67 29 59
126  19 *  7 3 13  5 23 11 19 17 47 37 53 43 67 31 41 61 29 59
127  18 *  7 3 13  5 23 11 19 17 47 37 59 43 53 31 41 61 29 67
128  17 *  7 3 13  5 23 11 19 17 47 37 59 43 53 31 41 67 29 61
129  16 *  7 3 13  5 23 11 19 17 47 37 61 43 53 31 41 59 29 67
130  15 *  7 3 13  5 23 11 19 17 47 37 67 43 53 31 41 59 29 61
131  14 *  7 3 13  5 23 11 19 17 47 37 61 43 53 31 41 67 29 59
132  13 *  7 3 13  5 23 11 19 17 47 37 67 43 53 31 41 61 29 59
133  12 *  7 3 13  5 23 11 19 17 47 37 59 43 61 31 41 53 29 67
134  11 *  7 3 13  5 23 11 19 17 47 37 59 43 67 31 41 53 29 61
135  10 *  7 3 13  5 23 11 19 17 47 37 61 43 59 31 41 53 29 67
136   9 *  7 3 13  5 23 11 19 17 47 37 67 43 59 31 41 53 29 61
137   8 *  7 3 13  5 23 11 19 17 47 37 61 43 67 31 41 53 29 59
138   7 *  7 3 13  5 23 11 19 17 47 37 67 43 61 31 41 53 29 59
139   6 *  7 3 13  5 23 11 19 17 47 37 59 43 61 31 41 67 29 53
140   5 *  7 3 13  5 23 11 19 17 47 37 59 43 67 31 41 61 29 53
141   4 *  7 3 13  5 23 11 19 17 47 37 61 43 59 31 41 67 29 53
142   3 *  7 3 13  5 23 11 19 17 47 37 67 43 59 31 41 61 29 53
143   2 *  7 3 13  5 23 11 19 17 47 37 61 43 67 31 41 59 29 53
144   1 *  7 3 13  5 23 11 19 17 47 37 67 43 61 31 41 59 29 53
---------------------------------------------------------------------------
n=20, p_n=71, omega(n)=86, n_seq=52
 1 52 * 3 7  5 17 13 43 47 11 59 29 61 41 53 31 23 37 67 19 71
 2 51 * 3 7  5 17 13 43 47 11 59 29 61 41 53 31 23 37 71 19 67
 3 50 * 3 7  5 19 13 43 47 11 41 29 37 53 17 23 59 31 61 67 71
 4 49 * 3 7  5 19 13 43 47 11 41 29 37 53 17 23 59 31 61 71 67
 5 48 * 3 7  5 19 13 43 47 11 41 29 37 53 17 23 59 31 67 61 71
 6 47 * 3 7  5 19 13 43 47 11 41 29 37 53 17 23 59 31 71 61 67
 7 46 * 3 7  5 19 13 43 47 11 41 29 37 53 17 23 59 31 67 71 61
 8 45 * 3 7  5 19 13 43 47 11 41 29 37 53 17 23 59 31 71 67 61
 9 44 * 3 7  5 19 13 43 47 11 41 29 37 53 17 23 61 31 59 67 71
10 43 * 3 7  5 19 13 43 47 11 41 29 37 53 17 23 61 31 59 71 67
11 42 * 3 7  5 19 13 43 47 11 41 29 37 53 17 23 67 31 59 61 71
12 41 * 3 7  5 19 13 43 47 11 41 29 37 53 17 23 71 31 59 61 67
13 40 * 3 7  5 19 13 43 47 11 41 29 37 53 17 23 67 31 59 71 61
14 39 * 3 7  5 19 13 43 47 11 41 29 37 53 17 23 71 31 59 67 61
15 38 * 3 7  5 19 13 43 47 11 41 29 37 53 17 23 61 31 67 59 71
16 37 * 3 7  5 19 13 43 47 11 41 29 37 53 17 23 61 31 71 59 67
17 36 * 3 7  5 19 13 43 47 11 41 29 37 53 17 23 67 31 61 59 71
18 35 * 3 7  5 19 13 43 47 11 41 29 37 53 17 23 71 31 61 59 67
19 34 * 3 7  5 19 13 43 47 11 41 29 37 53 17 23 67 31 71 59 61
20 33 * 3 7  5 19 13 43 47 11 41 29 37 53 17 23 71 31 67 59 61
21 32 * 3 7  5 19 13 43 47 11 41 29 37 53 17 23 61 31 67 71 59
22 31 * 3 7  5 19 13 43 47 11 41 29 37 53 17 23 61 31 71 67 59
23 30 * 3 7  5 19 13 43 47 11 41 29 37 53 17 23 67 31 61 71 59
24 29 * 3 7  5 19 13 43 47 11 41 29 37 53 17 23 71 31 61 67 59
25 28 * 3 7  5 19 13 43 47 11 41 29 37 53 17 23 67 31 71 61 59
26 27 * 3 7  5 19 13 43 47 11 41 29 37 53 17 23 71 31 67 61 59
27 26 * 7 3 13  5 19 11 17 29 53 31 47 37 41 43 23 59 61 67 71
28 25 * 7 3 13  5 19 11 17 29 53 31 47 37 41 43 23 59 61 71 67
29 24 * 7 3 13  5 19 11 17 29 53 31 47 37 41 43 23 59 67 61 71
30 23 * 7 3 13  5 19 11 17 29 53 31 47 37 41 43 23 59 71 61 67
31 22 * 7 3 13  5 19 11 17 29 53 31 47 37 41 43 23 59 67 71 61
32 21 * 7 3 13  5 19 11 17 29 53 31 47 37 41 43 23 59 71 67 61
33 20 * 7 3 13  5 19 11 17 29 53 31 47 37 41 43 23 61 59 67 71
34 19 * 7 3 13  5 19 11 17 29 53 31 47 37 41 43 23 61 59 71 67
35 18 * 7 3 13  5 19 11 17 29 53 31 47 37 41 43 23 67 59 61 71
36 17 * 7 3 13  5 19 11 17 29 53 31 47 37 41 43 23 71 59 61 67
37 16 * 7 3 13  5 19 11 17 29 53 31 47 37 41 43 23 67 59 71 61
38 15 * 7 3 13  5 19 11 17 29 53 31 47 37 41 43 23 71 59 67 61
39 14 * 7 3 13  5 19 11 17 29 53 31 47 37 41 43 23 61 67 59 71
40 13 * 7 3 13  5 19 11 17 29 53 31 47 37 41 43 23 61 71 59 67
41 12 * 7 3 13  5 19 11 17 29 53 31 47 37 41 43 23 67 61 59 71
42 11 * 7 3 13  5 19 11 17 29 53 31 47 37 41 43 23 71 61 59 67
43 10 * 7 3 13  5 19 11 17 29 53 31 47 37 41 43 23 67 71 59 61
44  9 * 7 3 13  5 19 11 17 29 53 31 47 37 41 43 23 71 67 59 61
45  8 * 7 3 13  5 19 11 17 29 53 31 47 37 41 43 23 61 67 71 59
46  7 * 7 3 13  5 19 11 17 29 53 31 47 37 41 43 23 61 71 67 59
47  6 * 7 3 13  5 19 11 17 29 53 31 47 37 41 43 23 67 61 71 59
48  5 * 7 3 13  5 19 11 17 29 53 31 47 37 41 43 23 71 61 67 59
49  4 * 7 3 13  5 19 11 17 29 53 31 47 37 41 43 23 67 71 61 59
50  3 * 7 3 13  5 19 11 17 29 53 31 47 37 41 43 23 71 67 61 59
51  2 * 7 3 13  5 61 11 53 29 59 37 41 19 47 31 17 43 23 67 71
52  1 * 7 3 13  5 61 11 53 29 59 37 41 19 47 31 17 43 23 71 67
---------------------------------------------------------------------------
n=21, p_n=73, omega(n)=94, n_seq=24
 1 24 * 3 5 17 73 47 37  7 13 23 11 19 59 61 41 31 67 71 29 43 53
 2 23 * 3 5 17 73 47 37  7 13 23 11 19 59 61 41 31 71 67 29 43 53
 3 21 * 3 5 17 73 47 37  7 13 23 11 19 59 61 41 31 53 71 29 43 67
 4 22 * 3 5 17 73 47 37  7 13 23 11 19 59 61 41 31 53 67 29 43 71
 5 19 * 3 5 17 73 47 37  7 13 23 11 19 59 61 41 31 71 53 29 43 67
 6 20 * 3 5 17 73 47 37  7 13 23 11 19 59 61 41 31 67 53 29 43 71
 7 18 * 3 5 17 73 47 37  7 13 23 11 19 59 61 41 67 71 31 29 43 53
 8 17 * 3 5 17 73 47 37  7 13 23 11 19 59 61 41 71 67 31 29 43 53
 9 16 * 3 5 17 73 47 37  7 13 23 11 19 59 61 41 53 67 31 29 43 71
10 15 * 3 5 17 73 47 37  7 13 23 11 19 59 61 41 53 71 31 29 43 67
11 14 * 3 5 17 73 47 37  7 13 23 11 19 59 61 41 67 53 31 29 43 71
12 13 * 3 5 17 73 47 37  7 13 23 11 19 59 61 41 71 53 31 29 43 67
13 12 * 3 7  5 61 13 43 23 11 59 73 19 41 17 31 29 67 47 37 53 71
14 11 * 3 7  5 61 13 43 23 11 59 73 19 41 17 31 29 71 47 37 53 67
15 10 * 3 7  5 61 13 43 23 11 59 73 19 41 17 31 29 67 47 37 71 53
16  9 * 3 7  5 61 13 43 23 11 59 73 19 41 17 31 29 71 47 37 67 53
17  8 * 3 7  5 61 13 43 23 11 59 73 19 41 17 31 29 53 47 37 67 71
18  7 * 3 7  5 61 13 43 23 11 59 73 19 41 17 31 29 53 47 37 71 67
19  5 * 3 7  5 61 13 43 23 11 59 73 19 41 17 67 29 31 47 37 53 71
20  6 * 3 7  5 61 13 43 23 11 59 73 19 41 17 71 29 31 47 37 53 67
21  3 * 3 7  5 61 13 43 23 11 59 73 19 41 17 67 29 31 47 37 71 53
22  4 * 3 7  5 61 13 43 23 11 59 73 19 41 17 71 29 31 47 37 67 53
23  2 * 3 7  5 61 13 43 23 11 59 73 19 41 17 53 29 31 47 37 67 71
24  1 * 3 7  5 61 13 43 23 11 59 73 19 41 17 53 29 31 47 37 71 67
---------------------------------------------------------------------------
n=22, p_n=79, omega(n)=99, n_seq=144
  1 123 *  5 3 19 53 17 73 29 37  7 13 23 11 47 61 79 59 31 41 43 67 71
  2 124 *  5 3 19 53 17 73 29 37  7 13 23 11 47 61 71 59 31 41 43 67 79
  3 122 *  5 3 19 53 17 73 29 37  7 13 23 11 47 61 71 59 31 41 43 79 67
  4 121 *  5 3 19 53 17 73 29 37  7 13 23 11 47 61 79 59 31 41 43 71 67
  5 125 *  5 3 19 53 17 73 29 37  7 13 23 11 47 61 67 59 31 41 43 79 71
  6 126 *  5 3 19 53 17 73 29 37  7 13 23 11 47 61 67 59 31 41 43 71 79
  7 129 *  5 3 19 53 17 73 29 37  7 13 23 11 47 61 41 59 31 79 43 67 71
  8 130 *  5 3 19 53 17 73 29 37  7 13 23 11 47 61 41 59 31 71 43 67 79
  9 128 *  5 3 19 53 17 73 29 37  7 13 23 11 47 61 41 59 31 71 43 79 67
 10 127 *  5 3 19 53 17 73 29 37  7 13 23 11 47 61 41 59 31 79 43 71 67
 11 131 *  5 3 19 53 17 73 29 37  7 13 23 11 47 61 41 59 31 67 43 79 71
 12 132 *  5 3 19 53 17 73 29 37  7 13 23 11 47 61 41 59 31 67 43 71 79
 13  84 *  5 3 19 53 17 73 37 29  7 13 23 11 47 61 41 59 67 31 71 43 79
 14  83 *  5 3 19 53 17 73 37 29  7 13 23 11 47 61 41 59 67 31 79 43 71
 15  82 *  5 3 19 53 17 73 37 29  7 13 23 11 47 61 41 59 71 31 67 43 79
 16  81 *  5 3 19 53 17 73 37 29  7 13 23 11 47 61 41 59 79 31 67 43 71
 17  80 *  5 3 19 53 17 73 37 29  7 13 23 11 47 61 41 59 71 31 79 43 67
 18  79 *  5 3 19 53 17 73 37 29  7 13 23 11 47 61 41 59 79 31 71 43 67
 19  78 *  5 3 19 53 17 73 37 29  7 13 23 11 47 61 41 67 59 31 71 43 79
 20  77 *  5 3 19 53 17 73 37 29  7 13 23 11 47 61 41 67 59 31 79 43 71
 21  76 *  5 3 19 53 17 73 37 29  7 13 23 11 47 61 41 71 59 31 67 43 79
 22  75 *  5 3 19 53 17 73 37 29  7 13 23 11 47 61 41 79 59 31 67 43 71
 23  74 *  5 3 19 53 17 73 37 29  7 13 23 11 47 61 41 71 59 31 79 43 67
 24  73 *  5 3 19 53 17 73 37 29  7 13 23 11 47 61 41 79 59 31 71 43 67
 25  96 *  5 3 19 53 17 73 37 29  7 13 23 11 47 61 41 67 71 31 59 43 79
 26  95 *  5 3 19 53 17 73 37 29  7 13 23 11 47 61 41 67 79 31 59 43 71
 27  94 *  5 3 19 53 17 73 37 29  7 13 23 11 47 61 41 71 67 31 59 43 79
 28  93 *  5 3 19 53 17 73 37 29  7 13 23 11 47 61 41 79 67 31 59 43 71
 29  92 *  5 3 19 53 17 73 37 29  7 13 23 11 47 61 41 71 79 31 59 43 67
 30  91 *  5 3 19 53 17 73 37 29  7 13 23 11 47 61 41 79 71 31 59 43 67
 31  90 *  5 3 19 53 17 73 37 29  7 13 23 11 47 61 41 67 71 31 79 43 59
 32  89 *  5 3 19 53 17 73 37 29  7 13 23 11 47 61 41 67 79 31 71 43 59
 33  88 *  5 3 19 53 17 73 37 29  7 13 23 11 47 61 41 71 67 31 79 43 59
 34  87 *  5 3 19 53 17 73 37 29  7 13 23 11 47 61 41 79 67 31 71 43 59
 35  86 *  5 3 19 53 17 73 37 29  7 13 23 11 47 61 41 71 79 31 67 43 59
 36  85 *  5 3 19 53 17 73 37 29  7 13 23 11 47 61 41 79 71 31 67 43 59
 37 102 *  5 3 19 53 17 79 37 29  7 13 23 11 47 61 41 43 59 31 67 71 73
 38 101 *  5 3 19 53 17 79 37 29  7 13 23 11 47 61 41 43 59 31 67 73 71
 39 100 *  5 3 19 53 17 79 37 29  7 13 23 11 47 61 41 43 59 31 71 67 73
 40  99 *  5 3 19 53 17 79 37 29  7 13 23 11 47 61 41 43 59 31 73 67 71
 41  98 *  5 3 19 53 17 79 37 29  7 13 23 11 47 61 41 43 59 31 71 73 67
 42  97 *  5 3 19 53 17 79 37 29  7 13 23 11 47 61 41 43 59 31 73 71 67
 43 120 *  5 3 19 53 17 79 37 29  7 13 23 11 47 61 41 43 67 31 59 71 73
 44 119 *  5 3 19 53 17 79 37 29  7 13 23 11 47 61 41 43 67 31 59 73 71
 45 118 *  5 3 19 53 17 79 37 29  7 13 23 11 47 61 41 43 71 31 59 67 73
 46 117 *  5 3 19 53 17 79 37 29  7 13 23 11 47 61 41 43 73 31 59 67 71
 47 116 *  5 3 19 53 17 79 37 29  7 13 23 11 47 61 41 43 71 31 59 73 67
 48 115 *  5 3 19 53 17 79 37 29  7 13 23 11 47 61 41 43 73 31 59 71 67
 49 114 *  5 3 19 53 17 79 37 29  7 13 23 11 47 61 41 43 67 31 71 59 73
 50 113 *  5 3 19 53 17 79 37 29  7 13 23 11 47 61 41 43 67 31 73 59 71
 51 112 *  5 3 19 53 17 79 37 29  7 13 23 11 47 61 41 43 71 31 67 59 73
 52 111 *  5 3 19 53 17 79 37 29  7 13 23 11 47 61 41 43 73 31 67 59 71
 53 110 *  5 3 19 53 17 79 37 29  7 13 23 11 47 61 41 43 71 31 73 59 67
 54 109 *  5 3 19 53 17 79 37 29  7 13 23 11 47 61 41 43 73 31 71 59 67
 55 108 *  5 3 19 53 17 79 37 29  7 13 23 11 47 61 41 43 67 31 71 73 59
 56 107 *  5 3 19 53 17 79 37 29  7 13 23 11 47 61 41 43 67 31 73 71 59
 57 106 *  5 3 19 53 17 79 37 29  7 13 23 11 47 61 41 43 71 31 67 73 59
 58 105 *  5 3 19 53 17 79 37 29  7 13 23 11 47 61 41 43 73 31 67 71 59
 59 104 *  5 3 19 53 17 79 37 29  7 13 23 11 47 61 41 43 71 31 73 67 59
 60 103 *  5 3 19 53 17 79 37 29  7 13 23 11 47 61 41 43 73 31 71 67 59
 61 141 *  5 3 19 41 17 79 47 37  7 13 23 11 53 61 73 43 59 31 29 67 71
 62 142 *  5 3 19 41 17 79 47 37  7 13 23 11 53 61 71 43 59 31 29 67 73
 63 140 *  5 3 19 41 17 79 47 37  7 13 23 11 53 61 71 43 59 31 29 73 67
 64 139 *  5 3 19 41 17 79 47 37  7 13 23 11 53 61 73 43 59 31 29 71 67
 65 143 *  5 3 19 41 17 79 47 37  7 13 23 11 53 61 67 43 59 31 29 73 71
 66 144 *  5 3 19 41 17 79 47 37  7 13 23 11 53 61 67 43 59 31 29 71 73
 67 135 *  5 3 19 41 17 79 71 37  7 13 23 11 53 61 47 43 59 31 29 73 67
 68 136 *  5 3 19 41 17 79 73 37  7 13 23 11 53 61 47 43 59 31 29 71 67
 69 134 *  5 3 19 41 17 79 67 37  7 13 23 11 53 61 47 43 59 31 29 71 73
 70 133 *  5 3 19 41 17 79 67 37  7 13 23 11 53 61 47 43 59 31 29 73 71
 71 137 *  5 3 19 41 17 79 71 37  7 13 23 11 53 61 47 43 59 31 29 67 73
 72 138 *  5 3 19 41 17 79 73 37  7 13 23 11 53 61 47 43 59 31 29 67 71
 73  24 * 29 3  7  5 61 13 43 23 11 37 73 19 41 17 31 47 53 67 71 59 79
 74  23 * 29 3  7  5 61 13 43 23 11 37 73 19 41 17 31 47 53 67 79 59 71
 75  22 * 29 3  7  5 61 13 43 23 11 37 73 19 41 17 31 47 53 71 67 59 79
 76  21 * 29 3  7  5 61 13 43 23 11 37 73 19 41 17 31 47 53 79 67 59 71
 77  20 * 29 3  7  5 61 13 43 23 11 37 73 19 41 17 31 47 53 71 79 59 67
 78  19 * 29 3  7  5 61 13 43 23 11 37 73 19 41 17 31 47 53 79 71 59 67
 79  18 * 29 3  7  5 61 13 43 23 11 37 73 19 41 17 31 47 53 67 71 79 59
 80  17 * 29 3  7  5 61 13 43 23 11 37 73 19 41 17 31 47 53 67 79 71 59
 81  16 * 29 3  7  5 61 13 43 23 11 37 73 19 41 17 31 47 53 71 67 79 59
 82  15 * 29 3  7  5 61 13 43 23 11 37 73 19 41 17 31 47 53 79 67 71 59
 83  14 * 29 3  7  5 61 13 43 23 11 37 73 19 41 17 31 47 53 71 79 67 59
 84  13 * 29 3  7  5 61 13 43 23 11 37 73 19 41 17 31 47 53 79 71 67 59
 85  36 * 29 3  7  5 61 13 43 23 11 37 73 19 41 17 31 47 53 59 67 71 79
 86  35 * 29 3  7  5 61 13 43 23 11 37 73 19 41 17 31 47 53 59 67 79 71
 87  34 * 29 3  7  5 61 13 43 23 11 37 73 19 41 17 31 47 53 59 71 67 79
 88  33 * 29 3  7  5 61 13 43 23 11 37 73 19 41 17 31 47 53 59 79 67 71
 89  32 * 29 3  7  5 61 13 43 23 11 37 73 19 41 17 31 47 53 59 71 79 67
 90  31 * 29 3  7  5 61 13 43 23 11 37 73 19 41 17 31 47 53 59 79 71 67
 91  30 * 29 3  7  5 61 13 43 23 11 37 73 19 41 17 31 47 53 67 59 71 79
 92  29 * 29 3  7  5 61 13 43 23 11 37 73 19 41 17 31 47 53 67 59 79 71
 93  28 * 29 3  7  5 61 13 43 23 11 37 73 19 41 17 31 47 53 71 59 67 79
 94  27 * 29 3  7  5 61 13 43 23 11 37 73 19 41 17 31 47 53 79 59 67 71
 95  26 * 29 3  7  5 61 13 43 23 11 37 73 19 41 17 31 47 53 71 59 79 67
 96  25 * 29 3  7  5 61 13 43 23 11 37 73 19 41 17 31 47 53 79 59 71 67
 97  42 * 29 3  7  5 61 13 79 23 11 37 43 19 41 17 31 47 53 67 71 73 59
 98  41 * 29 3  7  5 61 13 79 23 11 37 43 19 41 17 31 47 53 67 73 71 59
 99  40 * 29 3  7  5 61 13 79 23 11 37 43 19 41 17 31 47 53 71 67 73 59
100  39 * 29 3  7  5 61 13 79 23 11 37 43 19 41 17 31 47 53 73 67 71 59
101  38 * 29 3  7  5 61 13 79 23 11 37 43 19 41 17 31 47 53 71 73 67 59
102  37 * 29 3  7  5 61 13 79 23 11 37 43 19 41 17 31 47 53 73 71 67 59
103  60 * 29 3  7  5 61 13 79 23 11 37 43 19 41 17 31 47 53 59 67 71 73
104  59 * 29 3  7  5 61 13 79 23 11 37 43 19 41 17 31 47 53 59 67 73 71
105  58 * 29 3  7  5 61 13 79 23 11 37 43 19 41 17 31 47 53 59 71 67 73
106  57 * 29 3  7  5 61 13 79 23 11 37 43 19 41 17 31 47 53 59 73 67 71
107  56 * 29 3  7  5 61 13 79 23 11 37 43 19 41 17 31 47 53 59 71 73 67
108  55 * 29 3  7  5 61 13 79 23 11 37 43 19 41 17 31 47 53 59 73 71 67
109  54 * 29 3  7  5 61 13 79 23 11 37 43 19 41 17 31 47 53 67 59 71 73
110  53 * 29 3  7  5 61 13 79 23 11 37 43 19 41 17 31 47 53 67 59 73 71
111  52 * 29 3  7  5 61 13 79 23 11 37 43 19 41 17 31 47 53 71 59 67 73
112  51 * 29 3  7  5 61 13 79 23 11 37 43 19 41 17 31 47 53 73 59 67 71
113  50 * 29 3  7  5 61 13 79 23 11 37 43 19 41 17 31 47 53 71 59 73 67
114  49 * 29 3  7  5 61 13 79 23 11 37 43 19 41 17 31 47 53 73 59 71 67
115  48 * 29 3  7  5 61 13 79 23 11 37 43 19 41 17 31 47 53 67 71 59 73
116  47 * 29 3  7  5 61 13 79 23 11 37 43 19 41 17 31 47 53 67 73 59 71
117  46 * 29 3  7  5 61 13 79 23 11 37 43 19 41 17 31 47 53 71 67 59 73
118  45 * 29 3  7  5 61 13 79 23 11 37 43 19 41 17 31 47 53 73 67 59 71
119  44 * 29 3  7  5 61 13 79 23 11 37 43 19 41 17 31 47 53 71 73 59 67
120  43 * 29 3  7  5 61 13 79 23 11 37 43 19 41 17 31 47 53 73 71 59 67
121   4 * 59 3  7  5 61 13 43 23 11 41 73 19 67 17 31 47 71 53 37 29 79
122   3 * 59 3  7  5 61 13 43 23 11 41 73 19 67 17 31 47 79 53 37 29 71
123   1 * 59 3  7  5 61 13 43 23 11 41 73 19 71 17 31 47 67 53 37 29 79
124   2 * 59 3  7  5 61 13 43 23 11 41 73 19 79 17 31 47 67 53 37 29 71
125   5 * 59 3  7  5 61 13 43 23 11 41 73 19 71 17 31 47 79 53 37 29 67
126   6 * 59 3  7  5 61 13 43 23 11 41 73 19 79 17 31 47 71 53 37 29 67
127  10 * 59 3  7  5 61 13 43 23 11 67 73 19 41 17 31 47 71 53 37 79 29
128   9 * 59 3  7  5 61 13 43 23 11 67 73 19 41 17 31 47 79 53 37 71 29
129   7 * 59 3  7  5 61 13 43 23 11 71 73 19 41 17 31 47 67 53 37 79 29
130   8 * 59 3  7  5 61 13 43 23 11 79 73 19 41 17 31 47 67 53 37 71 29
131  11 * 59 3  7  5 61 13 43 23 11 71 73 19 41 17 31 47 79 53 37 67 29
132  12 * 59 3  7  5 61 13 43 23 11 79 73 19 41 17 31 47 71 53 37 67 29
133  70 * 59 3  7  5 61 13 79 23 11 47 43 19 53 17 31 29 71 73 37 41 67
134  69 * 59 3  7  5 61 13 79 23 11 47 43 19 53 17 31 29 73 71 37 41 67
135  67 * 59 3  7  5 61 13 79 23 11 47 43 19 53 17 31 29 67 73 37 41 71
136  68 * 59 3  7  5 61 13 79 23 11 47 43 19 53 17 31 29 67 71 37 41 73
137  71 * 59 3  7  5 61 13 79 23 11 47 43 19 53 17 31 29 73 67 37 41 71
138  72 * 59 3  7  5 61 13 79 23 11 47 43 19 53 17 31 29 71 67 37 41 73
139  64 * 59 3  7  5 61 13 79 23 11 67 43 19 53 17 31 29 71 47 37 41 73
140  63 * 59 3  7  5 61 13 79 23 11 67 43 19 53 17 31 29 73 47 37 41 71
141  61 * 59 3  7  5 61 13 79 23 11 71 43 19 53 17 31 29 67 47 37 41 73
142  62 * 59 3  7  5 61 13 79 23 11 73 43 19 53 17 31 29 67 47 37 41 71
143  65 * 59 3  7  5 61 13 79 23 11 71 43 19 53 17 31 29 73 47 37 41 67
144  66 * 59 3  7  5 61 13 79 23 11 73 43 19 53 17 31 29 71 47 37 41 67
---------------------------------------------------------------------------
n=23, p_n=83, omega(n)=107, n_seq=16
 1 10 * 3 5 17 79 31 29  7 13 61 11 83 53 67 23 43 47 71 41 19 59 37 73
 2  9 * 3 5 17 79 31 29  7 13 61 11 83 53 67 23 43 47 73 41 19 59 37 71
 3 12 * 3 5 17 79 23 29  7 13 19 11 83 53 61 47 31 41 37 59 71 43 73 67
 4 11 * 3 5 17 79 23 29  7 13 19 11 83 53 61 47 31 41 37 59 73 43 71 67
 5 16 * 3 5 17 79 23 29  7 13 19 11 83 53 61 47 31 41 37 59 67 43 71 73
 6 15 * 3 5 17 79 23 29  7 13 19 11 83 53 61 47 31 41 37 59 67 43 73 71
 7 14 * 3 5 17 79 23 29  7 13 19 11 83 53 61 47 31 41 37 59 71 43 67 73
 8 13 * 3 5 17 79 23 29  7 13 19 11 83 53 61 47 31 41 37 59 73 43 67 71
 9  2 * 5 3 17 59 83 31 19 67 29  7 37 13 79 47 11 41 43 61 53 71 23 73
10  1 * 5 3 17 59 83 31 19 67 29  7 37 13 79 47 11 41 43 61 53 73 23 71
11  4 * 5 3 17 59 83 43 23 61 29  7 19 13 79 47 11 41 37 53 31 67 71 73
12  3 * 5 3 17 59 83 43 23 61 29  7 19 13 79 47 11 41 37 53 31 67 73 71
13  8 * 5 3 17 59 83 43 23 61 29  7 19 13 79 47 11 41 37 53 31 71 67 73
14  7 * 5 3 17 59 83 43 23 61 29  7 19 13 79 47 11 41 37 53 31 73 67 71
15  6 * 5 3 17 59 83 43 23 61 29  7 19 13 79 47 11 41 37 53 31 71 73 67
16  5 * 5 3 17 59 83 43 23 61 29  7 19 13 79 47 11 41 37 53 31 73 71 67
---------------------------------------------------------------------------
n=24, p_n=89, omega(n)=116, n_seq=16
 1 12 *  3 7 5 47 13 43 23 11 59 73 19 41 17 79 89 37 53 61 31 71 83 29 67
 2 11 *  3 7 5 47 13 43 23 11 59 73 19 41 17 79 89 37 53 61 31 83 71 29 67
 3 15 *  3 7 5 47 13 43 23 11 59 73 19 41 17 79 89 37 53 61 31 67 83 29 71
 4 16 *  3 7 5 47 13 43 23 11 59 73 19 41 17 79 89 37 53 61 31 67 71 29 83
 5 13 *  3 7 5 47 13 43 23 11 59 73 19 41 17 79 89 37 53 61 31 83 67 29 71
 6 14 *  3 7 5 47 13 43 23 11 59 73 19 41 17 79 89 37 53 61 31 71 67 29 83
 7 10 *  3 7 5 19 11 23 29 61 89 67 71 17 47 73 13 31 53 59 43 41 79 37 83
 8  9 *  3 7 5 19 11 23 29 61 89 67 71 17 47 73 13 31 53 59 43 41 83 37 79
 9  8 * 11 3 7  5 17 13 89 73 59 29 37 41 71 43 53 67 19 23 61 47 79 31 83
10  7 * 11 3 7  5 17 13 89 73 59 29 37 41 71 43 53 67 19 23 61 47 83 31 79
11  2 * 89 3 7  5 61 13 79 23 11 67 47 19 53 17 73 29 31 59 37 41 71 83 43
12  1 * 89 3 7  5 61 13 79 23 11 67 47 19 53 17 73 29 31 59 37 41 83 71 43
13  5 * 89 3 7  5 61 13 79 23 11 71 47 19 53 17 73 29 31 59 37 41 67 83 43
14  6 * 89 3 7  5 61 13 79 23 11 83 47 19 53 17 73 29 31 59 37 41 67 71 43
15  3 * 89 3 7  5 61 13 79 23 11 71 47 19 53 17 73 29 31 59 37 41 83 67 43
16  4 * 89 3 7  5 61 13 79 23 11 83 47 19 53 17 73 29 31 59 37 41 71 67 43
---------------------------------------------------------------------------
n=25, p_n=97, omega(n)=128, n_seq=4
 1  4 *  3 5 83 79 19 67 29  7 17 13 53 31 11 37 43 61 41 71 73 23 89 59 47 97
 2  3 *  3 5 83 79 19 67 29  7 17 13 53 31 11 37 43 61 41 71 73 23 97 59 47 89
 3  2 * 23 3 53 29  7  5 19 13 31 47 11 59 73 71 17 37 61 83 79 67 41 43 89 97
 4  1 * 23 3 53 29  7  5 19 13 31 47 11 59 73 71 17 37 61 83 79 67 41 43 97 89
---------------------------------------------------------------------------
n=26, p_n=101, omega(n)=131, n_seq=40
 1 22 *  3 41 29  7  5  61 13 23 89 11 47 73  19 83 17 79 31  97 53 67 71 43 101 59  37
 2 21 *  3 41 29  7  5  61 13 23 89 11 47 73  19 83 17 79 31 101 53 67 71 43  97 59  37
 3 36 *  3 59  5 17 71 101 31 83 67 29  7 37  13 79 23 11 41  43 19 53 73 61  47 89  97
 4 35 *  3 59  5 17 71 101 31 83 67 29  7 37  13 79 23 11 41  43 19 53 73 61  47 97  89
 5 39 *  3 59  5 17 71 101 31 89 67 29  7 37  13 79 23 11 41  43 19 53 73 61  47 83  97
 6 40 *  3 59  5 17 71 101 31 97 67 29  7 37  13 79 23 11 41  43 19 53 73 61  47 83  89
 7 37 *  3 59  5 17 71 101 31 89 67 29  7 37  13 79 23 11 41  43 19 53 73 61  47 97  83
 8 38 *  3 59  5 17 71 101 31 97 67 29  7 37  13 79 23 11 41  43 19 53 73 61  47 89  83
 9 24 *  3 73  5 17 71 101 61 31 67 29  7 53  13 43 23 11 59  41 19 83 79 37  47 89  97
10 23 *  3 73  5 17 71 101 61 31 67 29  7 53  13 43 23 11 59  41 19 83 79 37  47 97  89
11 27 *  3 73  5 17 71 101 61 31 67 29  7 53  13 43 23 11 59  41 19 89 79 37  47 83  97
12 28 *  3 73  5 17 71 101 61 31 67 29  7 53  13 43 23 11 59  41 19 97 79 37  47 83  89
13 25 *  3 73  5 17 71 101 61 31 67 29  7 53  13 43 23 11 59  41 19 89 79 37  47 97  83
14 26 *  3 73  5 17 71 101 61 31 67 29  7 53  13 43 23 11 59  41 19 97 79 37  47 89  83
15 30 *  3 73  5 17 71 101 61 31 67 29  7 53  13 43 23 11 37  41 19 83 79 47  59 89  97
16 29 *  3 73  5 17 71 101 61 31 67 29  7 53  13 43 23 11 37  41 19 83 79 47  59 97  89
17 33 *  3 73  5 17 71 101 61 31 67 29  7 53  13 43 23 11 37  41 19 89 79 47  59 83  97
18 34 *  3 73  5 17 71 101 61 31 67 29  7 53  13 43 23 11 37  41 19 97 79 47  59 83  89
19 31 *  3 73  5 17 71 101 61 31 67 29  7 53  13 43 23 11 37  41 19 89 79 47  59 97  83
20 32 *  3 73  5 17 71 101 61 31 67 29  7 53  13 43 23 11 37  41 19 97 79 47  59 89  83
21  2 *  5  3 17 71 41  31 59 67 29  7 37 13  79 83 11 89 43  19 53 73 61 47  97 23 101
22  1 *  5  3 17 71 41  31 59 67 29  7 37 13  79 83 11 89 43  19 53 73 61 47 101 23  97
23 10 * 29  3  7  5 53  13 79 23 11 37 41 19 101 17 31 47 59  67 71 73 61 89  43 97  83
24  9 * 29  3  7  5 53  13 79 23 11 37 41 19 101 17 31 47 59  67 71 73 61 97  43 89  83
25 13 * 29  3  7  5 53  13 79 23 11 37 41 19 101 17 31 47 59  67 71 73 61 83  43 97  89
26 14 * 29  3  7  5 53  13 79 23 11 37 41 19 101 17 31 47 59  67 71 73 61 83  43 89  97
27 11 * 29  3  7  5 53  13 79 23 11 37 41 19 101 17 31 47 59  67 71 73 61 97  43 83  89
28 12 * 29  3  7  5 53  13 79 23 11 37 41 19 101 17 31 47 59  67 71 73 61 89  43 83  97
29 16 * 29  3  7  5 53  13 79 23 11 59 41 19 101 17 31 37 47  67 71 73 61 89  43 97  83
30 15 * 29  3  7  5 53  13 79 23 11 59 41 19 101 17 31 37 47  67 71 73 61 97  43 89  83
31 19 * 29  3  7  5 53  13 79 23 11 59 41 19 101 17 31 37 47  67 71 73 61 83  43 97  89
32 20 * 29  3  7  5 53  13 79 23 11 59 41 19 101 17 31 37 47  67 71 73 61 83  43 89  97
33 17 * 29  3  7  5 53  13 79 23 11 59 41 19 101 17 31 37 47  67 71 73 61 97  43 83  89
34 18 * 29  3  7  5 53  13 79 23 11 59 41 19 101 17 31 37 47  67 71 73 61 89  43 83  97
35  4 * 29  3  7  5 61  13 59 23 11 47 73 19 101 17 79 31 53  67 71 43 89 97  41 37  83
36  3 * 29  3  7  5 61  13 59 23 11 47 73 19 101 17 79 31 53  67 71 43 97 89  41 37  83
37  7 * 29  3  7  5 61  13 59 23 11 47 73 19 101 17 79 31 53  67 71 43 83 97  41 37  89
38  8 * 29  3  7  5 61  13 59 23 11 47 73 19 101 17 79 31 53  67 71 43 83 89  41 37  97
39  5 * 29  3  7  5 61  13 59 23 11 47 73 19 101 17 79 31 53  67 71 43 97 83  41 37  89
40  6 * 29  3  7  5 61  13 59 23 11 47 73 19 101 17 79 31 53  67 71 43 89 83  41 37  97
---------------------------------------------------------------------------
n=27, p_n=103, omega(n)=140, n_seq=4
 1  4 *  3 5 83 7 19 73 71 67 17 59 101 103  31 43 29 61 13 89 23 11 37 47 53 79 97 41
 2  3 *  3 5 83 7 19 73 71 67 17 59 101 103  31 43 29 61 13 97 23 11 37 47 53 79 89 41
 3  2 * 29 3  7 5 47 13 79 23 11 41 103  19 101 17 31 37 53 61 83 73 71 67 59 43 89 97
 4  1 * 29 3  7 5 47 13 79 23 11 41 103  19 101 17 31 37 53 61 83 73 71 67 59 43 97 89
---------------------------------------------------------------------------
n=28, p_n=107, omega(n)=149, n_seq=24
 1 24 *  3 5 47 23  7 29 11 43 79 41  83 19 103  71  73 17 59 101 61  31 67 89 37 13  53  97 107
 2 23 *  3 5 47 23  7 29 11 43 79 41  83 19 103  71  73 17 59 101 61  31 67 89 37 13  53 107  97
 3 21 *  3 5 47 23  7 29 11 43 79 41  83 19 103  97  73 17 59 101 61  31 67 89 37 13  53  71 107
 4 22 *  3 5 47 23  7 29 11 43 79 41  83 19 103 107  73 17 59 101 61  31 67 89 37 13  53  71  97
 5 19 *  3 5 47 23  7 29 11 43 79 41  83 19 103  97  73 17 59 101 61  31 67 89 37 13  53 107  71
 6 20 *  3 5 47 23  7 29 11 43 79 41  83 19 103 107  73 17 59 101 61  31 67 89 37 13  53  97  71
 7 17 *  3 5 47 23  7 97 11 43 79 41  83 19  73  71 103 17 59 101 31  89 61 29 37 13  53 107  67
 8 18 *  3 5 47 23  7 97 11 43 79 41  83 19  73  71 103 17 59 101 31 107 61 29 37 13  53  89  67
 9 15 *  3 5 47 23  7 97 11 43 79 41  83 19  73  71 103 17 59 101 31  67 61 29 37 13  53 107  89
10 16 *  3 5 47 23  7 97 11 43 79 41  83 19  73  71 103 17 59 101 31  67 61 29 37 13  53  89 107
11 14 *  3 5 47 23  7 97 11 43 79 41  83 19  73  71 103 17 59 101 31 107 61 29 37 13  53  67  89
12 13 *  3 5 47 23  7 97 11 43 79 41  83 19  73  71 103 17 59 101 31  89 61 29 37 13  53  67 107
13 12 * 13 3  5  7 47 23 11 43 41 19 101 17 103  31  29 53 97  83 61 107 73 71 79 59  37  67  89
14 11 * 13 3  5  7 47 23 11 43 41 19 101 17 103  31  29 53 97  83 61  89 73 71 79 59  37  67 107
15  9 * 13 3  5  7 47 23 11 43 41 19 101 17 103  31  29 53 97  83 61  89 73 71 79 59  37 107  67
16 10 * 13 3  5  7 47 23 11 43 41 19 101 17 103  31  29 53 97  83 61 107 73 71 79 59  37  89  67
17  7 * 13 3  5  7 47 23 11 43 41 19 101 17 103  31  29 53 97  83 61  67 73 71 79 59  37 107  89
18  8 * 13 3  5  7 47 23 11 43 41 19 101 17 103  31  29 53 97  83 61  67 73 71 79 59  37  89 107
19  5 * 13 3  5  7 47 23 11 43 41 19 101 17  31  89 103 53 67  83 73  61 29 79 59 37  71 107  97
20  6 * 13 3  5  7 47 23 11 43 41 19 101 17  31  89 103 53 67  83 73  61 29 79 59 37  71  97 107
21  3 * 13 3  5  7 47 23 11 43 41 19 101 17  31  89 103 53 67  83 73  61 29 79 59 37 107  71  97
22  4 * 13 3  5  7 47 23 11 43 41 19 101 17  31  89 103 53 67  83 73  61 29 79 59 37  97  71 107
23  2 * 13 3  5  7 47 23 11 43 41 19 101 17  31  89 103 53 67  83 73  61 29 79 59 37  97 107  71
24  1 * 13 3  5  7 47 23 11 43 41 19 101 17  31  89 103 53 67  83 73  61 29 79 59 37 107  97  71
---------------------------------------------------------------------------
n=29, p_n=109, omega(n)=155, n_seq=204
  1 182 *  3 5 47 23   7 29 11 43 79 41  83 19 103  97  73 17  59 101  61  31  67  89 37  13  53 107 109  71
  2 181 *  3 5 47 23   7 29 11 43 79 41  83 19 103  97  73 17  59 101  61  31  67  89 37  13  53 109 107  71
  3 185 *  3 5 47 23   7 29 11 43 79 41  83 19 103 107  73 17  59 101  61  31  67  89 37  13  53  97 109  71
  4 186 *  3 5 47 23   7 29 11 43 79 41  83 19 103 109  73 17  59 101  61  31  67  89 37  13  53  97 107  71
  5 183 *  3 5 47 23   7 29 11 43 79 41  83 19 103 107  73 17  59 101  61  31  67  89 37  13  53 109  97  71
  6 184 *  3 5 47 23   7 29 11 43 79 41  83 19 103 109  73 17  59 101  61  31  67  89 37  13  53 107  97  71
  7 200 *  3 5 47 23   7 29 11 43 79 41  83 19 103  71  73 17  59 101  61  31  67  89 37  13  53 107 109  97
  8 199 *  3 5 47 23   7 29 11 43 79 41  83 19 103  71  73 17  59 101  61  31  67  89 37  13  53 109 107  97
  9 203 *  3 5 47 23   7 29 11 43 79 41  83 19 103  71  73 17  59 101  61  31  67  89 37  13  53  97 109 107
 10 204 *  3 5 47 23   7 29 11 43 79 41  83 19 103  71  73 17  59 101  61  31  67  89 37  13  53  97 107 109
 11 201 *  3 5 47 23   7 29 11 43 79 41  83 19 103  71  73 17  59 101  61  31  67  89 37  13  53 109  97 107
 12 202 *  3 5 47 23   7 29 11 43 79 41  83 19 103  71  73 17  59 101  61  31  67  89 37  13  53 107  97 109
 13 195 *  3 5 47 23   7 29 11 43 79 41  83 19 103  97  73 17  59 101  61  31  67  89 37  13  53  71 109 107
 14 196 *  3 5 47 23   7 29 11 43 79 41  83 19 103  97  73 17  59 101  61  31  67  89 37  13  53  71 107 109
 15 193 *  3 5 47 23   7 29 11 43 79 41  83 19 103 107  73 17  59 101  61  31  67  89 37  13  53  71 109  97
 16 194 *  3 5 47 23   7 29 11 43 79 41  83 19 103 109  73 17  59 101  61  31  67  89 37  13  53  71 107  97
 17 198 *  3 5 47 23   7 29 11 43 79 41  83 19 103 107  73 17  59 101  61  31  67  89 37  13  53  71  97 109
 18 197 *  3 5 47 23   7 29 11 43 79 41  83 19 103 109  73 17  59 101  61  31  67  89 37  13  53  71  97 107
 19 189 *  3 5 47 23   7 29 11 43 79 41  83 19 103  97  73 17  59 101  61  31  67  89 37  13  53 109  71 107
 20 190 *  3 5 47 23   7 29 11 43 79 41  83 19 103  97  73 17  59 101  61  31  67  89 37  13  53 107  71 109
 21 187 *  3 5 47 23   7 29 11 43 79 41  83 19 103 107  73 17  59 101  61  31  67  89 37  13  53 109  71  97
 22 188 *  3 5 47 23   7 29 11 43 79 41  83 19 103 109  73 17  59 101  61  31  67  89 37  13  53 107  71  97
 23 192 *  3 5 47 23   7 29 11 43 79 41  83 19 103 107  73 17  59 101  61  31  67  89 37  13  53  97  71 109
 24 191 *  3 5 47 23   7 29 11 43 79 41  83 19 103 109  73 17  59 101  61  31  67  89 37  13  53  97  71 107
 25 107 *  3 5 47 23   7 97 11 43 79 41  83 19  73  71 103 17  59 101  31 107  61  29 37  13  53 109  89  67
 26 108 *  3 5 47 23   7 97 11 43 79 41  83 19  73  71 103 17  59 101  31 109  61  29 37  13  53 107  89  67
 27 106 *  3 5 47 23   7 97 11 43 79 41  83 19  73  71 103 17  59 101  31  89  61  29 37  13  53 107 109  67
 28 105 *  3 5 47 23   7 97 11 43 79 41  83 19  73  71 103 17  59 101  31  89  61  29 37  13  53 109 107  67
 29 103 *  3 5 47 23   7 97 11 43 79 41  83 19  73  71 103 17  59 101  31 107  61  29 37  13  53  89 109  67
 30 104 *  3 5 47 23   7 97 11 43 79 41  83 19  73  71 103 17  59 101  31 109  61  29 37  13  53  89 107  67
 31 125 *  3 5 47 23   7 97 11 43 79 41  83 19  73  71 103 17  59 101  31  89  61  29 37  13  53 109  67 107
 32 126 *  3 5 47 23   7 97 11 43 79 41  83 19  73  71 103 17  59 101  31  89  61  29 37  13  53 107  67 109
 33 123 *  3 5 47 23   7 97 11 43 79 41  83 19  73  71 103 17  59 101  31 107  61  29 37  13  53 109  67  89
 34 124 *  3 5 47 23   7 97 11 43 79 41  83 19  73  71 103 17  59 101  31 109  61  29 37  13  53 107  67  89
 35 122 *  3 5 47 23   7 97 11 43 79 41  83 19  73  71 103 17  59 101  31 107  61  29 37  13  53  89  67 109
 36 121 *  3 5 47 23   7 97 11 43 79 41  83 19  73  71 103 17  59 101  31 109  61  29 37  13  53  89  67 107
 37 119 *  3 5 47 23   7 97 11 43 79 41  83 19  73  71 103 17  59 101  31  67  61  29 37  13  53 109  89 107
 38 120 *  3 5 47 23   7 97 11 43 79 41  83 19  73  71 103 17  59 101  31  67  61  29 37  13  53 107  89 109
 39 118 *  3 5 47 23   7 97 11 43 79 41  83 19  73  71 103 17  59 101  31  67  61  29 37  13  53 107 109  89
 40 117 *  3 5 47 23   7 97 11 43 79 41  83 19  73  71 103 17  59 101  31  67  61  29 37  13  53 109 107  89
 41 115 *  3 5 47 23   7 97 11 43 79 41  83 19  73  71 103 17  59 101  31  67  61  29 37  13  53  89 109 107
 42 116 *  3 5 47 23   7 97 11 43 79 41  83 19  73  71 103 17  59 101  31  67  61  29 37  13  53  89 107 109
 43 114 *  3 5 47 23   7 97 11 43 79 41  83 19  73  71 103 17  59 101  31 107  61  29 37  13  53  67  89 109
 44 113 *  3 5 47 23   7 97 11 43 79 41  83 19  73  71 103 17  59 101  31 109  61  29 37  13  53  67  89 107
 45 111 *  3 5 47 23   7 97 11 43 79 41  83 19  73  71 103 17  59 101  31  89  61  29 37  13  53  67 109 107
 46 112 *  3 5 47 23   7 97 11 43 79 41  83 19  73  71 103 17  59 101  31  89  61  29 37  13  53  67 107 109
 47 109 *  3 5 47 23   7 97 11 43 79 41  83 19  73  71 103 17  59 101  31 107  61  29 37  13  53  67 109  89
 48 110 *  3 5 47 23   7 97 11 43 79 41  83 19  73  71 103 17  59 101  31 109  61  29 37  13  53  67 107  89
 49 179 *  3 5 47 23   7 97 11 43 67 83  71 19  73  89 103 17  79 101  31  59  61  29 53  13  37  41 109 107
 50 180 *  3 5 47 23   7 97 11 43 67 83  71 19  73  89 103 17  79 101  31  59  61  29 53  13  37  41 107 109
 51 177 *  3 5 47 23   7 97 11 43 67 83  71 19  73  89 103 17 107 101  31  59  61  29 53  13  37  41 109  79
 52 178 *  3 5 47 23   7 97 11 43 67 83  71 19  73  89 103 17 109 101  31  59  61  29 53  13  37  41 107  79
 53 176 *  3 5 47 23   7 97 11 43 67 83  71 19  73  89 103 17 107 101  31  59  61  29 53  13  37  41  79 109
 54 175 *  3 5 47 23   7 97 11 43 67 83  71 19  73  89 103 17 109 101  31  59  61  29 53  13  37  41  79 107
 55 174 *  3 5 47 23   7 97 11 43 67 83  71 19 107  89 103 17 109 101  31  59  61  29 53  13  37  41  73  79
 56 173 *  3 5 47 23   7 97 11 43 67 83  71 19 109  89 103 17 107 101  31  59  61  29 53  13  37  41  73  79
 57 171 *  3 5 47 23   7 97 11 43 67 83  71 19  79  89 103 17 107 101  31  59  61  29 53  13  37  41  73 109
 58 172 *  3 5 47 23   7 97 11 43 67 83  71 19  79  89 103 17 109 101  31  59  61  29 53  13  37  41  73 107
 59 169 *  3 5 47 23   7 97 11 43 67 83  71 19 107  89 103 17  79 101  31  59  61  29 53  13  37  41  73 109
 60 170 *  3 5 47 23   7 97 11 43 67 83  71 19 109  89 103 17  79 101  31  59  61  29 53  13  37  41  73 107
 61 150 *  3 5 47 23   7 97 11 43 67 41  71 19  73  37 103 17  83 101  31  59  61  29 53  13 107 109  79  89
 62 149 *  3 5 47 23   7 97 11 43 67 41  71 19  73  37 103 17  83 101  31  59  61  29 53  13 109 107  79  89
 63 148 *  3 5 47 23   7 97 11 43 67 41  71 19  73  37 103 17  83 101  31  59  61  29 53  13  89 107  79 109
 64 147 *  3 5 47 23   7 97 11 43 67 41  71 19  73  37 103 17  83 101  31  59  61  29 53  13  89 109  79 107
 65 146 *  3 5 47 23   7 97 11 43 67 41  71 19  73  37 103 17  83 101  31  59  61  29 53  13 107  89  79 109
 66 145 *  3 5 47 23   7 97 11 43 67 41  71 19  73  37 103 17  83 101  31  59  61  29 53  13 109  89  79 107
 67 144 *  3 5 47 23   7 97 11 43 67 41  71 19  73  37 103 17  83 101  31  59  61  29 53  13 107 109  89  79
 68 143 *  3 5 47 23   7 97 11 43 67 41  71 19  73  37 103 17  83 101  31  59  61  29 53  13 109 107  89  79
 69 142 *  3 5 47 23   7 97 11 43 67 41  71 19  73  37 103 17  83 101  31  59  61  29 53  13  89 107 109  79
 70 141 *  3 5 47 23   7 97 11 43 67 41  71 19  73  37 103 17  83 101  31  59  61  29 53  13  89 109 107  79
 71 140 *  3 5 47 23   7 97 11 43 67 41  71 19  73  37 103 17  83 101  31  59  61  29 53  13 107  89 109  79
 72 139 *  3 5 47 23   7 97 11 43 67 41  71 19  73  37 103 17  83 101  31  59  61  29 53  13 109  89 107  79
 73 138 *  3 5 47 23   7 97 11 43 67 41  71 19  73  37 103 17  83 101  31  59  61  29 53  13  79 107  89 109
 74 137 *  3 5 47 23   7 97 11 43 67 41  71 19  73  37 103 17  83 101  31  59  61  29 53  13  79 109  89 107
 75 136 *  3 5 47 23   7 97 11 43 67 41  71 19  73  37 103 17  83 101  31  59  61  29 53  13  79 107 109  89
 76 135 *  3 5 47 23   7 97 11 43 67 41  71 19  73  37 103 17  83 101  31  59  61  29 53  13  79 109 107  89
 77 134 *  3 5 47 23   7 97 11 43 67 41  71 19  73  37 103 17  83 101  31  59  61  29 53  13  79  89 107 109
 78 133 *  3 5 47 23   7 97 11 43 67 41  71 19  73  37 103 17  83 101  31  59  61  29 53  13  79  89 109 107
 79 132 *  3 5 47 23   7 97 11 43 67 41  71 19  73  37 103 17  83 101  31  59  61  29 53  13 107  79  89 109
 80 131 *  3 5 47 23   7 97 11 43 67 41  71 19  73  37 103 17  83 101  31  59  61  29 53  13 109  79  89 107
 81 130 *  3 5 47 23   7 97 11 43 67 41  71 19  73  37 103 17  83 101  31  59  61  29 53  13 107  79 109  89
 82 129 *  3 5 47 23   7 97 11 43 67 41  71 19  73  37 103 17  83 101  31  59  61  29 53  13 109  79 107  89
 83 128 *  3 5 47 23   7 97 11 43 67 41  71 19  73  37 103 17  83 101  31  59  61  29 53  13  89  79 107 109
 84 127 *  3 5 47 23   7 97 11 43 67 41  71 19  73  37 103 17  83 101  31  59  61  29 53  13  89  79 109 107
 85 166 *  3 5 47 23   7 97 11 43 79 41  71 19  73  37 103 17  83 101  31  59  61  29 53  13  89 107 109  67
 86 165 *  3 5 47 23   7 97 11 43 79 41  71 19  73  37 103 17  83 101  31  59  61  29 53  13  89 109 107  67
 87 164 *  3 5 47 23   7 97 11 43 79 41  71 19  73  37 103 17  83 101  31  59  61  29 53  13 107  89 109  67
 88 163 *  3 5 47 23   7 97 11 43 79 41  71 19  73  37 103 17  83 101  31  59  61  29 53  13 109  89 107  67
 89 168 *  3 5 47 23   7 97 11 43 79 41  71 19  73  37 103 17  83 101  31  59  61  29 53  13 107 109  89  67
 90 167 *  3 5 47 23   7 97 11 43 79 41  71 19  73  37 103 17  83 101  31  59  61  29 53  13 109 107  89  67
 91 160 *  3 5 47 23   7 97 11 43 79 41  71 19  73  37 103 17  83 101  31  59  61  29 53  13  67 107 109  89
 92 159 *  3 5 47 23   7 97 11 43 79 41  71 19  73  37 103 17  83 101  31  59  61  29 53  13  67 109 107  89
 93 158 *  3 5 47 23   7 97 11 43 79 41  71 19  73  37 103 17  83 101  31  59  61  29 53  13  67  89 107 109
 94 157 *  3 5 47 23   7 97 11 43 79 41  71 19  73  37 103 17  83 101  31  59  61  29 53  13  67  89 109 107
 95 162 *  3 5 47 23   7 97 11 43 79 41  71 19  73  37 103 17  83 101  31  59  61  29 53  13  67 107  89 109
 96 161 *  3 5 47 23   7 97 11 43 79 41  71 19  73  37 103 17  83 101  31  59  61  29 53  13  67 109  89 107
 97 154 *  3 5 47 23   7 97 11 43 79 41  71 19  73  37 103 17  83 101  31  59  61  29 53  13 107  67 109  89
 98 153 *  3 5 47 23   7 97 11 43 79 41  71 19  73  37 103 17  83 101  31  59  61  29 53  13 109  67 107  89
 99 152 *  3 5 47 23   7 97 11 43 79 41  71 19  73  37 103 17  83 101  31  59  61  29 53  13  89  67 107 109
100 151 *  3 5 47 23   7 97 11 43 79 41  71 19  73  37 103 17  83 101  31  59  61  29 53  13  89  67 109 107
101 156 *  3 5 47 23   7 97 11 43 79 41  71 19  73  37 103 17  83 101  31  59  61  29 53  13 107  67  89 109
102 155 *  3 5 47 23   7 97 11 43 79 41  71 19  73  37 103 17  83 101  31  59  61  29 53  13 109  67  89 107
103  29 * 29 3  7  5  67 13 47 23 11 43  41 19 101  17 103 31  53  97  83  61 109  73 71  79  59  37  89 107
104  30 * 29 3  7  5  67 13 47 23 11 43  41 19 101  17 103 31  53  97  83  61 107  73 71  79  59  37  89 109
105  28 * 29 3  7  5  67 13 47 23 11 43  41 19 101  17 103 31  53  97  83  61 107  73 71  79  59  37 109  89
106  27 * 29 3  7  5  67 13 47 23 11 43  41 19 101  17 103 31  53  97  83  61 109  73 71  79  59  37 107  89
107  25 * 29 3  7  5  67 13 47 23 11 43  41 19 101  17 103 31  53  97  83  61  89  73 71  79  59  37 109 107
108  26 * 29 3  7  5  67 13 47 23 11 43  41 19 101  17 103 31  53  97  83  61  89  73 71  79  59  37 107 109
109  47 * 29 3  7  5  89 13 47 23 11 43  41 19 101  17 103 31  53  97  83  61 109  73 71  79  59  37  67 107
110  48 * 29 3  7  5  89 13 47 23 11 43  41 19 101  17 103 31  53  97  83  61 107  73 71  79  59  37  67 109
111  45 * 29 3  7  5 107 13 47 23 11 43  41 19 101  17 103 31  53  97  83  61 109  73 71  79  59  37  67  89
112  46 * 29 3  7  5 109 13 47 23 11 43  41 19 101  17 103 31  53  97  83  61 107  73 71  79  59  37  67  89
113  44 * 29 3  7  5 107 13 47 23 11 43  41 19 101  17 103 31  53  97  83  61  89  73 71  79  59  37  67 109
114  43 * 29 3  7  5 109 13 47 23 11 43  41 19 101  17 103 31  53  97  83  61  89  73 71  79  59  37  67 107
115  41 * 29 3  7  5 107 13 47 23 11 43  41 19 101  17 103 31  53  97  83  61 109  73 71  79  59  37  89  67
116  42 * 29 3  7  5 109 13 47 23 11 43  41 19 101  17 103 31  53  97  83  61 107  73 71  79  59  37  89  67
117  40 * 29 3  7  5  89 13 47 23 11 43  41 19 101  17 103 31  53  97  83  61 107  73 71  79  59  37 109  67
118  39 * 29 3  7  5  89 13 47 23 11 43  41 19 101  17 103 31  53  97  83  61 109  73 71  79  59  37 107  67
119  37 * 29 3  7  5 107 13 47 23 11 43  41 19 101  17 103 31  53  97  83  61  89  73 71  79  59  37 109  67
120  38 * 29 3  7  5 109 13 47 23 11 43  41 19 101  17 103 31  53  97  83  61  89  73 71  79  59  37 107  67
121  36 * 29 3  7  5 107 13 47 23 11 43  41 19 101  17 103 31  53  97  83  61  67  73 71  79  59  37  89 109
122  35 * 29 3  7  5 109 13 47 23 11 43  41 19 101  17 103 31  53  97  83  61  67  73 71  79  59  37  89 107
123  33 * 29 3  7  5  89 13 47 23 11 43  41 19 101  17 103 31  53  97  83  61  67  73 71  79  59  37 109 107
124  34 * 29 3  7  5  89 13 47 23 11 43  41 19 101  17 103 31  53  97  83  61  67  73 71  79  59  37 107 109
125  31 * 29 3  7  5 107 13 47 23 11 43  41 19 101  17 103 31  53  97  83  61  67  73 71  79  59  37 109  89
126  32 * 29 3  7  5 109 13 47 23 11 43  41 19 101  17 103 31  53  97  83  61  67  73 71  79  59  37 107  89
127  84 * 29 3  7  5  53 13 47 23 11 43  41 19 101  17 103 31  83  97 107  61  37  73 59 109  71  67  79  89
128  83 * 29 3  7  5  53 13 47 23 11 43  41 19 101  17 103 31  83  97 109  61  37  73 59 107  71  67  79  89
129  82 * 29 3  7  5  53 13 47 23 11 43  41 19 101  17 103 31  83  97  89  61  37  73 59 107  71  67  79 109
130  81 * 29 3  7  5  53 13 47 23 11 43  41 19 101  17 103 31  83  97  89  61  37  73 59 109  71  67  79 107
131  80 * 29 3  7  5  53 13 47 23 11 43  41 19 101  17 103 31  83  97 107  61  37  73 59  89  71  67  79 109
132  79 * 29 3  7  5  53 13 47 23 11 43  41 19 101  17 103 31  83  97 109  61  37  73 59  89  71  67  79 107
133  78 * 29 3  7  5  53 13 47 23 11 43  41 19 101  17 103 31  83  97 107  61  37  73 59 109  71  67  89  79
134  77 * 29 3  7  5  53 13 47 23 11 43  41 19 101  17 103 31  83  97 109  61  37  73 59 107  71  67  89  79
135  76 * 29 3  7  5  53 13 47 23 11 43  41 19 101  17 103 31  83  97  89  61  37  73 59 107  71  67 109  79
136  75 * 29 3  7  5  53 13 47 23 11 43  41 19 101  17 103 31  83  97  89  61  37  73 59 109  71  67 107  79
137  74 * 29 3  7  5  53 13 47 23 11 43  41 19 101  17 103 31  83  97 107  61  37  73 59  89  71  67 109  79
138  73 * 29 3  7  5  53 13 47 23 11 43  41 19 101  17 103 31  83  97 109  61  37  73 59  89  71  67 107  79
139  72 * 29 3  7  5  53 13 47 23 11 43  41 19 101  17 103 31  83  97  79  61  37  73 59 107  71  67  89 109
140  71 * 29 3  7  5  53 13 47 23 11 43  41 19 101  17 103 31  83  97  79  61  37  73 59 109  71  67  89 107
141  70 * 29 3  7  5  53 13 47 23 11 43  41 19 101  17 103 31  83  97  79  61  37  73 59 107  71  67 109  89
142  69 * 29 3  7  5  53 13 47 23 11 43  41 19 101  17 103 31  83  97  79  61  37  73 59 109  71  67 107  89
143  68 * 29 3  7  5  53 13 47 23 11 43  41 19 101  17 103 31  83  97  79  61  37  73 59  89  71  67 107 109
144  67 * 29 3  7  5  53 13 47 23 11 43  41 19 101  17 103 31  83  97  79  61  37  73 59  89  71  67 109 107
145  66 * 29 3  7  5  53 13 47 23 11 43  41 19 101  17 103 31  83  97 107  61  37  73 59  79  71  67  89 109
146  65 * 29 3  7  5  53 13 47 23 11 43  41 19 101  17 103 31  83  97 109  61  37  73 59  79  71  67  89 107
147  64 * 29 3  7  5  53 13 47 23 11 43  41 19 101  17 103 31  83  97 107  61  37  73 59  79  71  67 109  89
148  63 * 29 3  7  5  53 13 47 23 11 43  41 19 101  17 103 31  83  97 109  61  37  73 59  79  71  67 107  89
149  62 * 29 3  7  5  53 13 47 23 11 43  41 19 101  17 103 31  83  97  89  61  37  73 59  79  71  67 107 109
150  61 * 29 3  7  5  53 13 47 23 11 43  41 19 101  17 103 31  83  97  89  61  37  73 59  79  71  67 109 107
151 100 * 29 3  7  5  53 13 47 23 11 43  41 19 101  17 103 31  83  97 107  61  37  73 59  79  71 109  67  89
152  99 * 29 3  7  5  53 13 47 23 11 43  41 19 101  17 103 31  83  97 109  61  37  73 59  79  71 107  67  89
153  98 * 29 3  7  5  53 13 47 23 11 43  41 19 101  17 103 31  83  97  89  61  37  73 59  79  71 107  67 109
154  97 * 29 3  7  5  53 13 47 23 11 43  41 19 101  17 103 31  83  97  89  61  37  73 59  79  71 109  67 107
155 102 * 29 3  7  5  53 13 47 23 11 43  41 19 101  17 103 31  83  97 107  61  37  73 59  79  71  89  67 109
156 101 * 29 3  7  5  53 13 47 23 11 43  41 19 101  17 103 31  83  97 109  61  37  73 59  79  71  89  67 107
157  94 * 29 3  7  5  53 13 47 23 11 43  41 19 101  17 103 31  83  97 107  61  37  73 59  79  71 109  89  67
158  93 * 29 3  7  5  53 13 47 23 11 43  41 19 101  17 103 31  83  97 109  61  37  73 59  79  71 107  89  67
159  92 * 29 3  7  5  53 13 47 23 11 43  41 19 101  17 103 31  83  97  89  61  37  73 59  79  71 107 109  67
160  91 * 29 3  7  5  53 13 47 23 11 43  41 19 101  17 103 31  83  97  89  61  37  73 59  79  71 109 107  67
161  96 * 29 3  7  5  53 13 47 23 11 43  41 19 101  17 103 31  83  97 107  61  37  73 59  79  71  89 109  67
162  95 * 29 3  7  5  53 13 47 23 11 43  41 19 101  17 103 31  83  97 109  61  37  73 59  79  71  89 107  67
163  88 * 29 3  7  5  53 13 47 23 11 43  41 19 101  17 103 31  83  97  67  61  37  73 59  79  71 107  89 109
164  87 * 29 3  7  5  53 13 47 23 11 43  41 19 101  17 103 31  83  97  67  61  37  73 59  79  71 109  89 107
165  86 * 29 3  7  5  53 13 47 23 11 43  41 19 101  17 103 31  83  97  67  61  37  73 59  79  71 107 109  89
166  85 * 29 3  7  5  53 13 47 23 11 43  41 19 101  17 103 31  83  97  67  61  37  73 59  79  71 109 107  89
167  90 * 29 3  7  5  53 13 47 23 11 43  41 19 101  17 103 31  83  97  67  61  37  73 59  79  71  89 107 109
168  89 * 29 3  7  5  53 13 47 23 11 43  41 19 101  17 103 31  83  97  67  61  37  73 59  79  71  89 109 107
169  59 * 29 3  7  5  53 13 47 23 11 43  73 19 101  17 103 31  89  97  41  61  83 109 59  37  71  67  79 107
170  60 * 29 3  7  5  53 13 47 23 11 43  73 19 101  17 103 31  89  97  41  61  83 107 59  37  71  67  79 109
171  57 * 29 3  7  5  53 13 47 23 11 43  73 19 101  17 103 31  89  97  41  61  83 109 59  37  71  67 107  79
172  58 * 29 3  7  5  53 13 47 23 11 43  73 19 101  17 103 31  89  97  41  61  83 107 59  37  71  67 109  79
173  56 * 29 3  7  5  53 13 47 23 11 43  73 19 101  17 103 31  89  97  41  61  83  79 59  37  71  67 107 109
174  55 * 29 3  7  5  53 13 47 23 11 43  73 19 101  17 103 31  89  97  41  61  83  79 59  37  71  67 109 107
175  54 * 29 3  7  5  53 13 47 23 11 43 107 19 101  17 103 31  89  97  41  61  83  73 59  37  71  67  79 109
176  53 * 29 3  7  5  53 13 47 23 11 43 109 19 101  17 103 31  89  97  41  61  83  73 59  37  71  67  79 107
177  51 * 29 3  7  5  53 13 47 23 11 43  79 19 101  17 103 31  89  97  41  61  83  73 59  37  71  67 109 107
178  52 * 29 3  7  5  53 13 47 23 11 43  79 19 101  17 103 31  89  97  41  61  83  73 59  37  71  67 107 109
179  49 * 29 3  7  5  53 13 47 23 11 43 107 19 101  17 103 31  89  97  41  61  83  73 59  37  71  67 109  79
180  50 * 29 3  7  5  53 13 47 23 11 43 109 19 101  17 103 31  89  97  41  61  83  73 59  37  71  67 107  79
181   2 * 37 3  7  5  71 13 47 23 11 43  41 19 101  17  31 89 103  53  67  83  73  61 29  79  59 107 109  97
182   1 * 37 3  7  5  71 13 47 23 11 43  41 19 101  17  31 89 103  53  67  83  73  61 29  79  59 109 107  97
183   5 * 37 3  7  5  71 13 47 23 11 43  41 19 101  17  31 89 103  53  67  83  73  61 29  79  59  97 109 107
184   6 * 37 3  7  5  71 13 47 23 11 43  41 19 101  17  31 89 103  53  67  83  73  61 29  79  59  97 107 109
185   3 * 37 3  7  5  71 13 47 23 11 43  41 19 101  17  31 89 103  53  67  83  73  61 29  79  59 109  97 107
186   4 * 37 3  7  5  71 13 47 23 11 43  41 19 101  17  31 89 103  53  67  83  73  61 29  79  59 107  97 109
187  21 * 37 3  7  5  97 13 47 23 11 43  41 19 101  17  31 89 103  53  67  83  73  61 29  79  59  71 109 107
188  22 * 37 3  7  5  97 13 47 23 11 43  41 19 101  17  31 89 103  53  67  83  73  61 29  79  59  71 107 109
189  19 * 37 3  7  5 107 13 47 23 11 43  41 19 101  17  31 89 103  53  67  83  73  61 29  79  59  71 109  97
190  20 * 37 3  7  5 109 13 47 23 11 43  41 19 101  17  31 89 103  53  67  83  73  61 29  79  59  71 107  97
191  24 * 37 3  7  5 107 13 47 23 11 43  41 19 101  17  31 89 103  53  67  83  73  61 29  79  59  71  97 109
192  23 * 37 3  7  5 109 13 47 23 11 43  41 19 101  17  31 89 103  53  67  83  73  61 29  79  59  71  97 107
193  15 * 37 3  7  5  97 13 47 23 11 43  41 19 101  17  31 89 103  53  67  83  73  61 29  79  59 109  71 107
194  16 * 37 3  7  5  97 13 47 23 11 43  41 19 101  17  31 89 103  53  67  83  73  61 29  79  59 107  71 109
195  13 * 37 3  7  5 107 13 47 23 11 43  41 19 101  17  31 89 103  53  67  83  73  61 29  79  59 109  71  97
196  14 * 37 3  7  5 109 13 47 23 11 43  41 19 101  17  31 89 103  53  67  83  73  61 29  79  59 107  71  97
197  18 * 37 3  7  5 107 13 47 23 11 43  41 19 101  17  31 89 103  53  67  83  73  61 29  79  59  97  71 109
198  17 * 37 3  7  5 109 13 47 23 11 43  41 19 101  17  31 89 103  53  67  83  73  61 29  79  59  97  71 107
199   8 * 37 3  7  5  97 13 47 23 11 43  41 19 101  17  31 89 103  53  67  83  73  61 29  79  59 107 109  71
200   7 * 37 3  7  5  97 13 47 23 11 43  41 19 101  17  31 89 103  53  67  83  73  61 29  79  59 109 107  71
201  11 * 37 3  7  5 107 13 47 23 11 43  41 19 101  17  31 89 103  53  67  83  73  61 29  79  59  97 109  71
202  12 * 37 3  7  5 109 13 47 23 11 43  41 19 101  17  31 89 103  53  67  83  73  61 29  79  59  97 107  71
203   9 * 37 3  7  5 107 13 47 23 11 43  41 19 101  17  31 89 103  53  67  83  73  61 29  79  59 109  97  71
204  10 * 37 3  7  5 109 13 47 23 11 43  41 19 101  17  31 89 103  53  67  83  73  61 29  79  59 107  97  71
---------------------------------------------------------------------------
n=30, p_n=113, omega(n)=164, n_seq=48
 1 30 *  3 7  5 53 13 47 23  11 43 41 19 101 17 31 89 103 113  37  83 73 61 29  97 59 67  71  79 107 109
 2 29 *  3 7  5 53 13 47 23  11 43 41 19 101 17 31 89 103 113  37  83 73 61 29  97 59 67  71  79 109 107
 3 27 *  3 7  5 53 13 47 23  11 43 41 19 101 17 31 89 103 113  37  83 73 61 29  97 59 67  71 109  79 107
 4 28 *  3 7  5 53 13 47 23  11 43 41 19 101 17 31 89 103 113  37  83 73 61 29  97 59 67  71 107  79 109
 5 25 *  3 7  5 53 13 47 23  11 43 41 19 101 17 31 89 103 113  37  83 73 61 29  97 59 67  71 109 107  79
 6 26 *  3 7  5 53 13 47 23  11 43 41 19 101 17 31 89 103 113  37  83 73 61 29  97 59 67  71 107 109  79
 7 48 *  3 7  5 53 13 47 23  11 43 41 19 101 17 31 89 103 113  37  83 73 61 29  97 59 67  79  71 107 109
 8 47 *  3 7  5 53 13 47 23  11 43 41 19 101 17 31 89 103 113  37  83 73 61 29  97 59 67  79  71 109 107
 9 45 *  3 7  5 53 13 47 23  11 43 41 19 101 17 31 89 103 113  37  83 73 61 29  97 59 67 109  71  79 107
10 46 *  3 7  5 53 13 47 23  11 43 41 19 101 17 31 89 103 113  37  83 73 61 29  97 59 67 107  71  79 109
11 43 *  3 7  5 53 13 47 23  11 43 41 19 101 17 31 89 103 113  37  83 73 61 29  97 59 67 109  71 107  79
12 44 *  3 7  5 53 13 47 23  11 43 41 19 101 17 31 89 103 113  37  83 73 61 29  97 59 67 107  71 109  79
13 41 *  3 7  5 53 13 47 23  11 43 41 19 101 17 31 89 103 113  37  83 73 61 29  97 59 67  79 109  71 107
14 42 *  3 7  5 53 13 47 23  11 43 41 19 101 17 31 89 103 113  37  83 73 61 29  97 59 67  79 107  71 109
15 39 *  3 7  5 53 13 47 23  11 43 41 19 101 17 31 89 103 113  37  83 73 61 29  97 59 67 109  79  71 107
16 40 *  3 7  5 53 13 47 23  11 43 41 19 101 17 31 89 103 113  37  83 73 61 29  97 59 67 107  79  71 109
17 38 *  3 7  5 53 13 47 23  11 43 41 19 101 17 31 89 103 113  37  83 73 61 29  97 59 67 107 109  71  79
18 37 *  3 7  5 53 13 47 23  11 43 41 19 101 17 31 89 103 113  37  83 73 61 29  97 59 67 109 107  71  79
19 35 *  3 7  5 53 13 47 23  11 43 41 19 101 17 31 89 103 113  37  83 73 61 29  97 59 67  79 109 107  71
20 36 *  3 7  5 53 13 47 23  11 43 41 19 101 17 31 89 103 113  37  83 73 61 29  97 59 67  79 107 109  71
21 33 *  3 7  5 53 13 47 23  11 43 41 19 101 17 31 89 103 113  37  83 73 61 29  97 59 67 109  79 107  71
22 34 *  3 7  5 53 13 47 23  11 43 41 19 101 17 31 89 103 113  37  83 73 61 29  97 59 67 107  79 109  71
23 32 *  3 7  5 53 13 47 23  11 43 41 19 101 17 31 89 103 113  37  83 73 61 29  97 59 67 107 109  79  71
24 31 *  3 7  5 53 13 47 23  11 43 41 19 101 17 31 89 103 113  37  83 73 61 29  97 59 67 109 107  79  71
25  5 * 53 3 13 37 97  5  7 113 47 23 29  11 43 67 41  83  19 103  79 73 17 59 101 61 31 107  89 109  71
26  6 * 53 3 13 37 97  5  7 113 47 23 29  11 43 67 41  83  19 103  79 73 17 59 101 61 31 109  89 107  71
27  3 * 53 3 13 37 97  5  7 113 47 23 29  11 43 67 41  83  19 103 107 73 17 59 101 61 31  79  89 109  71
28  4 * 53 3 13 37 97  5  7 113 47 23 29  11 43 67 41  83  19 103 109 73 17 59 101 61 31  79  89 107  71
29  2 * 53 3 13 37 97  5  7 113 47 23 29  11 43 67 41  83  19 103 107 73 17 59 101 61 31 109  89  79  71
30  1 * 53 3 13 37 97  5  7 113 47 23 29  11 43 67 41  83  19 103 109 73 17 59 101 61 31 107  89  79  71
31 24 * 53 3 13 37 97  5  7 113 47 23 29  11 43 67 41  83  19 103  71 73 17 59 101 61 31  79  89 107 109
32 23 * 53 3 13 37 97  5  7 113 47 23 29  11 43 67 41  83  19 103  71 73 17 59 101 61 31  79  89 109 107
33 21 * 53 3 13 37 97  5  7 113 47 23 29  11 43 67 41  83  19 103  71 73 17 59 101 61 31 107  89  79 109
34 22 * 53 3 13 37 97  5  7 113 47 23 29  11 43 67 41  83  19 103  71 73 17 59 101 61 31 109  89  79 107
35 19 * 53 3 13 37 97  5  7 113 47 23 29  11 43 67 41  83  19 103  71 73 17 59 101 61 31 107  89 109  79
36 20 * 53 3 13 37 97  5  7 113 47 23 29  11 43 67 41  83  19 103  71 73 17 59 101 61 31 109  89 107  79
37 18 * 53 3 13 37 97  5  7 113 47 23 29  11 43 67 41  83  19 103  79 73 17 59 101 61 31  71  89 107 109
38 17 * 53 3 13 37 97  5  7 113 47 23 29  11 43 67 41  83  19 103  79 73 17 59 101 61 31  71  89 109 107
39 15 * 53 3 13 37 97  5  7 113 47 23 29  11 43 67 41  83  19 103 107 73 17 59 101 61 31  71  89  79 109
40 16 * 53 3 13 37 97  5  7 113 47 23 29  11 43 67 41  83  19 103 109 73 17 59 101 61 31  71  89  79 107
41 13 * 53 3 13 37 97  5  7 113 47 23 29  11 43 67 41  83  19 103 107 73 17 59 101 61 31  71  89 109  79
42 14 * 53 3 13 37 97  5  7 113 47 23 29  11 43 67 41  83  19 103 109 73 17 59 101 61 31  71  89 107  79
43 11 * 53 3 13 37 97  5  7 113 47 23 29  11 43 67 41  83  19 103  79 73 17 59 101 61 31 107  89  71 109
44 12 * 53 3 13 37 97  5  7 113 47 23 29  11 43 67 41  83  19 103  79 73 17 59 101 61 31 109  89  71 107
45  9 * 53 3 13 37 97  5  7 113 47 23 29  11 43 67 41  83  19 103 107 73 17 59 101 61 31  79  89  71 109
46 10 * 53 3 13 37 97  5  7 113 47 23 29  11 43 67 41  83  19 103 109 73 17 59 101 61 31  79  89  71 107
47  8 * 53 3 13 37 97  5  7 113 47 23 29  11 43 67 41  83  19 103 107 73 17 59 101 61 31 109  89  71  79
48  7 * 53 3 13 37 97  5  7 113 47 23 29  11 43 67 41  83  19 103 109 73 17 59 101 61 31 107  89  71  79
---------------------------------------------------------------------------
n=31, p_n=127, omega(n)=176, n_seq=2
 1  2 *  3 29  5 109 13 11 53 19 17 47   7 37 79 113 73 101 23 89 107  31 67 97 41  83 103 127 61 43 71  59
 2  1 * 29  3 11   5  7 53 17 31 13 71 103 47 59 107 97 113 83 61  37 101 19 89 43 109  67  79 23 73 41 127
---------------------------------------------------------------------------
n=32, p_n=131, omega(n)=188, n_seq=2
 1  2 * 3 109 5 13 41 11  7  19 17 89 73 71 107 79  31 37  29  97 113 23 131 83 101 103 59  43 53 47 67 127  61
 2  1 * 5   3 7 11 31 59 37 131 47 41 17 19  61 13 103 23 101 113  67 29  83 97 107  53 43 109 79 89 71  73 127
---------------------------------------------------------------------------
n=33, p_n=137, omega(n)=193, n_seq=8
 1  6 * 3 5  31 61 11  7 59 29 109 113 53 107 13 101 37 89 131 23 97 43 67  41 47  19 127 137  73 17 83  71  79 103
 2  5 * 3 5  31 61 11  7 59 29 109 113 53 107 13 101 37 89 131 23 97 43 67  41 47  19 127 137  73 17 83 103  79  71
 3  8 * 3 5  31 61 11  7 59 29 109 113 53 107 13 103 37 89 131 23 97 43 67  41 47  19 127  71  73 17 83 137  79 101
 4  7 * 3 5  31 61 11  7 59 29 109 113 53 107 13 137 37 89 131 23 97 43 67  41 47  19 127  71  73 17 83 103  79 101
 5  2 * 3 5 137 31 61 59 29  7 127  13 37  23 11  43 41 19 131 17 79 83 97 113 73 107  53 101 109 89 67  47  71 103
 6  1 * 3 5 137 31 61 59 29  7 127  13 37  23 11  43 41 19 131 17 79 83 97 113 73 107  53 101 109 89 67  47 103  71
 7  4 * 3 5 101 31 61 59 29  7 127  13 37  23 11  43 41 19 131 17 79 83 97 113 73 107  53  71 109 89 67  47 103 137
 8  3 * 3 5 101 31 61 59 29  7 127  13 37  23 11  43 41 19 131 17 79 83 97 113 73 107  53  71 109 89 67  47 137 103
---------------------------------------------------------------------------
n=34, p_n=139, omega(n)=206, n_seq=22
 1 16 * 3 127 29 11   5  7 43  31 103  37  59  23 13  41 17  47  67  83 61 79 107 137  97 109 131  19 113  71  53  89  73 101 139
 2 17 * 3 127 29 11   5  7 43  31 103  37  59  23 13  41 17  47  67  83 61 79 107 137  97 109 131  19 139  71  53  89  73 101 113
 3 14 * 3 127 29 11   5  7 43  31 103  37  59  23 13  41 17  47  67  83 61 79 107 137  97 109 131  19 113  71  53  89  73 139 101
 4 15 * 3 127 29 11   5  7 43  31 103  37  59  23 13  41 17  47  67  83 61 79 107 137  97 109 131  19 139  71  53  89  73 113 101
 5 13 * 3 127 29 11   5  7 43  31 103  37  59  23 13  41 17  47  67  83 61 79 107 137  97 109 131  19 101  71  53  89  73 113 139
 6 12 * 3 127 29 11   5  7 43  31 103  37  59  23 13  41 17  47  67  83 61 79 107 137  97 109 131  19 101  71  53  89  73 139 113
 7 21 * 3  11  7 37  59 13  5  47  41  61  19 127 29  17 73 101 109  31 71 79  23  43 107 139  83  89 113  97 103 137  67  53 131
 8 22 * 3  11  7 37  59 13  5  47  41  61  19 127 29  17 73 101 109  31 71 79  23  43 107 139  83  89 113  97 103 131  67  53 137
 9 20 * 3  11  7 37  59 13  5  47  41  61  19 127 29  17 73 101 109  31 71 79  23  43 131 139  83  89 113  97 103 107  67  53 137
10 18 * 3  11  7 37  59 13  5  47  41  61  19 127 29  17 73 101 109  31 71 79  23 131 107 139  83  89 113  97 103 137  43  67  53
11 19 * 3  11  7 37  59 13  5  47  41  61  19 127 29  17 73 101 109  31 71 79  23 137 107 139  83  89 113  97 103 131  43  67  53
12  6 * 5   3  7 11  17 31 59 131  53  41 137  19 73  13 29  47  89 109 37 61  23 107  97  71  43 127  79  83 103 113 139  67 101
13  5 * 5   3  7 11  17 31 59 131  53  41 137  19 73  13 29  47  89 109 37 61  23 107  97  71  43 127  79  83 103 139 113  67 101
14  3 * 5   3  7 11  17 31 59 131  53  41 137  19 73  13 29  47  89 109 37 61  23 107  97  71  43 127  79  83 103 101 139  67 113
15  4 * 5   3  7 11  17 31 59 131  53  41 137  19 73  13 29  47  89 109 37 61  23 107  97  71  43 127  79  83 103 101 113  67 139
16  1 * 5   3  7 11  17 31 59 131  53  41 137  19 73  13 29  47  89 109 37 61  23 107  97  71  43 127  79  83 103 139 101  67 113
17  2 * 5   3  7 11  17 31 59 131  53  41 137  19 73  13 29  47  89 109 37 61  23 107  97  71  43 127  79  83 103 113 101  67 139
18 10 * 7   3  5 13 139 11 61  29 103 113  31  23 59  43 97  41  73  19 67 17  89 107  53  37  47 127  83 109 101  79  71 137 131
19 11 * 7   3  5 13 139 11 61  29 103 113  31  23 59  43 97  41  73  19 67 17  89 107  53  37  47 127  83 109 101  79  71 131 137
20  9 * 7   3  5 13 139 11 61  29 103 113  31  23 59 131 97  41  73  19 67 17  89 137  53  37  47 127  83 109 101  79  71 107  43
21  7 * 7   3  5 13 139 11 61  29 103 113  31  23 59 131 97  41  73  19 67 17  89 107  53  37  47 127  83 109 101  79  71 137  43
22  8 * 7   3  5 13 139 11 61  29 103 113  31  23 59 137 97  41  73  19 67 17  89 107  53  37  47 127  83 109 101  79  71 131  43
---------------------------------------------------------------------------
n=35, p_n=149, omega(n)=215, n_seq=4
 1  3 * 3 97 5  7  11  17 31 59 61 47 41  83 19 127 13 29 43  89 109  37 131 23 113  67 101 139 149 79 53 103 73 107 71 137
 2  4 * 3 97 5  7  11  17 31 59 61 47 41  83 19 127 13 29 43  89 109  37 131 23 113  67 101 139 137 79 53 103 73 107 71 149
 3  1 * 7  3 5 13 139 107 43 29 11 71 31 103 37  59 23 41 17 131  73 113 101 79  47 127 109 137  19 53 61  67 89  83 97 149
 4  2 * 7  3 5 13 139 107 43 29 11 71 31 103 37  59 23 41 17 131  73 113 101 79  47 127 109 149  19 53 61  67 89  83 97 137
---------------------------------------------------------------------------
n=36, p_n=151, omega(n)=224, n_seq=18
 1 15 *   3 7 17  29 5  13 103  73 137 127  59  11  23 139  37 71  79  41 113  19  89  47 151  67 109  83 107 131  31  97  53 101  43  61 149
 2 16 *   3 7 17  29 5  13 103  73 137 127  59  11  23 139  37 71  79  41 113  19  89  47 151  67 109  83 131 101  31  97  53 107  43  61 149
 3 12 *   3 7 17 127 5  13  83 139  59 151  43  11  31  23  37 61  79 113 137  19  71  29 109  53  67  47  73 131 103 101 107  41  97 149  89
 4 14 *   3 7 17 127 5  13  83 139  59 151  43  11  31  23  37 61  79 149 137  19  71  29 109  53  67  47  73 131 103 101 107  41  97  89 113
 5 13 *   3 7 17 127 5  13  83 139  59 151  43  11  31  23  37 61  79 113 137  19  71  29 109  53  67  47  73 131 103 101 107  41  97  89 149
 6 11 *   3 7 17  29 5  13  23 103 137  67  59  11  31 139  37 43 127  71 113  19  89  79  47 151  41 109  83 131  73 101  97  53 107  61 149
 7 10 *   3 7 43  29 5  17  13 103  83  67 107 127  11  23  31 53 131  41  19  73 137 151  89  37 113 139 149  59  71  97  79  47 101  61 109
 8 18 *   3 7 43  29 5 139  13 103  59  61  17  11 101 107  23 47 131  41  19  37 113  73  89  53 151  31 127  97 137 109  83  79 149  67  71
 9 17 *   3 7 43  29 5 139  13 103  59  61  17  11 101 107  23 47 131  41  19  37 149  73  89  53 151  31 127  97 137 109  83  79 113  67  71
10  7 * 149 3 11   5 7  43  31 139  37 101  13 151  41  19  17 97  23 137  79 113 109  29  61 131  71  47 127  89  53  59 107  73 103  83  67
11  6 *  17 3 11   5 7  67 107  31 151 131  53  13  19  59  47 97 101  41 109  37  29  61 139 127  43  83 113  73 137  89 149  79 103  71  23
12  3 *  17 3 11   5 7  53  41  23  97 131  47  13  19  29 107 59  89 101 103  31  37 137 151 109 149  61 139 113  73  43 127  67  71  79  83
13  5 *  17 3 11   5 7  53  41  23  97 131  47  13  19  29 107 59 149 101 103  31  37 137 151 109  89  61 139 113  73  43 127  67  71  79  83
14  4 *  17 3 11   5 7  53  41  23  97 131  47  13  19  29 107 59 149 101 103  31  37 137 151 109 113  61 139  89  73  43 127  67  71  79  83
15  1 *  17 3 11   5 7 103 131  31 151 101  53  13  19  59  47 97  23 107 109  37  29  61 139  41  83 113  43 137 127  89 149  67  79  71  73
16  2 *  17 3 11   5 7 103 107  31 151 131  53  13  19  59  47 97  23 101 109  37  29  61 139  41  83 113  43 137 127  89 149  67  79  71  73
17  9 * 137 3 17   5 7  11  31  23 151  71 109  41  61  19  37 13  59 127  79  83  67  29  47  97 131 139  89 107  43 101  73 103  53 113 149
18  8 * 137 3 17   5 7  11  31  23 151  71 109  41  61  19  37 13  59 127  79  83  67  29  47  97 131 139  89 107  43 101  73 103  53 149 113
---------------------------------------------------------------------------
n=37, p_n=157, omega(n)=237, n_seq=4
 1  3 *  7 3 127 5 11 101 71 13 37 43 103 67 53 157 29 79 113 23  31 151 149 109 41 137  19 17  73 107 61  47 83  89  59  97 139 131
 2  4 *  7 3 127 5 11 101 71 13 37 43 103 67 53 157 29 79 113 23  31 151 149 109 41 137  19 17  73 107 61  47 83  89  59  97 131 139
 3  1 * 11 3  37 5  7  43 31 71 67 13  47 41 73  19 97 29  17 23 151 149 137 157 53  89 107 83 131 109 59 113 61 127 139 103  79 101
 4  2 * 11 3  37 5  7  43 31 71 67 13  47 41 73  19 97 29  17 23 151 149 137 157 53  89 107 83 139 109 59 113 61 127 131 103  79 101
---------------------------------------------------------------------------
n=38, p_n=163, omega(n)=245, n_seq=28
 1 26 *   3 5  11 113 17 163  7 109  79 101 13 37  43 139  67  53 157  29  97  71  23  31 151 149  73  41 137  19  89 107  61  47 127 131  59  83 103
 2 25 *   3 5  11 139 17 163  7 127 101  71 13 37  43 103  67  53 131  29  79 113  23  31 151 149 109  41 137  19  73 107 157  47  83  89  59  97  61
 3 24 *   3 5  11 139 17 163  7 127 101  71 13 37  43 103  67  53 157  29  79 113  23  31 151 149 109  41 137  19  73 107 131  47  83  89  59  97  61
 4 22 *   3 5  11 139 17 163  7 127 101  71 13 37  43 103  67  53 157  29  79 113  23  31 151 149 109  41 137  19  73 107  61  47  83  89  59  97 131
 5 21 *   3 5  11 131 17 163  7 127 101  71 13 37  43 103  67  53 157  29  79 113  23  31 151 149 109  41 137  19  73 107  61  47  83  89  59  97 139
 6 23 *   3 5  11 113 17 163  7 109  79 101 13 37  43 139  67  53 157  29  97  71  23  31 151 149  73  41 137  19  83 107  61  47 127 131  89  59 103
 7 18 *   3 5  11 139 17 163  7 127 101  71 13 37  43 103  67  53  61  29  79  89  23  31 151 149 109  41 137  19 113 107  73  47  83  59  97 131 157
 8 17 *   3 5  11 139 17 163  7 127 101  71 13 37  43 103  67  53  61  29  79  89  23  31 151 149 109  41 137  19 113 107  73  47  83  59  97 157 131
 9 16 *   3 5  11 139 17 163  7 127 101  71 13 37  43 103  67  53  61  29  79  89  23  31 151 149 109  41 137  19 113 107 157  47  83  59  97  73 131
10 15 *   3 5  11 139 17 163  7 127 101  71 13 37  43 103  67  53  61  29  79  89  23  31 151 149 109  41 137  19 113 107 131  47  83  59  97  73 157
11 20 *   3 5  11 139 17 163  7 127 101  71 13 37  43 103  67  53  61  29  79  89  23  31 151 149 109  41 137  19 113 107 157  47  83  59  97 131  73
12 19 *   3 5  11 139 17 163  7 127 101  71 13 37  43 103  67  53  61  29  79  89  23  31 151 149 109  41 137  19 113 107 131  47  83  59  97 157  73
13 28 *   3 5 131  17 23  11  7 157 139 149 53 13  61  59  29 103  83 127  43  31 109  73  71  41  19  37  47 107 151 113  97 163  89 137 101  79  67
14 27 *   3 5 131  17 23  11  7 157 139 149 53 13  61  59  29 103  83 127  43  31 109  73  71  41  19  37  47 107 151 113  97  67  89 137 101  79 163
15 10 *  11 3  37   5  7  43 31  71  67  13 47 41  61  19  97  29  17  23 151 149 137 157  53 113 107  83 163 109  59  73 139 127  89 103  79 101 131
16  9 *  11 3  37   5  7  43 31  71  67  13 47 41  61  19  97  29  17  23 151 149 137 131  53 113 107  83 163 109  59  73 139 127  89 103  79 101 157
17  8 *  11 3  37   5  7  43 31  71  67  13 47 41  61  19  97  29  17  23 151 149 137 131  53 113 107  83 163 109  59 157 139 127  89 103  79 101  73
18  7 *  11 3  37   5  7  43 31  71  67  13 47 41  61  19  97  29  17  23 151 149 137 157  53 113 107  83 163 109  59 131 139 127  89 103  79 101  73
19 12 *  11 3  37   5  7  43 31  71  67  13 47 41  61  19  97  29  17  23 151 149 137  73  53 113 107  83 163 109  59 157 139 127  89 103  79 101 131
20 11 *  11 3  37   5  7  43 31  71  67  13 47 41  61  19  97  29  17  23 151 149 137  73  53 113 107  83 163 109  59 131 139 127  89 103  79 101 157
21  5 *  11 3  37   5  7  43 31  71  67  13 47 41  73  19  97  29  17  23 151 149 137 157  53  89 107  83 163 109  59 113  61 127 139 103  79 101 131
22  4 *  11 3  37   5  7  43 31  71  67  13 47 41  73  19  97  29  17  23 151 149 137 157  53  89 107  83 163 109  59 113  61 127 131 103  79 101 139
23  6 *  11 3  37   5  7  43 31 113  67  13 47 41 131  19 127  29  17  23 151 149 137 157  53  89 107  79 163 139  59  83  61  97 103  73 109 101  71
24  3 *  11 3  37   5  7  43 31  71  67  13 47 41  73  19  97  29  17  23 151 149 137  61  53  89 107  83 163 109  59 113 139 127 103  79 101 131 157
25  2 *  11 3  37   5  7  43 31  71  67  13 47 41  73  19  97  29  17  23 151 149 137  61  53  89 107  83 163 109  59 113 139 127 103  79 101 157 131
26  1 *  11 3  37   5  7  43 31 113  67  13 47 41 131  19 127  29  17  23 151 149 137 157  53  83 107  79 163 139  89  59  61  97 103  73 109 101  71
27 14 * 137 3  17   5  7  11 23  31 151  53 79 41 101  19  37  13  47  61  59  29 113  89  97 107  43 157 127 149 109 163 139 103 131  73  71  83  67
28 13 * 137 3  17   5  7  11 23  31 151  53 79 41 101  19  37  13  47  61  59  29 113  89  97 107  43 157 127 149 109  67 139 103 131  73  71  83 163
---------------------------------------------------------------------------
n=39, p_n=167, omega(n)=254, n_seq=4
 1  4 *  3 139  5  7 11 23 31 37 131 17 71 19 137 163 13 73 149 103  67 29  61 151 167 109  41 43  97 83  79 53 47 101 89 107 157 113  59 127
 2  3 *  3 139  5  7 11 23 31 37 131 17 71 19 137 163 13 73 149 103  67 29  61 151 167 109  41 43  97 83  79 53 47 101 89 107 127 113  59 157
 3  2 * 73   3 19 13 43  5 53 67 113 61 23 11   7  71 47 41 167  17 107 29 151  59 101  31 163 89 149 97 109 83 79 137 37 157 131 103 139 127
 4  1 * 73   3 19 13 43  5 53 67 113 61 23 11   7  71 47 41 167  17 107 29 151  59 101  31 163 89 149 97 109 83 79 137 37 127 131 103 139 157
---------------------------------------------------------------------------
n=40, p_n=173, omega(n)=268, n_seq=4
 1  3 * 3  37 131 7  5 17  67  19 29  83 13 43 53  71 23 139 107  11  73  47 113 59 109 173 61 101 137 31 163 149 97 41 157  79 151  89 127 103 167
 2  4 * 3  37 131 7  5 17  67  19 29  83 13 43 53  71 23 139 107  11  73  47 113 59 109 173 61 101 137 31 163 149 97 41 157 167 151  89 127 103  79
 3  1 * 3 127   5 7 11 31 103 151 73 157 41 61 19 163 13  71  23 173 167 149  59 37  29  17 67 137  89 43  83  53 47 97 101 139 109 113 107 131  79
 4  2 * 3 127   5 7 11 31 103 151 73 157 41 61 19 163 13  71  23 173  79 149  59 37  29  17 67 137  89 43  83  53 47 97 101 139 109 113 107 131 167
---------------------------------------------------------------------------
n=41, p_n=179, omega(n)=274, n_seq=2
 1  2 * 3 41   7 11 5 47 43 31 83 37 17  29 13 139  53 103 59  89 173  23 157 71 127 109 179 101  67 79 151 137 163  19 131  73 149 113 61 107 97 167
 2  1 * 3 17 149 13 7 43  5 67 83 31 11 107 29  97 113  47 53 163  37 179 131 23 151 173  19  59 137 41 157  61  73 127 167 139 109 101 79 103 89  71
---------------------------------------------------------------------------
n=42, p_n=181, omega(n)=286, n_seq=4
 1  4 * 3  7 89 71 5 23 131 83  79 73 11  37  43 31 113  67 13  47 41  61  19 127  29 17 151 149 137 139 53 173 107 157 179 167 181  97 59 103 101 109 163
 2  3 * 3  7 89 71 5 23 131 83  79 73 11  37  43 31 113  67 13  47 41  61  19 127  29 17 151 149 137 139 53 173 107 157 179 167 163  97 59 103 101 109 181
 3  2 * 3 41 23  7 5 37 179 19 167 89 13 109 181 83  11 113 17 157 79 173 101  43 103 67  53  61  29  97 71  31 151 149 139 137  59 107 47 127 131 163  73
 4  1 * 3 41 23  7 5 37 179 19 167 89 13 109 163 83  11 113 17 157 79 173 101  43 103 67  53  61  29  97 71  31 151 149 139 137  59 107 47 127 131 181  73
---------------------------------------------------------------------------
n=43, p_n=191, omega(n)=299, n_seq=4
 1  3 *  3 5 31 61  11  7 59  29 179 173 107 53  13 103 101 97 47  23  89 43 83  41  79  19 37 73 71 17 67 191 163 167 157 113 139 181 127 137 109 149 151 131
 2  4 *  3 5 31 61  11  7 59  29 181 173 107 53  13 103 101 97 47  23  89 43 83  41  79  19 37 73 71 17 67 191 163 167 157 113 139 179 127 137 109 149 151 131
 3  1 * 43 3  5 13 151 83 41 131   7  79 149 19 167 157  37 73 71 137 139 17 67 163 127 191 31 61 11 59 29 109 113 107  53 103 101  97  47  23  89 173 181 179
 4  2 * 43 3  5 13 151 83 41 131   7  79 149 19 167 157  37 73 71 137 139 17 67 163 127 191 31 61 11 59 29 109 113 107  53 103 101  97  47  23  89 173 179 181
---------------------------------------------------------------------------
n=44, p_n=193, omega(n)=307, n_seq=4
 1  3 * 3 101  7 163  5 47 19 29 13 61 107 157 151 83 53 11 17 127  67  79 23  59  71 173 103 131 181 191 167  73 137  37 89 193  41  43  97 31 139 113 179 109 149
 2  4 * 3 101  7 163  5 47 19 29 13 61 107 157 151 83 53 11 17 127  67  79 23  59  71 173 103 131 181 191 167  73 137  37 89 193  41  43  97 31 139 113 149 109 179
 3  1 * 3   5 17  31 29 13 37  7 19 73  11  59 193 79 83 71 43 109 191 139 41 181 113  47  53  67 167 173  23 137  97 101 61 131 157 151 163 89 103 127 149 179 107
 4  2 * 3   5 17  31 29 13 37  7 19 73  11  59 193 79 83 71 43 109 191 139 41 181 113  47  53  67 167 173  23 137  97 101 61 131 157 151 163 89 103 127 179 149 107
---------------------------------------------------------------------------
n=45, p_n=197, omega(n)=320, n_seq=10
 1  6 *  3 5 17  31  29  13  37   7  19 73  11 191  71 79 109 151  43 101 197 103 179 139 113 47  53  67 167  59  23  41  89 181  61 193 137 157 163 149  97 127  83 173 131 107
 2  8 *  3 5 17  31  29  13 167   7  19 73  11  59 163 79  37  67  89 157 197 181 179 109 131 47  53  41 101  71  23 149 173  97  61 127 137 191  43 151 113 139 103  83 107 193
 3  7 *  3 5 17  31  29  13 167   7  19 73  11  59 163 79  37  67  89 193 197 181 179 109 131 47  53  41 101  71  23 149 173  97  61 127 137 191  43 151 113 139 103  83 107 157
 4 10 *  3 5 17 103  29  13 137   7  19 73  11  59  37 31  83  89 151  43 139 191  67 179 109 47  53  41 197 101  23 173  71  97 127  61 131 113 107 157 181 193  79 149 163 167
 5  9 *  3 5 17 103  29  13 137   7  19 73  11  59  37 31  83  89 151  43 139 191  67 179 109 47  53  41 197 101  23 173  71  97 127  61 131 113 107 157 181 167  79 149 163 193
 6  1 * 11 3 19   5  31 131  59 107 193  7 163  47  29 13  61 149 157 181  89  53  17 127  67 79  23  41 137 109 101 197  97  71 167  73  83  37 179 191  43 139 151 113 173 103
 7  3 * 11 3 19   5  31  41 191  89  67  7  43  47  29 13  61 107  71 151 139  53  17 173  79 23 137 113 103 197 127  83  73 149 181 179  37 157  59  97 131 163 167 101 109 193
 8  2 * 11 3 19   5  31  41 191  89  67  7  43  47  29 13  61 107  71 151 139  53  17 173  79 23 137 113 103 197 127  83  73 149 181 179  37 193  59  97 131 163 167 101 109 157
 9  5 * 11 3 19   5 181  41  71  31 163  7  89  47  29 13  61 149 157  37  83  53  17 173 197 23  59  67 131 191 107  73 113 127 179  79  43  97 193 151 139 101 109 137 167 103
10  4 * 11 3 19   5 181  41  71  31 163  7  89  47  29 13  61 149 157  37  83  53  17 173 197 23  59  67 131 191 107  73 113 127 179  79  43  97 167 151 139 101 109 137 193 103
---------------------------------------------------------------------------
n=46, p_n=199, omega(n)=329, n_seq=10
 1 10 *   3   5  7 163 197 149 13  19 83  41 11  17  89  97  43 167  53 179  29  67 109  61 173  59  31  73  71 107 127 139 191  23  37 181 151  47 193 199  79 137 157 113 131 103 101
 2  9 *   3 193  5   7  11  23 13  97 37  47 41 137  89 179 199  43  19  31  59 197  83  73  17 181 127  71 191  61  79 109 149 107 139  53  67  29 157 173 101 163 167 103 151 131 113
 3  8 *   3 193  5   7  11  23 13  97 37  47 41 137  89 179 199  43  19  31  59 197  83  73  17 181 127  71 191  61  79 109 149 107 139  53  67  29 157 173 101 163 167 103 113 131 151
 4  7 *   3  83 61   7  19 103  5  31 23 193 11  67  17  59  13  47 199  29 167 157  71 137 163 181 173  73  41 101  89 127  37  43  79  53  97 131 197 139 149 109 151 107 113 179 191
 5  6 *   3  83 61   7  19 103  5  31 23 193 11  67  17  59  13  47 199  29 167 157  71 137 163 181 173  73  41 101  89 127  37  43  79  53  97 131 197 139 149 109 151 107 113 191 179
 6  5 *   5   3  7  11  79  31 59 103 47  41 61 197  37  53  13 151  29  19  67 149  17 113 101 107  71  43 139  83 109  23 179 181 131 199 173 163 193 127  73 167 157  97 137 191  89
 7  4 *   5   3  7  11  79  31 59 103 47  41 61 197  37  53  13 151  29  19  67 149  17 113 101 107  71  43 139  83 109  23 191 181 131 199 173 163 193 127  73 167 157  97 137 179  89
 8  3 *  17   3  7  19  29   5 31 131 61  11 37 101  97  47  83  13  89  43  67 167 163  71 151  73 173  41 191 157 103  53 197 181  23 199 149 139  59 179 193 127 107 109 113 137  79
 9  2 *  17   3  7  19  29   5 31 131 61  11 37 101  97  47  83  13  89  43  67 167 163  71 113  73 173  41 191 157 103  53 197 181  23 199 149 139  59 179 193 127 107 109 151 137  79
10  1 * 101   3  5  11 193  23 13  37  7  97 17 149 131 157  59  19  73  71  89 181  43 191 103 137  29 151 113  47  83  41  31  67  61 173 139  79 179 127 197 167  53 107 163 109 199
---------------------------------------------------------------------------
n=47, p_n=211, omega(n)=342, n_seq=2
 1  2 * 37 3 89 5 83 67 173 31  19 13   7 43 139 97 41 101 17 29 79 191  23 71 179 11 137 181 151 53 167 199 211 109 163 149  73 197 103 193 107  59 127  47 157 113 131  61
 2  1 * 67 3 13 5 17 19 131  7 101 61 157 31  73 23 11  59 97 41 47 113 197 37 211 53 127 199  43 79  89  29  71  83 163 149 167 181 107 191 179 103 151 109 137 173 139 193
---------------------------------------------------------------------------
n=48, p_n=223, omega(n)=358, n_seq=4
 1  4 * 3 13 59 23  5 79 97  11  17 71  7 43  29 137 53 61  19 103 31 167 193 67 223 47 83 199 101 197 163 139 149  41 181 109 127 37  73 151 173 157 131 211 179  89 113 191 107
 2  3 * 3 13 59 23  5 79 97  11  17 71  7 43  29 137 53 61  19 103 31 167 193 67 223 47 83 199 101 197 163 139 149  41 181 109 127 37  73 151 173 157 131 211 179  89 191 113 107
 3  2 * 3 59  5  7 11 23 31 211 103 47 41 61 179  37 73 79 109  19 67  13  83 17 107 97 53 173  29 157 181  43 223 197 199 151 131 89 163 193 127 149  71 139 167 113 101 191 137
 4  1 * 3 59  5  7 11 23 31 211 103 47 41 61 179  37 73 79 109  19 67  13  83 17 107 97 53 173  29 157 181  43 223 197 199 151 131 89 163 193 127 149  71 139 167 191 101 113 137
---------------------------------------------------------------------------
n=49, p_n=227, omega(n)=370, n_seq=2
 1  2 * 3  7 5 113 67 13 29  19 59 37 109 41  17 173  11 191 31 23 197  83 227  73 181 167  47 53 131  71  61 103 43 199 97 211 127 157 179  89 137 223 193 139 151 163 149  79 101 107
 2  1 * 3 59 5   7 71 13 29 223 19 43  47 37 109 113 131  67 73 23  17 193 107 163  11 211 149 31  89 151 179 199 83 101 53 139 157 227  61 137  41  79 127 181 197 167  97 173 103 191
---------------------------------------------------------------------------
n=50, p_n=229, omega(n)=380, n_seq=4
 1  3 *  3 5 29 11 107 101 41   7 113 67 13 53 19  59  37 109 71 17 173 163  31  23 197  89 227 73 229  79 47 127 157 61  43 191  83 181 199 97 167 137 193 223 149 211 139 151 103 179 131
 2  4 *  3 5 29 11 107 101 41   7 113 67 13 53 19  59  37 109 71 17 173 163  31  23 197  89 227 73 229  79 47 127 157 61  43 191  83 181 199 97 149 137 193 223 167 211 139 151 103 179 131
 3  1 * 29 3 41  5   7 179 13 223 211 19 43 47 37 109 113  67 73 23  17  53 127 193  11 199 131 31  89 151 71 101 181 79 139 191 229 103 227 61 137  83  59 157 197  97 173 163 149 167 107
 4  2 * 29 3 41  5   7 179 13 223 211 19 43 47 37 109 113  67 73 23  17  53 127 193  11 199 131 31  89 151 71 101 181 79 139 191 229 103 227 61 137  83  59 157 197  97 173 163 167 149 107
---------------------------------------------------------------------------
n=51, p_n=233, omega(n)=398, n_seq=2
 1  2 * 3 7  5 113 67 13 29 19  59 37 109 41 17 173  11 101 31  23 197 83 227 73 107 167 47 89 229 71 233  79 43 199 223 211 127 157 179  53 137  61 193 139 151 181 103 191 163 149 131 97
 2  1 * 5 3 53 103 11 41 29  7 131 97 107 13 83 163 149  59 71 181  19 43  47 37 109 113 89 67  73 23  17 193 79 223 211 233  31 229 151 179 199 139 157 227 137 127 197 101 167 191 173 61
---------------------------------------------------------------------------
n=52, p_n=239, omega(n)=404, n_seq=2
 1  2 *  3 7   5 113 131 13 29  19 59  37 107 127 17 149 11 163 31 23 97  79 227 73 211 179 47 89  83 103  71 193 43 41 67 181 151 199 101 239 191  53 137 223  61 233 109 157 139 197 167 229 173
 2  1 * 23 3 127   7 131  5 53 173 11 103  29 197 61 233 13 167 67 71 59 239 223 19  43  47 37 41 113  89 107  73 17 97 83 101 199 191  31 157 139 181 193  79 227 151 137 211 109 179 229 163 149
---------------------------------------------------------------------------
n=53, p_n=241, omega(n)=416, n_seq=2
 1  2 *  3 37 5 127 41 13 17 47 11  7 97  31 23 29 83  19 227  73 223  59 233 107 149 239  53 197 101 43 103  67 79 241 199 61 211 137 157 109  89  71 181 179 191 151 173 193 131 167 113 163 229 139
 2  1 * 41  3 7   5 79 11 97 89 17 29 59 103 31 53 23 193 163 139 101 167 191  19  71  13 173  67 179 61 241 181 47  43 151 37 113 211 131  73 199 239 233 157  83 197 107 223 227 137 109 229 149 127
---------------------------------------------------------------------------
n=54, p_n=251, omega(n)=428, n_seq=4
 1  4 *  3 5  7 13 29 19 59 37 151  71  17 173  11 97 31 23 61  83 191 199 107 167  47  89 113 103 233 43 193 223 79 181 149 73 239 53 197  67 101 127 251 211 157 229 109  41 163 179 131 139 137 227 241
 2  3 *  3 5  7 13 29 19 59 37 151  71  17 173  11 97 31 23 61  83 191 199 107 167  47  89 113 103 233 43 193 223 79 181 149 73 239 53 197  67 101 127 251 211 157 229 109  41 163 179 131 139 137 241 227
 3  2 * 17 3 19 89  7  5 79 11  97 113 137 139 179 31 61 23 67 227  53 251 103  29 131 229 107  83 163 41  59 239 13 211  43 47  37 73 101 197 223 241 233 157  71 181 193 109 149 127 199 191 167 173 151
 4  1 * 17 3 19 89  7  5 79 11  97 113 137 139 179 31 61 23 67 241  53 251 103  29 131 229 107  83 163 41  59 239 13 211  43 47  37 73 101 197 223 227 233 157  71 181 193 109 149 127 199 191 167 173 151
---------------------------------------------------------------------------


==> anc/psi_min.txt <==
+++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++
+                                                                         +
+                  Table of the function \psi_{min}(m,k)                  +
+                                                                         +
+++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++
+                            Ancillary file to                            +
+   "Algorithmic concepts for the computation of Jacobsthal's function"   +
+                    by Mario Ziller and John F. Morack                   +
+++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++
+                                                                         +
+  This file contains a table of values of the function \psi_{min}(m,k)   +
+            as described in definition 2.2 for m≤500 and k≤11.           +
+                                                                         +
+++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++

    k  = 2   3   4   5   6   7   8   9  10  11
    p_k= 3   5   7  11  13  17  19  23  29  31
   m
   =
   1     0   0   0   0   0   0   0   0   0   0
   2     0   0   0   0   0   0   0   0   0   0
   3     1   1   1   1   1   1   1   1   1   1
   4     1   1   1   1   1   1   1   1   1   1
   5     1   1   1   1   1   1   1   1   1   1
   6     2   2   2   2   2   2   2   2   2   2
   7     2   2   2   2   2   2   2   2   2   2
   8     2   3   3   3   3   3   3   3   3   3
   9     3   3   3   3   3   3   3   3   3   3
  10     3   4   4   4   4   4   4   4   4   4
  11     3   4   4   4   4   4   4   4   4   4
  12     4   5   5   5   5   5   5   5   5   5
  13     4   5   6   6   6   6   6   6   6   6
  14     4   6   6   6   6   6   6   6   6   6
  15     5   7   7   7   7   7   7   7   7   7
  16     5   7   7   7   7   7   7   7   7   7
  17     5   7   7   7   7   7   7   7   7   7
  18     6   8   8   8   8   8   8   8   8   8
  19     6   8   8   8   8   8   8   8   8   8
  20     6   8   9   9   9   9   9   9   9   9
  21     7   9  10  10  10  10  10  10  10  10
  22     7   9  10  10  10  10  10  10  10  10
  23     7  10  11  11  11  11  11  11  11  11
  24     8  10  12  12  12  12  12  12  12  12
  25     8  11  12  12  12  12  12  12  12  12
  26     8  11  12  12  12  12  12  12  12  12
  27     9  12  13  13  13  13  13  13  13  13
  28     9  12  14  14  14  14  14  14  14  14
  29     9  13  14  14  14  14  14  14  14  14
  30    10  14  15  15  15  15  15  15  15  15
  31    10  14  15  15  15  15  15  15  15  15
  32    10  14  15  16  16  16  16  16  16  16
  33    11  15  16  17  17  17  17  17  17  17
  34    11  15  17  17  17  17  17  17  17  17
  35    11  15  17  18  18  18  18  18  18  18
  36    12  16  18  18  18  18  18  18  18  18
  37    12  16  18  19  19  19  19  19  19  19
  38    12  17  19  20  20  20  20  20  20  20
  39    13  17  20  20  20  20  20  20  20  20
  40    13  18  20  21  21  21  21  21  21  21
  41    13  18  21  21  21  21  21  21  21  21
  42    14  19  22  22  22  22  22  22  22  22
  43    14  19  22  22  22  22  22  22  22  22
  44    14  20  22  23  23  23  23  23  23  23
  45    15  21  23  24  24  24  24  24  24  24
  46    15  21  23  24  24  24  24  24  24  24
  47    15  21  24  24  24  25  25  25  25  25
  48    16  22  24  25  25  25  25  25  25  25
  49    16  22  25  25  25  26  26  26  26  26
  50    16  22  25  26  26  27  27  27  27  27
  51    17  23  26  26  27  27  27  27  27  27
  52    17  23  26  27  28  28  28  28  28  28
  53    17  24  27  28  29  29  29  29  29  29
  54    18  24  28  29  30  30  30  30  30  30
  55    18  25  28  29  30  30  31  31  31  31
  56    18  25  29  30  31  31  31  31  31  31
  57    19  26  30  31  32  32  32  32  32  32
  58    19  26  30  31  32  32  32  32  32  32
  59    19  27  30  32  33  33  33  33  33  33
  60    20  28  31  33  34  34  34  34  34  34
  61    20  28  31  33  34  34  34  34  34  34
  62    20  28  32  34  34  35  35  35  35  35
  63    21  29  33  35  35  36  36  36  36  36
  64    21  29  33  35  36  36  36  36  36  36
  65    21  29  34  36  37  37  37  37  37  37
  66    22  30  34  36  37  37  37  37  37  37
  67    22  30  35  37  38  38  38  38  38  38
  68    22  31  35  37  38  39  39  39  39  39
  69    23  31  36  38  39  39  39  39  39  39
  70    23  32  37  39  40  40  40  40  40  40
  71    23  32  37  39  40  40  40  40  40  40
  72    24  33  38  40  41  41  41  41  41  41
  73    24  33  38  40  42  42  42  42  42  42
  74    24  34  38  40  42  42  42  42  42  42
  75    25  35  39  41  43  43  43  43  43  43
  76    25  35  40  42  43  44  44  44  44  44
  77    25  35  40  42  44  44  44  44  44  44
  78    26  36  41  43  45  45  45  45  45  45
  79    26  36  41  43  45  45  45  45  45  45
  80    26  36  42  44  45  45  45  45  45  45
  81    27  37  42  44  46  46  46  46  46  46
  82    27  37  43  45  46  46  46  46  46  46
  83    27  38  44  46  47  47  47  47  47  47
  84    28  38  44  46  48  48  48  48  48  48
  85    28  39  45  47  48  48  48  48  48  48
  86    28  39  45  47  49  49  49  49  49  49
  87    29  40  46  48  50  50  50  50  50  50
  88    29  40  46  48  50  51  51  51  51  51
  89    29  41  47  49  51  51  51  51  51  51
  90    30  42  48  50  52  52  52  52  52  52
  91    30  42  48  50  52  52  53  53  53  53
  92    30  42  48  50  52  52  53  53  53  53
  93    31  43  49  51  53  53  54  54  54  54
  94    31  43  49  51  53  53  54  54  54  54
  95    31  43  49  52  53  53  54  54  54  54
  96    32  44  50  53  54  54  55  55  55  55
  97    32  44  51  53  55  55  56  56  56  56
  98    32  45  52  54  56  56  57  57  57  57
  99    33  45  52  54  56  57  57  57  57  57
 100    33  46  53  55  57  57  58  58  58  58
 101    33  46  53  56  57  57  58  58  58  58
 102    34  47  54  56  58  58  59  59  59  59
 103    34  47  55  57  59  59  60  60  60  60
 104    34  48  56  58  60  60  61  61  61  61
 105    35  49  57  59  61  61  62  62  62  62
 106    35  49  57  59  61  61  62  62  62  62
 107    35  49  57  59  61  61  62  62  62  62
 108    36  50  58  60  62  62  63  63  63  63
 109    36  50  58  60  62  62  63  63  63  63
 110    36  50  58  60  62  62  63  64  64  64
 111    37  51  59  61  63  63  64  65  65  65
 112    37  51  59  61  63  64  65  66  66  66
 113    37  52  60  62  64  65  66  67  67  67
 114    38  52  60  62  64  66  67  67  67  67
 115    38  53  61  63  65  67  68  68  68  68
 116    38  53  61  64  66  67  68  69  69  69
 117    39  54  62  65  67  68  69  70  70  70
 118    39  54  63  66  68  69  70  71  71  71
 119    39  55  63  67  69  70  71  71  71  71
 120    40  56  64  68  70  71  72  72  72  72
 121    40  56  64  68  70  71  72  72  72  72
 122    40  56  64  68  70  71  72  73  73  73
 123    41  57  65  69  71  72  73  74  74  74
 124    41  57  65  69  71  72  73  74  74  74
 125    41  57  66  70  72  73  74  75  75  75
 126    42  58  67  71  73  74  75  76  76  76
 127    42  58  67  71  73  74  75  76  76  76
 128    42  59  68  72  74  75  76  76  76  76
 129    43  59  69  73  75  76  77  77  77  77
 130    43  60  69  73  75  76  78  78  78  78
 131    43  60  69  74  76  77  78  79  79  79
 132    44  61  70  75  77  78  79  80  80  80
 133    44  61  71  75  77  79  80  80  80  80
 134    44  62  71  76  78  79  80  81  81  81
 135    45  63  72  77  79  80  81  82  82  82
 136    45  63  72  77  79  80  81  82  82  82
 137    45  63  72  77  79  80  81  82  82  82
 138    46  64  73  78  80  81  82  83  83  83
 139    46  64  74  78  80  81  83  84  84  84
 140    46  64  74  79  81  82  83  84  84  84
 141    47  65  75  79  82  83  84  85  85  85
 142    47  65  75  80  82  83  85  85  85  85
 143    47  66  76  80  83  84  86  86  86  86
 144    48  66  77  81  84  85  87  87  87  87
 145    48  67  77  81  84  85  87  87  87  87
 146    48  67  78  82  85  86  88  88  88  88
 147    49  68  79  83  86  87  89  89  89  89
 148    49  68  79  83  86  88  90  90  90  90
 149    49  69  79  84  87  89  90  91  91  91
 150    50  70  80  85  88  90  91  92  92  92
 151    50  70  80  85  88  90  91  92  92  92
 152    50  70  81  86  89  91  92  93  93  93
 153    51  71  81  86  89  91  92  93  93  93
 154    51  71  82  87  90  92  93  94  94  94
 155    51  71  82  87  90  92  94  95  95  95
 156    52  72  83  88  91  93  94  95  95  95
 157    52  72  83  88  91  93  95  96  96  96
 158    52  73  84  89  92  94  96  97  97  97
 159    53  73  85  90  93  95  97  98  98  98
 160    53  74  85  91  94  96  97  99  99  99
 161    53  74  86  91  95  97  98  99  99  99
 162    54  75  87  92  96  98  99 100 100 100
 163    54  75  87  93  96  98  99 100 100 100
 164    54  76  87  93  96  98 100 101 101 101
 165    55  77  88  94  97  99 101 102 102 102
 166    55  77  88  94  97  99 101 102 102 102
 167    55  77  89  95  98 100 102 103 103 103
 168    56  78  90  96  99 101 103 104 104 104
 169    56  78  90  96  99 101 103 104 104 104
 170    56  78  91  97 100 102 104 105 105 105
 171    57  79  91  97 100 102 105 106 106 106
 172    57  79  92  98 101 103 106 106 106 106
 173    57  80  92  99 102 104 107 107 107 107
 174    58  80  93  99 102 104 107 108 108 108
 175    58  81  94 100 103 105 108 108 109 109
 176    58  81  94 100 104 106 108 108 109 109
 177    59  82  95 101 105 107 109 109 110 110
 178    59  82  95 101 105 107 109 110 111 111
 179    59  83  95 102 106 108 110 111 111 111
 180    60  84  96 103 107 109 111 112 112 112
 181    60  84  97 103 108 110 112 113 113 113
 182    60  84  97 104 108 110 112 113 113 114
 183    61  85  98 104 109 111 113 114 114 115
 184    61  85  98 105 109 111 113 114 114 115
 185    61  85  99 106 110 112 114 115 115 116
 186    62  86  99 106 110 113 115 116 116 116
 187    62  86 100 107 111 113 115 116 117 117
 188    62  87 101 108 112 114 116 117 118 118
 189    63  87 101 108 113 115 117 118 119 119
 190    63  88 102 109 113 115 117 119 119 119
 191    63  88 102 109 113 115 117 119 119 120
 192    64  89 103 110 114 116 118 120 120 121
 193    64  89 103 110 115 117 119 121 121 121
 194    64  90 104 111 116 118 120 121 121 122
 195    65  91 105 112 117 119 121 122 122 122
 196    65  91 105 112 117 119 121 122 122 123
 197    65  91 105 112 117 119 121 123 123 123
 198    66  92 106 113 118 120 122 124 124 124
 199    66  92 106 113 118 120 122 124 124 124
 200    66  92 106 114 118 120 122 124 125 125
 201    67  93 107 115 119 121 123 125 126 126
 202    67  93 108 115 120 122 124 126 127 127
 203    67  94 109 116 121 123 125 127 128 128
 204    68  94 109 116 121 124 126 128 128 129
 205    68  95 110 117 122 125 127 128 129 130
 206    68  95 110 118 123 125 127 128 129 130
 207    69  96 111 118 124 126 128 129 130 131
 208    69  96 112 119 124 127 129 130 131 132
 209    69  97 113 120 125 128 130 131 132 133
 210    70  98 114 121 126 129 131 132 133 133
 211    70  98 114 121 126 129 131 132 133 134
 212    70  98 114 121 127 129 131 132 133 134
 213    71  99 115 122 127 130 132 133 134 135
 214    71  99 115 122 128 130 132 133 134 135
 215    71  99 115 123 128 131 133 134 135 136
 216    72 100 116 123 129 132 134 134 135 136
 217    72 100 116 124 129 132 134 135 136 137
 218    72 101 117 125 130 133 135 136 137 138
 219    73 101 117 125 131 134 136 136 137 138
 220    73 102 118 126 131 134 136 137 138 139
 221    73 102 118 126 131 134 136 137 138 139
 222    74 103 119 127 132 135 137 138 139 140
 223    74 103 120 128 133 136 138 139 140 141
 224    74 104 120 128 133 136 138 139 140 141
 225    75 105 121 129 134 137 139 140 141 142
 226    75 105 121 129 134 137 139 140 141 142
 227    75 105 121 129 134 137 139 141 142 142
 228    76 106 122 130 135 138 140 142 143 143
 229    76 106 122 131 136 139 141 143 144 144
 230    76 106 123 132 137 140 142 144 145 145
 231    77 107 124 133 138 141 143 144 145 146
 232    77 107 124 133 138 141 143 145 146 146
 233    77 108 125 133 139 142 144 146 147 147
 234    78 108 126 134 140 143 145 147 148 148
 235    78 109 126 135 140 144 146 148 148 149
 236    78 109 126 135 140 144 146 148 148 149
 237    79 110 127 136 141 145 147 149 149 150
 238    79 110 128 137 142 146 148 149 150 151
 239    79 111 128 137 142 146 148 150 150 151
 240    80 112 129 138 143 147 149 151 151 152
 241    80 112 129 138 143 147 149 151 152 153
 242    80 112 129 138 144 147 149 151 153 153
 243    81 113 130 139 145 148 150 152 153 154
 244    81 113 131 140 146 149 151 153 154 154
 245    81 113 131 140 146 150 152 154 155 155
 246    82 114 132 141 147 151 153 155 156 156
 247    82 114 132 141 147 151 153 155 156 157
 248    82 115 133 142 148 151 154 156 157 157
 249    83 115 134 143 149 152 155 157 158 158
 250    83 116 134 143 149 153 156 157 158 159
 251    83 116 135 144 150 154 157 158 159 160
 252    84 117 136 145 151 155 158 159 160 161
 253    84 117 136 145 151 155 158 159 160 161
 254    84 118 136 145 151 155 158 160 161 161
 255    85 119 137 146 152 156 159 161 162 162
 256    85 119 137 146 152 156 159 161 162 163
 257    85 119 138 147 153 157 160 161 163 163
 258    86 120 138 148 154 158 161 162 164 164
 259    86 120 139 148 154 158 161 163 164 164
 260    86 120 139 148 154 158 161 163 164 164
 261    87 121 140 149 155 159 162 164 165 165
 262    87 121 140 150 156 160 163 165 166 166
 263    87 122 141 151 157 161 163 165 167 167
 264    88 122 142 152 158 162 164 166 168 168
 265    88 123 142 152 158 162 165 167 168 169
 266    88 123 143 152 159 163 166 168 169 169
 267    89 124 144 153 160 164 167 169 170 170
 268    89 124 144 154 160 165 167 169 170 171
 269    89 125 144 154 161 166 168 170 171 171
 270    90 126 145 155 161 166 169 171 172 172
 271    90 126 145 155 162 167 169 171 172 173
 272    90 126 146 156 163 167 170 172 173 174
 273    91 127 147 157 164 168 171 173 174 175
 274    91 127 147 157 164 169 171 173 174 175
 275    91 127 148 158 164 169 172 174 175 176
 276    92 128 148 158 165 170 173 175 175 177
 277    92 128 149 159 165 170 173 175 176 177
 278    92 129 149 160 166 171 173 175 177 178
 279    93 129 150 160 167 171 174 176 177 179
 280    93 130 151 161 167 172 175 177 178 179
 281    93 130 151 161 168 172 175 177 179 180
 282    94 131 152 162 169 173 176 178 180 181
 283    94 131 152 162 170 174 176 178 180 182
 284    94 132 152 163 170 174 176 178 180 182
 285    95 133 153 164 171 175 177 179 181 183
 286    95 133 154 164 171 176 178 180 182 184
 287    95 133 154 164 171 176 179 181 183 184
 288    96 134 155 165 172 177 180 182 184 185
 289    96 134 155 165 172 177 180 182 184 186
 290    96 134 156 166 173 178 181 183 184 186
 291    97 135 156 167 174 179 182 184 185 187
 292    97 135 157 167 175 180 183 185 186 187
 293    97 136 158 168 176 181 184 186 187 188
 294    98 136 158 169 177 181 184 186 188 189
 295    98 137 159 169 177 182 185 187 188 190
 296    98 137 159 170 178 183 186 188 188 190
 297    99 138 160 171 179 184 187 189 189 191
 298    99 138 160 172 179 184 187 189 190 192
 299    99 139 161 172 180 185 187 189 191 192
 300   100 140 162 173 180 185 188 190 192 193
 301   100 140 162 173 181 186 188 190 192 193
 302   100 140 162 173 181 186 189 191 192 194
 303   101 141 163 174 182 187 190 192 193 195
 304   101 141 163 175 182 187 191 193 193 195
 305   101 141 163 175 182 187 191 193 194 196
 306   102 142 164 176 183 188 192 194 195 197
 307   102 142 165 177 184 189 192 194 195 197
 308   102 143 166 177 185 190 193 195 196 198
 309   103 143 166 178 185 191 194 196 197 199
 310   103 144 167 178 186 191 195 197 198 200
 311   103 144 167 179 186 191 195 197 199 200
 312   104 145 168 180 187 192 196 198 199 201
 313   104 145 169 180 188 193 197 199 200 202
 314   104 146 170 181 189 194 198 200 201 203
 315   105 147 171 182 190 195 199 201 202 204
 316   105 147 171 182 190 195 199 201 202 204
 317   105 147 171 183 191 196 200 202 203 205
 318   106 148 172 184 192 197 200 202 204 206
 319   106 148 172 184 192 197 201 203 204 206
 320   106 148 172 184 192 198 202 204 205 207
 321   107 149 173 185 193 198 203 205 206 208
 322   107 149 173 185 194 199 203 205 207 208
 323   107 150 174 186 195 200 204 206 208 209
 324   108 150 174 187 196 200 205 207 209 210
 325   108 151 175 187 196 201 205 208 209 210
 326   108 151 175 187 196 201 205 208 210 211
 327   109 152 176 188 197 202 206 209 211 212
 328   109 152 177 189 198 203 207 210 211 213
 329   109 153 177 190 198 203 207 210 212 213
 330   110 154 178 191 199 204 208 211 213 214
 331   110 154 178 191 199 204 208 211 213 214
 332   110 154 178 191 199 204 208 211 213 215
 333   111 155 179 192 200 205 209 212 214 216
 334   111 155 179 192 200 206 210 213 215 216
 335   111 155 180 193 201 207 211 214 216 217
 336   112 156 181 194 202 208 212 214 216 218
 337   112 156 181 194 202 208 212 215 217 219
 338   112 157 182 195 203 209 213 216 218 219
 339   113 157 183 195 204 210 214 216 218 220
 340   113 158 183 196 204 210 214 217 219 221
 341   113 158 183 196 204 210 214 217 219 221
 342   114 159 184 197 205 211 215 218 220 222
 343   114 159 185 197 206 212 216 219 221 223
 344   114 160 185 198 206 212 216 219 221 223
 345   115 161 186 199 207 213 217 220 222 224
 346   115 161 186 199 208 214 218 221 223 225
 347   115 161 186 199 208 214 218 221 223 225
 348   116 162 187 200 209 215 219 222 224 226
 349   116 162 188 201 210 216 220 223 225 227
 350   116 162 188 202 211 217 221 224 226 228
 351   117 163 189 202 212 218 222 225 227 229
 352   117 163 189 203 212 218 222 225 227 229
 353   117 164 190 203 213 218 223 226 228 229
 354   118 164 191 204 214 219 224 227 229 230
 355   118 165 191 204 214 220 224 227 229 231
 356   118 165 192 205 215 221 225 228 230 232
 357   119 166 193 206 216 222 226 229 231 233
 358   119 166 193 206 216 222 226 229 232 233
 359   119 167 193 207 216 222 227 230 232 234
 360   120 168 194 208 217 223 228 231 233 235
 361   120 168 194 208 217 223 228 231 233 235
 362   120 168 195 209 218 224 229 231 233 235
 363   121 169 195 209 218 225 230 232 234 236
 364   121 169 196 210 219 226 230 233 235 237
 365   121 169 196 210 220 226 231 233 235 237
 366   122 170 197 211 220 227 232 234 236 238
 367   122 170 197 211 221 228 232 234 236 238
 368   122 171 198 212 221 228 233 235 237 239
 369   123 171 199 213 222 229 234 236 238 240
 370   123 172 199 213 222 229 234 237 239 241
 371   123 172 200 214 223 230 235 237 240 242
 372   124 173 201 215 224 231 236 238 240 242
 373   124 173 201 215 224 231 236 239 241 243
 374   124 174 201 215 225 232 237 239 241 243
 375   125 175 202 216 226 233 238 240 242 244
 376   125 175 202 216 226 233 238 240 242 244
 377   125 175 203 217 227 234 239 241 243 245
 378   126 176 204 218 228 235 240 242 244 246
 379   126 176 204 218 229 236 240 243 245 247
 380   126 176 205 219 230 236 241 244 246 248
 381   127 177 205 220 230 237 242 244 246 248
 382   127 177 206 220 231 237 242 245 247 249
 383   127 178 206 221 231 238 243 246 248 250
 384   128 178 207 222 232 239 244 247 249 251
 385   128 179 208 223 233 240 244 247 250 252
 386   128 179 208 223 233 240 244 247 250 252
 387   129 180 209 224 234 241 245 248 251 253
 388   129 180 209 224 235 242 246 249 251 253
 389   129 181 209 224 235 242 246 249 252 254
 390   130 182 210 225 236 243 247 250 253 255
 391   130 182 211 226 237 244 248 251 253 255
 392   130 182 211 226 237 244 249 252 254 256
 393   131 183 212 227 238 245 250 252 254 256
 394   131 183 212 227 238 245 250 253 255 257
 395   131 183 213 228 239 245 250 253 256 258
 396   132 184 213 229 240 246 251 254 257 259
 397   132 184 214 229 240 246 251 254 257 259
 398   132 185 215 230 241 247 252 255 258 260
 399   133 185 215 231 241 248 253 256 259 261
 400   133 186 216 231 242 249 254 257 259 262
 401   133 186 216 231 243 249 254 257 260 262
 402   134 187 217 232 243 250 255 258 261 263
 403   134 187 217 233 244 251 256 259 261 264
 404   134 188 218 233 245 251 256 259 262 264
 405   135 189 219 234 245 252 257 260 262 265
 406   135 189 219 235 246 252 257 260 263 265
 407   135 189 219 235 246 252 257 260 263 266
 408   136 190 220 236 247 253 258 261 264 267
 409   136 190 220 236 247 253 258 261 264 267
 410   136 190 220 236 247 253 258 261 264 267
 411   137 191 221 237 248 254 259 262 265 268
 412   137 191 222 238 249 255 260 263 266 269
 413   137 192 223 239 250 256 261 264 267 270
 414   138 192 223 239 251 257 262 265 268 271
 415   138 193 224 240 251 257 262 265 268 271
 416   138 193 224 240 252 258 263 266 269 272
 417   139 194 225 241 253 259 264 267 270 273
 418   139 194 226 242 254 260 265 268 271 274
 419   139 195 227 243 255 261 266 269 272 275
 420   140 196 228 244 255 261 266 269 272 275
 421   140 196 228 244 256 262 267 270 273 276
 422   140 196 228 244 256 262 267 270 273 276
 423   141 197 229 245 257 263 268 271 274 277
 424   141 197 229 245 257 264 269 272 275 278
 425   141 197 229 245 258 264 269 272 275 278
 426   142 198 230 246 259 265 270 273 276 279
 427   142 198 230 246 259 265 270 274 277 280
 428   142 199 231 247 260 266 271 275 278 281
 429   143 199 231 248 261 267 272 276 279 281
 430   143 200 232 249 261 267 273 276 279 282
 431   143 200 232 249 261 267 273 276 279 282
 432   144 201 233 250 262 268 274 277 280 283
 433   144 201 234 251 263 269 275 278 281 284
 434   144 202 234 251 263 270 275 278 281 284
 435   145 203 235 252 264 271 276 279 282 285
 436   145 203 235 252 264 271 277 280 283 286
 437   145 203 235 252 264 271 277 281 284 287
 438   146 204 236 253 265 272 278 282 285 288
 439   146 204 236 253 265 272 278 282 285 288
 440   146 204 237 254 266 273 279 283 286 289
 441   147 205 238 255 267 274 280 284 287 290
 442   147 205 238 255 268 275 281 284 287 290
 443   147 206 239 256 268 276 282 285 288 291
 444   148 206 240 257 269 276 282 286 289 291
 445   148 207 240 257 270 277 283 286 289 292
 446   148 207 240 258 270 278 283 286 289 292
 447   149 208 241 259 271 279 284 287 290 293
 448   149 208 242 259 272 280 285 288 291 294
 449   149 209 242 260 272 280 286 289 292 295
 450   150 210 243 261 273 281 287 290 293 296
 451   150 210 243 261 273 281 287 290 293 296
 452   150 210 243 261 273 282 287 290 293 296
 453   151 211 244 262 274 283 288 291 294 297
 454   151 211 245 262 275 283 289 292 295 298
 455   151 211 245 263 276 284 289 292 295 298
 456   152 212 246 264 277 285 290 293 296 299
 457   152 212 246 264 277 285 290 293 296 299
 458   152 213 247 264 277 286 291 294 297 300
 459   153 213 248 265 278 287 292 295 298 301
 460   153 214 248 266 279 287 293 296 299 302
 461   153 214 249 267 279 288 294 297 300 303
 462   154 215 250 268 280 289 294 297 300 303
 463   154 215 250 268 281 289 295 298 301 304
 464   154 216 250 268 281 290 296 299 302 304
 465   155 217 251 269 282 291 297 300 303 305
 466   155 217 251 269 282 291 297 300 303 305
 467   155 217 252 270 283 291 297 300 303 306
 468   156 218 252 271 284 292 298 301 304 306
 469   156 218 253 271 284 293 298 301 304 307
 470   156 218 253 271 284 293 299 302 305 308
 471   157 219 254 272 285 294 300 303 306 309
 472   157 219 254 273 286 295 300 304 307 310
 473   157 220 255 273 287 295 301 305 308 311
 474   158 220 256 274 288 296 302 305 308 311
 475   158 221 256 275 288 297 303 306 309 312
 476   158 221 257 275 288 297 304 307 310 313
 477   159 222 258 276 289 298 304 308 311 314
 478   159 222 258 276 290 298 305 309 312 314
 479   159 223 258 277 290 299 306 310 313 315
 480   160 224 259 278 291 300 307 310 313 315
 481   160 224 259 278 292 300 307 311 314 316
 482   160 224 260 279 292 301 308 312 315 317
 483   161 225 261 280 293 302 309 313 316 318
 484   161 225 261 280 293 302 309 313 316 318
 485   161 225 262 280 293 303 309 313 316 319
 486   162 226 262 281 294 304 310 314 317 319
 487   162 226 263 281 295 304 311 315 318 320
 488   162 227 263 282 296 305 312 316 319 321
 489   163 227 264 283 297 306 312 317 319 321
 490   163 228 265 283 297 306 313 317 320 322
 491   163 228 265 283 297 307 313 317 320 323
 492   164 229 266 284 298 308 314 318 321 324
 493   164 229 266 285 299 309 315 319 322 325
 494   164 230 266 286 300 309 316 320 323 325
 495   165 231 267 287 301 310 317 321 324 326
 496   165 231 268 287 301 310 317 321 324 326
 497   165 231 268 287 301 311 318 322 325 327
 498   166 232 269 288 302 312 318 322 325 328
 499   166 232 269 288 302 312 319 323 326 329
 500   166 232 270 289 303 313 319 323 327 330



==> anc/remainders.txt <==
+++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++
+                                                                         +
+                   Remainders of the longest sequences                   +
+                                                                         +
+++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++
+                            Ancillary file to                            +
+   "Algorithmic concepts for the computation of Jacobsthal's function"   +
+                    by Mario Ziller and John F. Morack                   +
+++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++
+                                                                         +
+ This file contains one data block for every n=2,...,54. The blocks are  +
+ separated by dashed lines. Each block includes:                         +
+                                                                         +
+    > A header line with the information:                                +
+      n        - Prime index                                             +
+      p_n      - Maximum considered prime                                +
+      omega(n) - Maximum length of appropriate sequences                 +
+      n_seq    - Number of maximum sequences                             +
+                                                                         +
+    > Line with the considered primes for easy reading                   +
+                                                                         +
+    > One line for every longest sequence with the information:          +
+      Index of the sequence                                              +
+      Index of the corresponding reverse sequence                        +
+         according to corollary 1.4                                      +
+      Separator '*'                                                      +
+      Ordered set of remainders                                          +
+         related to the primes according to remark 4 (2)                 +
+                                                                         +
+++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++

---------------------------------------------------------------------------
n=2, p_n=3, omega(n)=1, n_seq=1
primes  3
 1  1 * 1
---------------------------------------------------------------------------
n=3, p_n=5, omega(n)=2, n_seq=2
primes  3 5
 1  2 * 1 2
 2  1 * 2 1
---------------------------------------------------------------------------
n=4, p_n=7, omega(n)=4, n_seq=2
primes  3 5 7
 1  2 * 1 2 3
 2  1 * 1 3 2
---------------------------------------------------------------------------
n=5, p_n=11, omega(n)=6, n_seq=2
primes  3 5 7 11
 1  2 * 2 1 3  4
 2  1 * 2 1 4  3
---------------------------------------------------------------------------
n=6, p_n=13, omega(n)=10, n_seq=2
primes  3 5 7 11 13
 1  2 * 1 3 2  5  6
 2  1 * 1 3 2  6  5
---------------------------------------------------------------------------
n=7, p_n=17, omega(n)=12, n_seq=2
primes  3 5 7 11 13 17
 1  2 * 2 4 3  1  6  7
 2  1 * 2 4 3  1  7  6
---------------------------------------------------------------------------
n=8, p_n=19, omega(n)=16, n_seq=2
primes  3 5 7 11 13 17 19
 1  2 * 1 1 5  3  2  8  9
 2  1 * 1 1 5  3  2  9  8
---------------------------------------------------------------------------
n=9, p_n=23, omega(n)=19, n_seq=12
primes  3 5 7 11 13 17 19 23
 1 12 * 1 2 1  3  5  6  9 11
 2 11 * 1 2 1  3  5  6 11  9
 3 10 * 1 2 1  3  5  9  6 11
 4  9 * 1 2 1  3  5  9 11  6
 5  8 * 1 2 1  3  5 11  6  9
 6  7 * 1 2 1  3  5 11  9  6
 7  6 * 1 3 5  6  2  9 11 14
 8  5 * 1 3 5  6  2  9 14 11
 9  4 * 1 3 5  6  2 11  9 14
10  3 * 1 3 5  6  2 11 14  9
11  2 * 1 3 5  6  2 14  9 11
12  1 * 1 3 5  6  2 14 11  9
---------------------------------------------------------------------------
n=10, p_n=29, omega(n)=22, n_seq=2
primes  3 5 7 11 13 17 19 23 29
 1  2 * 1 4 1  6  5  3  2 11 12
 2  1 * 1 4 1  6  5  3  2 12 11
---------------------------------------------------------------------------
n=11, p_n=31, omega(n)=28, n_seq=2
primes  3 5 7 11 13 17 19 23 29 31
 1  2 * 1 2 4  9  8  6  5  3 14 15
 2  1 * 1 2 4  9  8  6  5  3 15 14
---------------------------------------------------------------------------
n=12, p_n=37, omega(n)=32, n_seq=24
primes  3 5 7 11 13 17 19 23 29 31 37
 1 24 * 1 2 1  9  5  6 11  3 14 21 24
 2 23 * 1 2 1  9  5  6 11  3 14 24 21
 3 22 * 1 2 1  9  5  6 11  3 21 14 24
 4 21 * 1 2 1  9  5  6 11  3 21 24 14
 5 20 * 1 2 1  9  5  6 11  3 24 14 21
 6 19 * 1 2 1  9  5  6 11  3 24 21 14
 7 18 * 1 2 2  4  8  3  5  6 11 14 18
 8 17 * 1 2 2  4  8  3  5  6 11 18 14
 9 16 * 1 2 2  4  8  3  5  6 14 11 18
10 15 * 1 2 2  4  8  3  5  6 14 18 11
11 14 * 1 2 2  4  8  3  5  6 18 11 14
12 13 * 1 2 2  4  8  3  5  6 18 14 11
13 12 * 2 1 3  7 12 13  9  4 15 19 22
14 11 * 2 1 3  7 12 13  9  4 15 22 19
15 10 * 2 1 3  7 12 13  9  4 19 15 22
16  9 * 2 1 3  7 12 13  9  4 19 22 15
17  8 * 2 1 3  7 12 13  9  4 22 15 19
18  7 * 2 1 3  7 12 13  9  4 22 19 15
19  6 * 2 1 4  2  2 10  3  7  9 12 19
20  5 * 2 1 4  2  2 10  3  7  9 19 12
21  4 * 2 1 4  2  2 10  3  7 12  9 19
22  3 * 2 1 4  2  2 10  3  7 12 19  9
23  2 * 2 1 4  2  2 10  3  7 19  9 12
24  1 * 2 1 4  2  2 10  3  7 19 12  9
---------------------------------------------------------------------------
n=13, p_n=41, omega(n)=36, n_seq=2
primes  3 5 7 11 13 17 19 23 29 31 37 41
 1  2 * 2 1 1  2 12 10  9  7  4  3 18 19
 2  1 * 2 1 1  2 12 10  9  7  4  3 19 18
---------------------------------------------------------------------------
n=14, p_n=43, omega(n)=44, n_seq=48
primes  3 5 7 11 13 17 19 23 29 31 37 41 43
 1 48 * 1 1 2  5  3 15 14 12 17  8 18 20 24
 2 47 * 1 1 2  5  3 15 14 12 17  8 18 24 20
 3 46 * 1 1 2  5  3 15 14 12 17  8 20 18 24
 4 45 * 1 1 2  5  3 15 14 12 17  8 20 24 18
 5 44 * 1 1 2  5  3 15 14 12 17  8 24 18 20
 6 43 * 1 1 2  5  3 15 14 12 17  8 24 20 18
 7 42 * 1 1 2  5  3 15 14 12 18  8 17 20 24
 8 41 * 1 1 2  5  3 15 14 12 18  8 17 24 20
 9 40 * 1 1 2  5  3 15 14 12 18  8 20 17 24
10 39 * 1 1 2  5  3 15 14 12 18  8 20 24 17
11 38 * 1 1 2  5  3 15 14 12 18  8 24 17 20
12 37 * 1 1 2  5  3 15 14 12 18  8 24 20 17
13 36 * 1 1 2  5  3 15 14 12 20  8 17 18 24
14 35 * 1 1 2  5  3 15 14 12 20  8 17 24 18
15 34 * 1 1 2  5  3 15 14 12 20  8 18 17 24
16 33 * 1 1 2  5  3 15 14 12 20  8 18 24 17
17 32 * 1 1 2  5  3 15 14 12 20  8 24 17 18
18 31 * 1 1 2  5  3 15 14 12 20  8 24 18 17
19 30 * 1 1 2  5  3 15 14 12 24  8 17 18 20
20 29 * 1 1 2  5  3 15 14 12 24  8 17 20 18
21 28 * 1 1 2  5  3 15 14 12 24  8 18 17 20
22 27 * 1 1 2  5  3 15 14 12 24  8 18 20 17
23 26 * 1 1 2  5  3 15 14 12 24  8 20 17 18
24 25 * 1 1 2  5  3 15 14 12 24  8 20 18 17
25 24 * 2 4 1  7  3 13 12 10 21  6 25 27 28
26 23 * 2 4 1  7  3 13 12 10 21  6 25 28 27
27 22 * 2 4 1  7  3 13 12 10 21  6 27 25 28
28 21 * 2 4 1  7  3 13 12 10 21  6 27 28 25
29 20 * 2 4 1  7  3 13 12 10 21  6 28 25 27
30 19 * 2 4 1  7  3 13 12 10 21  6 28 27 25
31 18 * 2 4 1  7  3 13 12 10 25  6 21 27 28
32 17 * 2 4 1  7  3 13 12 10 25  6 21 28 27
33 16 * 2 4 1  7  3 13 12 10 25  6 27 21 28
34 15 * 2 4 1  7  3 13 12 10 25  6 27 28 21
35 14 * 2 4 1  7  3 13 12 10 25  6 28 21 27
36 13 * 2 4 1  7  3 13 12 10 25  6 28 27 21
37 12 * 2 4 1  7  3 13 12 10 27  6 21 25 28
38 11 * 2 4 1  7  3 13 12 10 27  6 21 28 25
39 10 * 2 4 1  7  3 13 12 10 27  6 25 21 28
40  9 * 2 4 1  7  3 13 12 10 27  6 25 28 21
41  8 * 2 4 1  7  3 13 12 10 27  6 28 21 25
42  7 * 2 4 1  7  3 13 12 10 27  6 28 25 21
43  6 * 2 4 1  7  3 13 12 10 28  6 21 25 27
44  5 * 2 4 1  7  3 13 12 10 28  6 21 27 25
45  4 * 2 4 1  7  3 13 12 10 28  6 25 21 27
46  3 * 2 4 1  7  3 13 12 10 28  6 25 27 21
47  2 * 2 4 1  7  3 13 12 10 28  6 27 21 25
48  1 * 2 4 1  7  3 13 12 10 28  6 27 25 21
---------------------------------------------------------------------------
n=15, p_n=47, omega(n)=49, n_seq=24
primes  3 5 7 11 13 17 19 23 29 31 37 41 43 47
 1 18 * 1 1 2  5  3 15  1 12 18 17  8 14 24 33
 2 17 * 1 1 2  5  3 15  1 12 18 17  8 14 33 24
 3 16 * 1 1 2  5  3 15  1 12 18 17  8 24 14 33
 4 15 * 1 1 2  5  3 15  1 12 18 17  8 24 33 14
 5 14 * 1 1 2  5  3 15  1 12 18 17  8 33 14 24
 6 13 * 1 1 2  5  3 15  1 12 18 17  8 33 24 14
 7 24 * 1 1 2  5  3 15 14 12 18 17  8 20 24 39
 8 23 * 1 1 2  5  3 15 14 12 18 17  8 20 39 24
 9 22 * 1 1 2  5  3 15 14 12 18 17  8 24 20 39
10 21 * 1 1 2  5  3 15 14 12 18 17  8 24 39 20
11 20 * 1 1 2  5  3 15 14 12 18 17  8 39 20 24
12 19 * 1 1 2  5  3 15 14 12 18 17  8 39 24 20
13  6 * 1 4 6  1  8  1 11 15  3  2  5 17 26 36
14  5 * 1 4 6  1  8  1 11 15  3  2  5 17 36 26
15  4 * 1 4 6  1  8  1 11 15  3  2  5 26 17 36
16  3 * 1 4 6  1  8  1 11 15  3  2  5 26 36 17
17  2 * 1 4 6  1  8  1 11 15  3  2  5 36 17 26
18  1 * 1 4 6  1  8  1 11 15  3  2  5 36 26 17
19 12 * 1 4 6  1  8  1 17 15  3  2  5 11 26 30
20 11 * 1 4 6  1  8  1 17 15  3  2  5 11 30 26
21 10 * 1 4 6  1  8  1 17 15  3  2  5 26 11 30
22  9 * 1 4 6  1  8  1 17 15  3  2  5 26 30 11
23  8 * 1 4 6  1  8  1 17 15  3  2  5 30 11 26
24  7 * 1 4 6  1  8  1 17 15  3  2  5 30 26 11
---------------------------------------------------------------------------
n=16, p_n=53, omega(n)=52, n_seq=240
primes    3 5 7 11 13 17 19 23 29 31 37 41 43 47 53
  1 222 * 1 1 2  5  3 15  1 12 18 17  8  9 14 24 33
  2 221 * 1 1 2  5  3 15  1 12 18 17  8  9 14 33 24
  3 220 * 1 1 2  5  3 15  1 12 18 17  8  9 24 14 33
  4 219 * 1 1 2  5  3 15  1 12 18 17  8  9 24 33 14
  5 218 * 1 1 2  5  3 15  1 12 18 17  8  9 33 14 24
  6 217 * 1 1 2  5  3 15  1 12 18 17  8  9 33 24 14
  7 236 * 1 1 2  5  3 15  1 12 18 17  8 14  7 24 33
  8 235 * 1 1 2  5  3 15  1 12 18 17  8 14  7 33 24
  9 239 * 1 1 2  5  3 15  1 12 18 17  8 14 24  3 33
 10 240 * 1 1 2  5  3 15  1 12 18 17  8 14 24 33 50
 11 237 * 1 1 2  5  3 15  1 12 18 17  8 14 33  3 24
 12 238 * 1 1 2  5  3 15  1 12 18 17  8 14 33 24 50
 13 230 * 1 1 2  5  3 15  1 12 18 17  8 24  7 14 33
 14 229 * 1 1 2  5  3 15  1 12 18 17  8 24  7 33 14
 15 233 * 1 1 2  5  3 15  1 12 18 17  8 24 14  3 33
 16 234 * 1 1 2  5  3 15  1 12 18 17  8 24 14 33 50
 17 231 * 1 1 2  5  3 15  1 12 18 17  8 24 33  3 14
 18 232 * 1 1 2  5  3 15  1 12 18 17  8 24 33 14 50
 19 224 * 1 1 2  5  3 15  1 12 18 17  8 33  7 14 24
 20 223 * 1 1 2  5  3 15  1 12 18 17  8 33  7 24 14
 21 227 * 1 1 2  5  3 15  1 12 18 17  8 33 14  3 24
 22 228 * 1 1 2  5  3 15  1 12 18 17  8 33 14 24 50
 23 225 * 1 1 2  5  3 15  1 12 18 17  8 33 24  3 14
 24 226 * 1 1 2  5  3 15  1 12 18 17  8 33 24 14 50
 25 198 * 1 1 2  5  3 15 14 12 18 17  8  9 20 24 39
 26 197 * 1 1 2  5  3 15 14 12 18 17  8  9 20 39 24
 27 196 * 1 1 2  5  3 15 14 12 18 17  8  9 24 20 39
 28 195 * 1 1 2  5  3 15 14 12 18 17  8  9 24 39 20
 29 194 * 1 1 2  5  3 15 14 12 18 17  8  9 39 20 24
 30 193 * 1 1 2  5  3 15 14 12 18 17  8  9 39 24 20
 31 212 * 1 1 2  5  3 15 14 12 18 17  8 20  7 24 39
 32 211 * 1 1 2  5  3 15 14 12 18 17  8 20  7 39 24
 33 215 * 1 1 2  5  3 15 14 12 18 17  8 20 24  3 39
 34 216 * 1 1 2  5  3 15 14 12 18 17  8 20 24 39 50
 35 213 * 1 1 2  5  3 15 14 12 18 17  8 20 39  3 24
 36 214 * 1 1 2  5  3 15 14 12 18 17  8 20 39 24 50
 37 206 * 1 1 2  5  3 15 14 12 18 17  8 24  7 20 39
 38 205 * 1 1 2  5  3 15 14 12 18 17  8 24  7 39 20
 39 209 * 1 1 2  5  3 15 14 12 18 17  8 24 20  3 39
 40 210 * 1 1 2  5  3 15 14 12 18 17  8 24 20 39 50
 41 207 * 1 1 2  5  3 15 14 12 18 17  8 24 39  3 20
 42 208 * 1 1 2  5  3 15 14 12 18 17  8 24 39 20 50
 43 200 * 1 1 2  5  3 15 14 12 18 17  8 39  7 20 24
 44 199 * 1 1 2  5  3 15 14 12 18 17  8 39  7 24 20
 45 203 * 1 1 2  5  3 15 14 12 18 17  8 39 20  3 24
 46 204 * 1 1 2  5  3 15 14 12 18 17  8 39 20 24 50
 47 201 * 1 1 2  5  3 15 14 12 18 17  8 39 24  3 20
 48 202 * 1 1 2  5  3 15 14 12 18 17  8 39 24 20 50
 49 192 * 1 1 2  5  3 16  1 12 18 17  8 14 15 24 32
 50 191 * 1 1 2  5  3 16  1 12 18 17  8 14 15 32 24
 51 190 * 1 1 2  5  3 16  1 12 18 17  8 14 24 15 32
 52 189 * 1 1 2  5  3 16  1 12 18 17  8 14 24 32 15
 53 188 * 1 1 2  5  3 16  1 12 18 17  8 14 32 15 24
 54 187 * 1 1 2  5  3 16  1 12 18 17  8 14 32 24 15
 55 186 * 1 1 2  5  3 16  1 12 18 17  8 15 14 24 32
 56 185 * 1 1 2  5  3 16  1 12 18 17  8 15 14 32 24
 57 184 * 1 1 2  5  3 16  1 12 18 17  8 15 24 14 32
 58 183 * 1 1 2  5  3 16  1 12 18 17  8 15 24 32 14
 59 182 * 1 1 2  5  3 16  1 12 18 17  8 15 32 14 24
 60 181 * 1 1 2  5  3 16  1 12 18 17  8 15 32 24 14
 61 180 * 1 1 2  5  3 16  1 12 18 17  8 24 14 15 32
 62 179 * 1 1 2  5  3 16  1 12 18 17  8 24 14 32 15
 63 178 * 1 1 2  5  3 16  1 12 18 17  8 24 15 14 32
 64 177 * 1 1 2  5  3 16  1 12 18 17  8 24 15 32 14
 65 176 * 1 1 2  5  3 16  1 12 18 17  8 24 32 14 15
 66 175 * 1 1 2  5  3 16  1 12 18 17  8 24 32 15 14
 67 174 * 1 1 2  5  3 16  1 12 18 17  8 32 14 15 24
 68 173 * 1 1 2  5  3 16  1 12 18 17  8 32 14 24 15
 69 172 * 1 1 2  5  3 16  1 12 18 17  8 32 15 14 24
 70 171 * 1 1 2  5  3 16  1 12 18 17  8 32 15 24 14
 71 170 * 1 1 2  5  3 16  1 12 18 17  8 32 24 14 15
 72 169 * 1 1 2  5  3 16  1 12 18 17  8 32 24 15 14
 73 150 * 1 1 2  6  3 15  8 12 18 14  1 20  5 24 33
 74 149 * 1 1 2  6  3 15  8 12 18 14  1 20  5 33 24
 75 148 * 1 1 2  6  3 15  8 12 18 14  1 24  5 20 33
 76 147 * 1 1 2  6  3 15  8 12 18 14  1 24  5 33 20
 77 146 * 1 1 2  6  3 15  8 12 18 14  1 33  5 20 24
 78 145 * 1 1 2  6  3 15  8 12 18 14  1 33  5 24 20
 79 168 * 1 1 2  6  3 15  8 12 18 14 20 24  5 33 38
 80 167 * 1 1 2  6  3 15  8 12 18 14 20 24  5 38 33
 81 166 * 1 1 2  6  3 15  8 12 18 14 20 33  5 24 38
 82 165 * 1 1 2  6  3 15  8 12 18 14 20 33  5 38 24
 83 164 * 1 1 2  6  3 15  8 12 18 14 20 38  5 24 33
 84 163 * 1 1 2  6  3 15  8 12 18 14 20 38  5 33 24
 85 162 * 1 1 2  6  3 15  8 12 18 14 24 20  5 33 38
 86 161 * 1 1 2  6  3 15  8 12 18 14 24 20  5 38 33
 87 160 * 1 1 2  6  3 15  8 12 18 14 24 33  5 20 38
 88 159 * 1 1 2  6  3 15  8 12 18 14 24 33  5 38 20
 89 158 * 1 1 2  6  3 15  8 12 18 14 24 38  5 20 33
 90 157 * 1 1 2  6  3 15  8 12 18 14 24 38  5 33 20
 91 156 * 1 1 2  6  3 15  8 12 18 14 33 20  5 24 38
 92 155 * 1 1 2  6  3 15  8 12 18 14 33 20  5 38 24
 93 154 * 1 1 2  6  3 15  8 12 18 14 33 24  5 20 38
 94 153 * 1 1 2  6  3 15  8 12 18 14 33 24  5 38 20
 95 152 * 1 1 2  6  3 15  8 12 18 14 33 38  5 20 24
 96 151 * 1 1 2  6  3 15  8 12 18 14 33 38  5 24 20
 97 132 * 1 1 2  6  3 15 14 12 18  7  8 20  5 24 27
 98 131 * 1 1 2  6  3 15 14 12 18  7  8 20  5 27 24
 99 130 * 1 1 2  6  3 15 14 12 18  7  8 24  5 20 27
100 129 * 1 1 2  6  3 15 14 12 18  7  8 24  5 27 20
101 128 * 1 1 2  6  3 15 14 12 18  7  8 27  5 20 24
102 127 * 1 1 2  6  3 15 14 12 18  7  8 27  5 24 20
103 126 * 1 1 2  6  3 15 14 12 18 20  8 24  5 27 38
104 125 * 1 1 2  6  3 15 14 12 18 20  8 24  5 38 27
105 124 * 1 1 2  6  3 15 14 12 18 20  8 27  5 24 38
106 123 * 1 1 2  6  3 15 14 12 18 20  8 27  5 38 24
107 122 * 1 1 2  6  3 15 14 12 18 20  8 38  5 24 27
108 121 * 1 1 2  6  3 15 14 12 18 20  8 38  5 27 24
109 144 * 1 1 2  6  3 15 14 12 18 24  8 20  5 27 38
110 143 * 1 1 2  6  3 15 14 12 18 24  8 20  5 38 27
111 142 * 1 1 2  6  3 15 14 12 18 24  8 27  5 20 38
112 141 * 1 1 2  6  3 15 14 12 18 24  8 27  5 38 20
113 140 * 1 1 2  6  3 15 14 12 18 24  8 38  5 20 27
114 139 * 1 1 2  6  3 15 14 12 18 24  8 38  5 27 20
115 138 * 1 1 2  6  3 15 14 12 18 27  8 20  5 24 38
116 137 * 1 1 2  6  3 15 14 12 18 27  8 20  5 38 24
117 136 * 1 1 2  6  3 15 14 12 18 27  8 24  5 20 38
118 135 * 1 1 2  6  3 15 14 12 18 27  8 24  5 38 20
119 134 * 1 1 2  6  3 15 14 12 18 27  8 38  5 20 24
120 133 * 1 1 2  6  3 15 14 12 18 27  8 38  5 24 20
121 108 * 1 2 2  3 11  4  1 18  6  2  8 15  5 26 29
122 107 * 1 2 2  3 11  4  1 18  6  2  8 15  5 29 26
123 106 * 1 2 2  3 11  4  1 18  6  2  8 26  5 15 29
124 105 * 1 2 2  3 11  4  1 18  6  2  8 26  5 29 15
125 104 * 1 2 2  3 11  4  1 18  6  2  8 29  5 15 26
126 103 * 1 2 2  3 11  4  1 18  6  2  8 29  5 26 15
127 102 * 1 2 2  3 11  4  1 18  6 15  8 26  5 29 33
128 101 * 1 2 2  3 11  4  1 18  6 15  8 26  5 33 29
129 100 * 1 2 2  3 11  4  1 18  6 15  8 29  5 26 33
130  99 * 1 2 2  3 11  4  1 18  6 15  8 29  5 33 26
131  98 * 1 2 2  3 11  4  1 18  6 15  8 33  5 26 29
132  97 * 1 2 2  3 11  4  1 18  6 15  8 33  5 29 26
133 120 * 1 2 2  3 11  4  1 18  6 26  8 15  5 29 33
134 119 * 1 2 2  3 11  4  1 18  6 26  8 15  5 33 29
135 118 * 1 2 2  3 11  4  1 18  6 26  8 29  5 15 33
136 117 * 1 2 2  3 11  4  1 18  6 26  8 29  5 33 15
137 116 * 1 2 2  3 11  4  1 18  6 26  8 33  5 15 29
138 115 * 1 2 2  3 11  4  1 18  6 26  8 33  5 29 15
139 114 * 1 2 2  3 11  4  1 18  6 29  8 15  5 26 33
140 113 * 1 2 2  3 11  4  1 18  6 29  8 15  5 33 26
141 112 * 1 2 2  3 11  4  1 18  6 29  8 26  5 15 33
142 111 * 1 2 2  3 11  4  1 18  6 29  8 26  5 33 15
143 110 * 1 2 2  3 11  4  1 18  6 29  8 33  5 15 26
144 109 * 1 2 2  3 11  4  1 18  6 29  8 33  5 26 15
145  78 * 1 2 2  3 11  4  7 18  6  8 15 20  5 29 33
146  77 * 1 2 2  3 11  4  7 18  6  8 15 20  5 33 29
147  76 * 1 2 2  3 11  4  7 18  6  8 15 29  5 20 33
148  75 * 1 2 2  3 11  4  7 18  6  8 15 29  5 33 20
149  74 * 1 2 2  3 11  4  7 18  6  8 15 33  5 20 29
150  73 * 1 2 2  3 11  4  7 18  6  8 15 33  5 29 20
151  96 * 1 2 2  3 11  4  7 18  6  8 20 15  5 29 33
152  95 * 1 2 2  3 11  4  7 18  6  8 20 15  5 33 29
153  94 * 1 2 2  3 11  4  7 18  6  8 20 29  5 15 33
154  93 * 1 2 2  3 11  4  7 18  6  8 20 29  5 33 15
155  92 * 1 2 2  3 11  4  7 18  6  8 20 33  5 15 29
156  91 * 1 2 2  3 11  4  7 18  6  8 20 33  5 29 15
157  90 * 1 2 2  3 11  4  7 18  6  8 29 15  5 20 33
158  89 * 1 2 2  3 11  4  7 18  6  8 29 15  5 33 20
159  88 * 1 2 2  3 11  4  7 18  6  8 29 20  5 15 33
160  87 * 1 2 2  3 11  4  7 18  6  8 29 20  5 33 15
161  86 * 1 2 2  3 11  4  7 18  6  8 29 33  5 15 20
162  85 * 1 2 2  3 11  4  7 18  6  8 29 33  5 20 15
163  84 * 1 2 2  3 11  4  7 18  6  8 33 15  5 20 29
164  83 * 1 2 2  3 11  4  7 18  6  8 33 15  5 29 20
165  82 * 1 2 2  3 11  4  7 18  6  8 33 20  5 15 29
166  81 * 1 2 2  3 11  4  7 18  6  8 33 20  5 29 15
167  80 * 1 2 2  3 11  4  7 18  6  8 33 29  5 15 20
168  79 * 1 2 2  3 11  4  7 18  6  8 33 29  5 20 15
169  72 * 1 2 2  4 11  3 14 18  6  5  8 21 29 38 39
170  71 * 1 2 2  4 11  3 14 18  6  5  8 21 29 39 38
171  70 * 1 2 2  4 11  3 14 18  6  5  8 21 38 29 39
172  69 * 1 2 2  4 11  3 14 18  6  5  8 21 38 39 29
173  68 * 1 2 2  4 11  3 14 18  6  5  8 21 39 29 38
174  67 * 1 2 2  4 11  3 14 18  6  5  8 21 39 38 29
175  66 * 1 2 2  4 11  3 14 18  6  5  8 29 21 38 39
176  65 * 1 2 2  4 11  3 14 18  6  5  8 29 21 39 38
177  64 * 1 2 2  4 11  3 14 18  6  5  8 29 38 21 39
178  63 * 1 2 2  4 11  3 14 18  6  5  8 29 38 39 21
179  62 * 1 2 2  4 11  3 14 18  6  5  8 29 39 21 38
180  61 * 1 2 2  4 11  3 14 18  6  5  8 29 39 38 21
181  60 * 1 2 2  4 11  3 14 18  6  5  8 38 21 29 39
182  59 * 1 2 2  4 11  3 14 18  6  5  8 38 21 39 29
183  58 * 1 2 2  4 11  3 14 18  6  5  8 38 29 21 39
184  57 * 1 2 2  4 11  3 14 18  6  5  8 38 29 39 21
185  56 * 1 2 2  4 11  3 14 18  6  5  8 38 39 21 29
186  55 * 1 2 2  4 11  3 14 18  6  5  8 38 39 29 21
187  54 * 1 2 2  4 11  3 14 18  6  5  8 39 21 29 38
188  53 * 1 2 2  4 11  3 14 18  6  5  8 39 21 38 29
189  52 * 1 2 2  4 11  3 14 18  6  5  8 39 29 21 38
190  51 * 1 2 2  4 11  3 14 18  6  5  8 39 29 38 21
191  50 * 1 2 2  4 11  3 14 18  6  5  8 39 38 21 29
192  49 * 1 2 2  4 11  3 14 18  6  5  8 39 38 29 21
193  30 * 1 2 2  4 11  4  1 18  6  5  8  3 14 29 33
194  29 * 1 2 2  4 11  4  1 18  6  5  8  3 14 33 29
195  28 * 1 2 2  4 11  4  1 18  6  5  8  3 29 14 33
196  27 * 1 2 2  4 11  4  1 18  6  5  8  3 29 33 14
197  26 * 1 2 2  4 11  4  1 18  6  5  8  3 33 14 29
198  25 * 1 2 2  4 11  4  1 18  6  5  8  3 33 29 14
199  44 * 1 2 2  4 11  4  1 18  6  5  8 14  3 29 33
200  43 * 1 2 2  4 11  4  1 18  6  5  8 14  3 33 29
201  47 * 1 2 2  4 11  4  1 18  6  5  8 14 29  3 33
202  48 * 1 2 2  4 11  4  1 18  6  5  8 14 29 33  3
203  45 * 1 2 2  4 11  4  1 18  6  5  8 14 33  3 29
204  46 * 1 2 2  4 11  4  1 18  6  5  8 14 33 29  3
205  38 * 1 2 2  4 11  4  1 18  6  5  8 29  3 14 33
206  37 * 1 2 2  4 11  4  1 18  6  5  8 29  3 33 14
207  41 * 1 2 2  4 11  4  1 18  6  5  8 29 14  3 33
208  42 * 1 2 2  4 11  4  1 18  6  5  8 29 14 33  3
209  39 * 1 2 2  4 11  4  1 18  6  5  8 29 33  3 14
210  40 * 1 2 2  4 11  4  1 18  6  5  8 29 33 14  3
211  32 * 1 2 2  4 11  4  1 18  6  5  8 33  3 14 29
212  31 * 1 2 2  4 11  4  1 18  6  5  8 33  3 29 14
213  35 * 1 2 2  4 11  4  1 18  6  5  8 33 14  3 29
214  36 * 1 2 2  4 11  4  1 18  6  5  8 33 14 29  3
215  33 * 1 2 2  4 11  4  1 18  6  5  8 33 29  3 14
216  34 * 1 2 2  4 11  4  1 18  6  5  8 33 29 14  3
217   6 * 1 2 2  4 11  4 14 18  6  5  8  3 20 29 39
218   5 * 1 2 2  4 11  4 14 18  6  5  8  3 20 39 29
219   4 * 1 2 2  4 11  4 14 18  6  5  8  3 29 20 39
220   3 * 1 2 2  4 11  4 14 18  6  5  8  3 29 39 20
221   2 * 1 2 2  4 11  4 14 18  6  5  8  3 39 20 29
222   1 * 1 2 2  4 11  4 14 18  6  5  8  3 39 29 20
223  20 * 1 2 2  4 11  4 14 18  6  5  8 20  3 29 39
224  19 * 1 2 2  4 11  4 14 18  6  5  8 20  3 39 29
225  23 * 1 2 2  4 11  4 14 18  6  5  8 20 29  3 39
226  24 * 1 2 2  4 11  4 14 18  6  5  8 20 29 39  3
227  21 * 1 2 2  4 11  4 14 18  6  5  8 20 39  3 29
228  22 * 1 2 2  4 11  4 14 18  6  5  8 20 39 29  3
229  14 * 1 2 2  4 11  4 14 18  6  5  8 29  3 20 39
230  13 * 1 2 2  4 11  4 14 18  6  5  8 29  3 39 20
231  17 * 1 2 2  4 11  4 14 18  6  5  8 29 20  3 39
232  18 * 1 2 2  4 11  4 14 18  6  5  8 29 20 39  3
233  15 * 1 2 2  4 11  4 14 18  6  5  8 29 39  3 20
234  16 * 1 2 2  4 11  4 14 18  6  5  8 29 39 20  3
235   8 * 1 2 2  4 11  4 14 18  6  5  8 39  3 20 29
236   7 * 1 2 2  4 11  4 14 18  6  5  8 39  3 29 20
237  11 * 1 2 2  4 11  4 14 18  6  5  8 39 20  3 29
238  12 * 1 2 2  4 11  4 14 18  6  5  8 39 20 29  3
239   9 * 1 2 2  4 11  4 14 18  6  5  8 39 29  3 20
240  10 * 1 2 2  4 11  4 14 18  6  5  8 39 29 20  3
---------------------------------------------------------------------------
n=17, p_n=59, omega(n)=58, n_seq=60
primes  3 5 7 11 13 17 19 23 29 31 37 41 43 47 53 59
 1 60 * 1 1 1  1  1  1  1  1  9  2 17  3  5 30 32 42
 2 59 * 1 1 1  1  1  1  1  1  9  2 17  3  5 30 42 32
 3 58 * 1 1 1  1  1  1  1  1  9  2 17  3  5 32 30 42
 4 57 * 1 1 1  1  1  1  1  1  9  2 17  3  5 32 42 30
 5 56 * 1 1 1  1  1  1  1  1  9  2 17  3  5 42 30 32
 6 55 * 1 1 1  1  1  1  1  1  9  2 17  3  5 42 32 30
 7 44 * 1 1 2  2  3 15  1  4 18 14 17 12  5  8 33 38
 8 43 * 1 1 2  2  3 15  1  4 18 14 17 12  5  8 38 33
 9 48 * 1 1 2  2  3 15  1  4 18 14 17 12  5 33  8 38
10 47 * 1 1 2  2  3 15  1  4 18 14 17 12  5 33 38  8
11 46 * 1 1 2  2  3 15  1  4 18 14 17 12  5 38  8 33
12 45 * 1 1 2  2  3 15  1  4 18 14 17 12  5 38 33  8
13 54 * 1 1 2  2  3 15 14  4 18  8 17 12  5 20 38 45
14 53 * 1 1 2  2  3 15 14  4 18  8 17 12  5 20 45 38
15 52 * 1 1 2  2  3 15 14  4 18  8 17 12  5 38 20 45
16 51 * 1 1 2  2  3 15 14  4 18  8 17 12  5 38 45 20
17 50 * 1 1 2  2  3 15 14  4 18  8 17 12  5 45 20 38
18 49 * 1 1 2  2  3 15 14  4 18  8 17 12  5 45 38 20
19 32 * 1 1 2  2  3 16  1 15 18 14 17 12  5  8 27 32
20 31 * 1 1 2  2  3 16  1 15 18 14 17 12  5  8 32 27
21 36 * 1 1 2  2  3 16  1 15 18 14 17 12  5 27  8 32
22 35 * 1 1 2  2  3 16  1 15 18 14 17 12  5 27 32  8
23 34 * 1 1 2  2  3 16  1 15 18 14 17 12  5 32  8 27
24 33 * 1 1 2  2  3 16  1 15 18 14 17 12  5 32 27  8
25 42 * 1 1 2  2  3 16  8 15 18 14 17 12  5 20 32 39
26 41 * 1 1 2  2  3 16  8 15 18 14 17 12  5 20 39 32
27 40 * 1 1 2  2  3 16  8 15 18 14 17 12  5 32 20 39
28 39 * 1 1 2  2  3 16  8 15 18 14 17 12  5 32 39 20
29 38 * 1 1 2  2  3 16  8 15 18 14 17 12  5 39 20 32
30 37 * 1 1 2  2  3 16  8 15 18 14 17 12  5 39 32 20
31 20 * 1 3 1  2  4  9  1 21 12 14  5  6 11  4 27 32
32 19 * 1 3 1  2  4  9  1 21 12 14  5  6 11  4 32 27
33 24 * 1 3 1  2  4  9  1 21 12 14  5  6 11 27 32 51
34 23 * 1 3 1  2  4  9  1 21 12 14  5  6 11 27 51 32
35 22 * 1 3 1  2  4  9  1 21 12 14  5  6 11 32 27 51
36 21 * 1 3 1  2  4  9  1 21 12 14  5  6 11 32 51 27
37 30 * 1 3 1  2  4  9 13 21 12 14  5  6 11 20 27 39
38 29 * 1 3 1  2  4  9 13 21 12 14  5  6 11 20 39 27
39 28 * 1 3 1  2  4  9 13 21 12 14  5  6 11 27 20 39
40 27 * 1 3 1  2  4  9 13 21 12 14  5  6 11 27 39 20
41 26 * 1 3 1  2  4  9 13 21 12 14  5  6 11 39 20 27
42 25 * 1 3 1  2  4  9 13 21 12 14  5  6 11 39 27 20
43  8 * 1 3 1  2  4 10  1  9 12 14  5  6 11  4 21 26
44  7 * 1 3 1  2  4 10  1  9 12 14  5  6 11  4 26 21
45 12 * 1 3 1  2  4 10  1  9 12 14  5  6 11 21 26 51
46 11 * 1 3 1  2  4 10  1  9 12 14  5  6 11 21 51 26
47 10 * 1 3 1  2  4 10  1  9 12 14  5  6 11 26 21 51
48  9 * 1 3 1  2  4 10  1  9 12 14  5  6 11 26 51 21
49 18 * 1 3 1  2  4 10  7  9 12 20  5  6 11 14 21 39
50 17 * 1 3 1  2  4 10  7  9 12 20  5  6 11 14 39 21
51 16 * 1 3 1  2  4 10  7  9 12 20  5  6 11 21 14 39
52 15 * 1 3 1  2  4 10  7  9 12 20  5  6 11 21 39 14
53 14 * 1 3 1  2  4 10  7  9 12 20  5  6 11 39 14 21
54 13 * 1 3 1  2  4 10  7  9 12 20  5  6 11 39 21 14
55  6 * 1 3 2  3  6  7  1 12 21 26  5 15 11 17 27 29
56  5 * 1 3 2  3  6  7  1 12 21 26  5 15 11 17 29 27
57  4 * 1 3 2  3  6  7  1 12 21 26  5 15 11 27 17 29
58  3 * 1 3 2  3  6  7  1 12 21 26  5 15 11 27 29 17
59  2 * 1 3 2  3  6  7  1 12 21 26  5 15 11 29 17 27
60  1 * 1 3 2  3  6  7  1 12 21 26  5 15 11 29 27 17
---------------------------------------------------------------------------
n=18, p_n=61, omega(n)=65, n_seq=12
primes  3 5 7 11 13 17 19 23 29 31 37 41 43 47 53 59 61
 1 12 * 1 3 2  3  2  5  7  4  6 11 20 21 17 12 24 29 32
 2 11 * 1 3 2  3  2  5  7  4  6 11 20 21 17 12 24 32 29
 3 10 * 1 3 2  3  2  5  7  4  6 11 20 21 17 12 29 24 32
 4  9 * 1 3 2  3  2  5  7  4  6 11 20 21 17 12 29 32 24
 5  8 * 1 3 2  3  2  5  7  4  6 11 20 21 17 12 32 24 29
 6  7 * 1 3 2  3  2  5  7  4  6 11 20 21 17 12 32 29 24
 7  6 * 2 3 1  8 12 10  2 16  2 24  9  4  6  7 34 37 42
 8  5 * 2 3 1  8 12 10  2 16  2 24  9  4  6  7 34 42 37
 9  4 * 2 3 1  8 12 10  2 16  2 24  9  4  6  7 37 34 42
10  3 * 2 3 1  8 12 10  2 16  2 24  9  4  6  7 37 42 34
11  2 * 2 3 1  8 12 10  2 16  2 24  9  4  6  7 42 34 37
12  1 * 2 3 1  8 12 10  2 16  2 24  9  4  6  7 42 37 34
---------------------------------------------------------------------------
n=19, p_n=67, omega(n)=75, n_seq=144
primes    3 5 7 11 13 17 19 23 29 31 37 41 43 47 53 59 61 67
  1 144 * 2 2 5  3  8 13  9  1 10 15 18  4  6 16 31 43 48 51
  2 143 * 2 2 5  3  8 13  9  1 10 15 18  4  6 16 31 43 51 48
  3 142 * 2 2 5  3  8 13  9  1 10 15 18  4  6 16 31 48 43 51
  4 141 * 2 2 5  3  8 13  9  1 10 15 18  4  6 16 31 48 51 43
  5 140 * 2 2 5  3  8 13  9  1 10 15 18  4  6 16 31 51 43 48
  6 139 * 2 2 5  3  8 13  9  1 10 15 18  4  6 16 31 51 48 43
  7 138 * 2 2 5  3  8 13  9  1 10 15 18  4  6 16 43 31 48 51
  8 137 * 2 2 5  3  8 13  9  1 10 15 18  4  6 16 43 31 51 48
  9 136 * 2 2 5  3  8 13  9  1 10 15 18  4  6 16 43 48 31 51
 10 135 * 2 2 5  3  8 13  9  1 10 15 18  4  6 16 43 48 51 31
 11 134 * 2 2 5  3  8 13  9  1 10 15 18  4  6 16 43 51 31 48
 12 133 * 2 2 5  3  8 13  9  1 10 15 18  4  6 16 43 51 48 31
 13 132 * 2 2 5  3  8 13  9  1 10 15 18  4  6 16 48 31 43 51
 14 131 * 2 2 5  3  8 13  9  1 10 15 18  4  6 16 48 31 51 43
 15 130 * 2 2 5  3  8 13  9  1 10 15 18  4  6 16 48 43 31 51
 16 129 * 2 2 5  3  8 13  9  1 10 15 18  4  6 16 48 43 51 31
 17 128 * 2 2 5  3  8 13  9  1 10 15 18  4  6 16 48 51 31 43
 18 127 * 2 2 5  3  8 13  9  1 10 15 18  4  6 16 48 51 43 31
 19 126 * 2 2 5  3  8 13  9  1 10 15 18  4  6 16 51 31 43 48
 20 125 * 2 2 5  3  8 13  9  1 10 15 18  4  6 16 51 31 48 43
 21 124 * 2 2 5  3  8 13  9  1 10 15 18  4  6 16 51 43 31 48
 22 123 * 2 2 5  3  8 13  9  1 10 15 18  4  6 16 51 43 48 31
 23 122 * 2 2 5  3  8 13  9  1 10 15 18  4  6 16 51 48 31 43
 24 121 * 2 2 5  3  8 13  9  1 10 15 18  4  6 16 51 48 43 31
 25 114 * 2 2 5  3  8 13  9  1 16 15 18  2  6  4 10 31 39 48
 26 113 * 2 2 5  3  8 13  9  1 16 15 18  2  6  4 10 31 48 39
 27 112 * 2 2 5  3  8 13  9  1 16 15 18  2  6  4 10 39 31 48
 28 111 * 2 2 5  3  8 13  9  1 16 15 18  2  6  4 10 39 48 31
 29 110 * 2 2 5  3  8 13  9  1 16 15 18  2  6  4 10 48 31 39
 30 109 * 2 2 5  3  8 13  9  1 16 15 18  2  6  4 10 48 39 31
 31 108 * 2 2 5  3  8 13  9  1 16 15 18  7  6  4 10 31 39 43
 32 107 * 2 2 5  3  8 13  9  1 16 15 18  7  6  4 10 31 43 39
 33 106 * 2 2 5  3  8 13  9  1 16 15 18  7  6  4 10 39 31 43
 34 105 * 2 2 5  3  8 13  9  1 16 15 18  7  6  4 10 39 43 31
 35 104 * 2 2 5  3  8 13  9  1 16 15 18  7  6  4 10 43 31 39
 36 103 * 2 2 5  3  8 13  9  1 16 15 18  7  6  4 10 43 39 31
 37  84 * 2 2 5  3  8 13  9  1 16 15 18 10  6  1 31  4 39 43
 38  83 * 2 2 5  3  8 13  9  1 16 15 18 10  6  1 31  4 43 39
 39  82 * 2 2 5  3  8 13  9  1 16 15 18 10  6  1 39  4 31 43
 40  81 * 2 2 5  3  8 13  9  1 16 15 18 10  6  1 39  4 43 31
 41  80 * 2 2 5  3  8 13  9  1 16 15 18 10  6  1 43  4 31 39
 42  79 * 2 2 5  3  8 13  9  1 16 15 18 10  6  1 43  4 39 31
 43 102 * 2 2 5  3  8 13  9  1 16 15 18 10  6 31 39  4 43 48
 44 101 * 2 2 5  3  8 13  9  1 16 15 18 10  6 31 39  4 48 43
 45 100 * 2 2 5  3  8 13  9  1 16 15 18 10  6 31 43  4 39 48
 46  99 * 2 2 5  3  8 13  9  1 16 15 18 10  6 31 43  4 48 39
 47  98 * 2 2 5  3  8 13  9  1 16 15 18 10  6 31 48  4 39 43
 48  97 * 2 2 5  3  8 13  9  1 16 15 18 10  6 31 48  4 43 39
 49  96 * 2 2 5  3  8 13  9  1 16 15 18 10  6 39 31  4 43 48
 50  95 * 2 2 5  3  8 13  9  1 16 15 18 10  6 39 31  4 48 43
 51  94 * 2 2 5  3  8 13  9  1 16 15 18 10  6 39 43  4 31 48
 52  93 * 2 2 5  3  8 13  9  1 16 15 18 10  6 39 43  4 48 31
 53  92 * 2 2 5  3  8 13  9  1 16 15 18 10  6 39 48  4 31 43
 54  91 * 2 2 5  3  8 13  9  1 16 15 18 10  6 39 48  4 43 31
 55  90 * 2 2 5  3  8 13  9  1 16 15 18 10  6 43 31  4 39 48
 56  89 * 2 2 5  3  8 13  9  1 16 15 18 10  6 43 31  4 48 39
 57  88 * 2 2 5  3  8 13  9  1 16 15 18 10  6 43 39  4 31 48
 58  87 * 2 2 5  3  8 13  9  1 16 15 18 10  6 43 39  4 48 31
 59  86 * 2 2 5  3  8 13  9  1 16 15 18 10  6 43 48  4 31 39
 60  85 * 2 2 5  3  8 13  9  1 16 15 18 10  6 43 48  4 39 31
 61  78 * 2 2 5  3  8 13  9  1 16 15 18 31  6  4 10 39 43 48
 62  77 * 2 2 5  3  8 13  9  1 16 15 18 31  6  4 10 39 48 43
 63  76 * 2 2 5  3  8 13  9  1 16 15 18 31  6  4 10 43 39 48
 64  75 * 2 2 5  3  8 13  9  1 16 15 18 31  6  4 10 43 48 39
 65  74 * 2 2 5  3  8 13  9  1 16 15 18 31  6  4 10 48 39 43
 66  73 * 2 2 5  3  8 13  9  1 16 15 18 31  6  4 10 48 43 39
 67 120 * 2 2 5  3  8 13  9  1 16 15 18 39  6  4 10 31 43 48
 68 119 * 2 2 5  3  8 13  9  1 16 15 18 39  6  4 10 31 48 43
 69 118 * 2 2 5  3  8 13  9  1 16 15 18 39  6  4 10 43 31 48
 70 117 * 2 2 5  3  8 13  9  1 16 15 18 39  6  4 10 43 48 31
 71 116 * 2 2 5  3  8 13  9  1 16 15 18 39  6  4 10 48 31 43
 72 115 * 2 2 5  3  8 13  9  1 16 15 18 39  6  4 10 48 43 31
 73  66 * 2 4 1  7  3 12 10  6  2 30 21  4 27 25 13 28 33 37
 74  65 * 2 4 1  7  3 12 10  6  2 30 21  4 27 25 13 28 37 33
 75  64 * 2 4 1  7  3 12 10  6  2 30 21  4 27 25 13 33 28 37
 76  63 * 2 4 1  7  3 12 10  6  2 30 21  4 27 25 13 33 37 28
 77  62 * 2 4 1  7  3 12 10  6  2 30 21  4 27 25 13 37 28 33
 78  61 * 2 4 1  7  3 12 10  6  2 30 21  4 27 25 13 37 33 28
 79  42 * 2 4 1  7  3 12 10  6  2 30 21 25 27 28 33 13 37 45
 80  41 * 2 4 1  7  3 12 10  6  2 30 21 25 27 28 33 13 45 37
 81  40 * 2 4 1  7  3 12 10  6  2 30 21 25 27 28 37 13 33 45
 82  39 * 2 4 1  7  3 12 10  6  2 30 21 25 27 28 37 13 45 33
 83  38 * 2 4 1  7  3 12 10  6  2 30 21 25 27 28 45 13 33 37
 84  37 * 2 4 1  7  3 12 10  6  2 30 21 25 27 28 45 13 37 33
 85  60 * 2 4 1  7  3 12 10  6  2 30 21 25 27 33 28 13 37 45
 86  59 * 2 4 1  7  3 12 10  6  2 30 21 25 27 33 28 13 45 37
 87  58 * 2 4 1  7  3 12 10  6  2 30 21 25 27 33 37 13 28 45
 88  57 * 2 4 1  7  3 12 10  6  2 30 21 25 27 33 37 13 45 28
 89  56 * 2 4 1  7  3 12 10  6  2 30 21 25 27 33 45 13 28 37
 90  55 * 2 4 1  7  3 12 10  6  2 30 21 25 27 33 45 13 37 28
 91  54 * 2 4 1  7  3 12 10  6  2 30 21 25 27 37 28 13 33 45
 92  53 * 2 4 1  7  3 12 10  6  2 30 21 25 27 37 28 13 45 33
 93  52 * 2 4 1  7  3 12 10  6  2 30 21 25 27 37 33 13 28 45
 94  51 * 2 4 1  7  3 12 10  6  2 30 21 25 27 37 33 13 45 28
 95  50 * 2 4 1  7  3 12 10  6  2 30 21 25 27 37 45 13 28 33
 96  49 * 2 4 1  7  3 12 10  6  2 30 21 25 27 37 45 13 33 28
 97  48 * 2 4 1  7  3 12 10  6  2 30 21 25 27 45 28 13 33 37
 98  47 * 2 4 1  7  3 12 10  6  2 30 21 25 27 45 28 13 37 33
 99  46 * 2 4 1  7  3 12 10  6  2 30 21 25 27 45 33 13 28 37
100  45 * 2 4 1  7  3 12 10  6  2 30 21 25 27 45 33 13 37 28
101  44 * 2 4 1  7  3 12 10  6  2 30 21 25 27 45 37 13 28 33
102  43 * 2 4 1  7  3 12 10  6  2 30 21 25 27 45 37 13 33 28
103  36 * 2 4 1  7  3 12 10  6  2 30 21 28 27 25 13 33 37 45
104  35 * 2 4 1  7  3 12 10  6  2 30 21 28 27 25 13 33 45 37
105  34 * 2 4 1  7  3 12 10  6  2 30 21 28 27 25 13 37 33 45
106  33 * 2 4 1  7  3 12 10  6  2 30 21 28 27 25 13 37 45 33
107  32 * 2 4 1  7  3 12 10  6  2 30 21 28 27 25 13 45 33 37
108  31 * 2 4 1  7  3 12 10  6  2 30 21 28 27 25 13 45 37 33
109  30 * 2 4 1  7  3 12 10  6  2 30 21 33 27 25 13 28 37 45
110  29 * 2 4 1  7  3 12 10  6  2 30 21 33 27 25 13 28 45 37
111  28 * 2 4 1  7  3 12 10  6  2 30 21 33 27 25 13 37 28 45
112  27 * 2 4 1  7  3 12 10  6  2 30 21 33 27 25 13 37 45 28
113  26 * 2 4 1  7  3 12 10  6  2 30 21 33 27 25 13 45 28 37
114  25 * 2 4 1  7  3 12 10  6  2 30 21 33 27 25 13 45 37 28
115  72 * 2 4 1  7  3 12 10  6  2 30 21 37 27 25 13 28 33 45
116  71 * 2 4 1  7  3 12 10  6  2 30 21 37 27 25 13 28 45 33
117  70 * 2 4 1  7  3 12 10  6  2 30 21 37 27 25 13 33 28 45
118  69 * 2 4 1  7  3 12 10  6  2 30 21 37 27 25 13 33 45 28
119  68 * 2 4 1  7  3 12 10  6  2 30 21 37 27 25 13 45 28 33
120  67 * 2 4 1  7  3 12 10  6  2 30 21 37 27 25 13 45 33 28
121  24 * 2 4 1  7  3 12 10  6  8 30 21 31 27 13 25 28 33 45
122  23 * 2 4 1  7  3 12 10  6  8 30 21 31 27 13 25 28 45 33
123  22 * 2 4 1  7  3 12 10  6  8 30 21 31 27 13 25 33 28 45
124  21 * 2 4 1  7  3 12 10  6  8 30 21 31 27 13 25 33 45 28
125  20 * 2 4 1  7  3 12 10  6  8 30 21 31 27 13 25 45 28 33
126  19 * 2 4 1  7  3 12 10  6  8 30 21 31 27 13 25 45 33 28
127  18 * 2 4 1  7  3 12 10  6  8 30 21 31 27 13 28 25 33 45
128  17 * 2 4 1  7  3 12 10  6  8 30 21 31 27 13 28 25 45 33
129  16 * 2 4 1  7  3 12 10  6  8 30 21 31 27 13 28 33 25 45
130  15 * 2 4 1  7  3 12 10  6  8 30 21 31 27 13 28 33 45 25
131  14 * 2 4 1  7  3 12 10  6  8 30 21 31 27 13 28 45 25 33
132  13 * 2 4 1  7  3 12 10  6  8 30 21 31 27 13 28 45 33 25
133  12 * 2 4 1  7  3 12 10  6  8 30 21 31 27 13 33 25 28 45
134  11 * 2 4 1  7  3 12 10  6  8 30 21 31 27 13 33 25 45 28
135  10 * 2 4 1  7  3 12 10  6  8 30 21 31 27 13 33 28 25 45
136   9 * 2 4 1  7  3 12 10  6  8 30 21 31 27 13 33 28 45 25
137   8 * 2 4 1  7  3 12 10  6  8 30 21 31 27 13 33 45 25 28
138   7 * 2 4 1  7  3 12 10  6  8 30 21 31 27 13 33 45 28 25
139   6 * 2 4 1  7  3 12 10  6  8 30 21 31 27 13 45 25 28 33
140   5 * 2 4 1  7  3 12 10  6  8 30 21 31 27 13 45 25 33 28
141   4 * 2 4 1  7  3 12 10  6  8 30 21 31 27 13 45 28 25 33
142   3 * 2 4 1  7  3 12 10  6  8 30 21 31 27 13 45 28 33 25
143   2 * 2 4 1  7  3 12 10  6  8 30 21 31 27 13 45 33 25 28
144   1 * 2 4 1  7  3 12 10  6  8 30 21 31 27 13 45 33 28 25
---------------------------------------------------------------------------
n=20, p_n=71, omega(n)=86, n_seq=52
primes  3 5 7 11 13 17 19 23 29 31 37 41 43 47 53 59 61 67 71
 1 52 * 1 3 2  3  6  5  3  4 17 26 29 21 11 12 24 15 20 35 42
 2 51 * 1 3 2  3  6  5  3  4 17 26 29 21 11 12 24 15 20 42 35
 3 50 * 1 3 2  3  6  9  5  4 17  4 20 15 11 12 21 29 39 41 42
 4 49 * 1 3 2  3  6  9  5  4 17  4 20 15 11 12 21 29 39 42 41
 5 48 * 1 3 2  3  6  9  5  4 17  4 20 15 11 12 21 29 41 39 42
 6 47 * 1 3 2  3  6  9  5  4 17  4 20 15 11 12 21 29 41 42 39
 7 46 * 1 3 2  3  6  9  5  4 17  4 20 15 11 12 21 29 42 39 41
 8 45 * 1 3 2  3  6  9  5  4 17  4 20 15 11 12 21 29 42 41 39
 9 44 * 1 3 2  3  6  9  5  4 17  4 20 15 11 12 21 39 29 41 42
10 43 * 1 3 2  3  6  9  5  4 17  4 20 15 11 12 21 39 29 42 41
11 42 * 1 3 2  3  6  9  5  4 17  4 20 15 11 12 21 39 41 29 42
12 41 * 1 3 2  3  6  9  5  4 17  4 20 15 11 12 21 39 41 42 29
13 40 * 1 3 2  3  6  9  5  4 17  4 20 15 11 12 21 39 42 29 41
14 39 * 1 3 2  3  6  9  5  4 17  4 20 15 11 12 21 39 42 41 29
15 38 * 1 3 2  3  6  9  5  4 17  4 20 15 11 12 21 41 29 39 42
16 37 * 1 3 2  3  6  9  5  4 17  4 20 15 11 12 21 41 29 42 39
17 36 * 1 3 2  3  6  9  5  4 17  4 20 15 11 12 21 41 39 29 42
18 35 * 1 3 2  3  6  9  5  4 17  4 20 15 11 12 21 41 39 42 29
19 34 * 1 3 2  3  6  9  5  4 17  4 20 15 11 12 21 41 42 29 39
20 33 * 1 3 2  3  6  9  5  4 17  4 20 15 11 12 21 41 42 39 29
21 32 * 1 3 2  3  6  9  5  4 17  4 20 15 11 12 21 42 29 39 41
22 31 * 1 3 2  3  6  9  5  4 17  4 20 15 11 12 21 42 29 41 39
23 30 * 1 3 2  3  6  9  5  4 17  4 20 15 11 12 21 42 39 29 41
24 29 * 1 3 2  3  6  9  5  4 17  4 20 15 11 12 21 42 39 41 29
25 28 * 1 3 2  3  6  9  5  4 17  4 20 15 11 12 21 42 41 29 39
26 27 * 1 3 2  3  6  9  5  4 17  4 20 15 11 12 21 42 41 39 29
27 26 * 2 4 1  7  3 10  6 14 12 21 30 31 33 28 13 45 46 48 58
28 25 * 2 4 1  7  3 10  6 14 12 21 30 31 33 28 13 45 46 58 48
29 24 * 2 4 1  7  3 10  6 14 12 21 30 31 33 28 13 45 48 46 58
30 23 * 2 4 1  7  3 10  6 14 12 21 30 31 33 28 13 45 48 58 46
31 22 * 2 4 1  7  3 10  6 14 12 21 30 31 33 28 13 45 58 46 48
32 21 * 2 4 1  7  3 10  6 14 12 21 30 31 33 28 13 45 58 48 46
33 20 * 2 4 1  7  3 10  6 14 12 21 30 31 33 28 13 46 45 48 58
34 19 * 2 4 1  7  3 10  6 14 12 21 30 31 33 28 13 46 45 58 48
35 18 * 2 4 1  7  3 10  6 14 12 21 30 31 33 28 13 46 48 45 58
36 17 * 2 4 1  7  3 10  6 14 12 21 30 31 33 28 13 46 48 58 45
37 16 * 2 4 1  7  3 10  6 14 12 21 30 31 33 28 13 46 58 45 48
38 15 * 2 4 1  7  3 10  6 14 12 21 30 31 33 28 13 46 58 48 45
39 14 * 2 4 1  7  3 10  6 14 12 21 30 31 33 28 13 48 45 46 58
40 13 * 2 4 1  7  3 10  6 14 12 21 30 31 33 28 13 48 45 58 46
41 12 * 2 4 1  7  3 10  6 14 12 21 30 31 33 28 13 48 46 45 58
42 11 * 2 4 1  7  3 10  6 14 12 21 30 31 33 28 13 48 46 58 45
43 10 * 2 4 1  7  3 10  6 14 12 21 30 31 33 28 13 48 58 45 46
44  9 * 2 4 1  7  3 10  6 14 12 21 30 31 33 28 13 48 58 46 45
45  8 * 2 4 1  7  3 10  6 14 12 21 30 31 33 28 13 58 45 46 48
46  7 * 2 4 1  7  3 10  6 14 12 21 30 31 33 28 13 58 45 48 46
47  6 * 2 4 1  7  3 10  6 14 12 21 30 31 33 28 13 58 46 45 48
48  5 * 2 4 1  7  3 10  6 14 12 21 30 31 33 28 13 58 46 48 45
49  4 * 2 4 1  7  3 10  6 14 12 21 30 31 33 28 13 58 48 45 46
50  3 * 2 4 1  7  3 10  6 14 12 21 30 31 33 28 13 58 48 46 45
51  2 * 2 4 1  7  3 14  8 14 12 30 21 25 33 28 10 13  6 45 52
52  1 * 2 4 1  7  3 14  8 14 12 30 21 25 33 28 10 13  6 52 45
---------------------------------------------------------------------------
n=21, p_n=73, omega(n)=94, n_seq=24
primes  3 5 7 11 13 17 19 23 29 31 37 41 43 47 53 59 61 67 71 73
 1 24 * 1 2 2  4 11  3 18 14 10  4  8 33 41  6 16 21 29 36 38  5
 2 23 * 1 2 2  4 11  3 18 14 10  4  8 33 41  6 16 21 29 38 36  5
 3 21 * 1 2 2  4 11  3 18 14 10  4  8 33 41  6 36 21 29  2 38  5
 4 22 * 1 2 2  4 11  3 18 14 10  4  8 33 41  6 36 21 29 38 69  5
 5 19 * 1 2 2  4 11  3 18 14 10  4  8 33 41  6 38 21 29  2 36  5
 6 20 * 1 2 2  4 11  3 18 14 10  4  8 33 41  6 38 21 29 36 69  5
 7 18 * 1 2 2  4 11  3 18 14 10  7  8 33 41  6 13 21 29 35 36  5
 8 17 * 1 2 2  4 11  3 18 14 10  7  8 33 41  6 13 21 29 36 35  5
 9 16 * 1 2 2  4 11  3 18 14 10  7  8 33 41  6 35 21 29 36 66  5
10 15 * 1 2 2  4 11  3 18 14 10  7  8 33 41  6 35 21 29 66 36  5
11 14 * 1 2 2  4 11  3 18 14 10  7  8 33 41  6 36 21 29 35 66  5
12 13 * 1 2 2  4 11  3 18 14 10  7  8 33 41  6 36 21 29 66 35  5
13 12 * 1 3 2  3  6  7  1 12 27 26 13 21 11 42  6 15  5 29 60 17
14 11 * 1 3 2  3  6  7  1 12 27 26 13 21 11 42  6 15  5 60 29 17
15 10 * 1 3 2  3  6  7  1 12 27 26 13 21 11 42  7 15  5 29 59 17
16  9 * 1 3 2  3  6  7  1 12 27 26 13 21 11 42  7 15  5 59 29 17
17  8 * 1 3 2  3  6  7  1 12 27 26 13 21 11 42 29 15  5 59 60 17
18  7 * 1 3 2  3  6  7  1 12 27 26 13 21 11 42 29 15  5 60 59 17
19  5 * 1 3 2  3  6  7  1 12 27 29 13 21 11 42  4 15  5 26 59 17
20  6 * 1 3 2  3  6  7  1 12 27 29 13 21 11 42  4 15  5 59 26 17
21  3 * 1 3 2  3  6  7  1 12 27 29 13 21 11 42  6 15  5 26 57 17
22  4 * 1 3 2  3  6  7  1 12 27 29 13 21 11 42  6 15  5 57 26 17
23  2 * 1 3 2  3  6  7  1 12 27 29 13 21 11 42 26 15  5 57 59 17
24  1 * 1 3 2  3  6  7  1 12 27 29 13 21 11 42 26 15  5 59 57 17
---------------------------------------------------------------------------
n=22, p_n=79, omega(n)=99, n_seq=144
primes    3 5 7 11 13 17 19 23 29 31 37 41 43 47 53 59 61 67 71 73 79
  1 123 * 2 1 6  8  2  7  3 18 10 11 12  2  2 25  4 40 33  3  7  9 37
  2 124 * 2 1 6  8  2  7  3 18 10 11 12  2  2 25  4 40 33  3 37  9 78
  3 122 * 2 1 6  8  2  7  3 18 10 11 12  2  2 25  4 40 33 11 37  9 70
  4 121 * 2 1 6  8  2  7  3 18 10 11 12  2  2 25  4 40 33 11 70  9 37
  5 125 * 2 1 6  8  2  7  3 18 10 11 12  2  2 25  4 40 33 37  7  9 70
  6 126 * 2 1 6  8  2  7  3 18 10 11 12  2  2 25  4 40 33 37 70  9 78
  7 129 * 2 1 6  8  2  7  3 18 10 11 12 37  2 25  4 40 33  3 13  9 43
  8 130 * 2 1 6  8  2  7  3 18 10 11 12 37  2 25  4 40 33  3 43  9  5
  9 128 * 2 1 6  8  2  7  3 18 10 11 12 37  2 25  4 40 33 17 43  9 70
 10 127 * 2 1 6  8  2  7  3 18 10 11 12 37  2 25  4 40 33 17 70  9 43
 11 131 * 2 1 6  8  2  7  3 18 10 11 12 37  2 25  4 40 33 43 13  9 70
 12 132 * 2 1 6  8  2  7  3 18 10 11 12 37  2 25  4 40 33 43 70  9  5
 13  84 * 2 1 6  8  2  7  3 18 12 11 10 37  2 25  4 39 33 40 43  9 49
 14  83 * 2 1 6  8  2  7  3 18 12 11 10 37  2 25  4 39 33 40 49  9 43
 15  82 * 2 1 6  8  2  7  3 18 12 11 10 37  2 25  4 39 33 43 40  9 49
 16  81 * 2 1 6  8  2  7  3 18 12 11 10 37  2 25  4 39 33 43 49  9 40
 17  80 * 2 1 6  8  2  7  3 18 12 11 10 37  2 25  4 39 33 49 40  9 43
 18  79 * 2 1 6  8  2  7  3 18 12 11 10 37  2 25  4 39 33 49 43  9 40
 19  78 * 2 1 6  8  2  7  3 18 12 11 10 37  2 25  4 40 33 39 43  9 49
 20  77 * 2 1 6  8  2  7  3 18 12 11 10 37  2 25  4 40 33 39 49  9 43
 21  76 * 2 1 6  8  2  7  3 18 12 11 10 37  2 25  4 40 33 43 39  9 49
 22  75 * 2 1 6  8  2  7  3 18 12 11 10 37  2 25  4 40 33 43 49  9 39
 23  74 * 2 1 6  8  2  7  3 18 12 11 10 37  2 25  4 40 33 49 39  9 43
 24  73 * 2 1 6  8  2  7  3 18 12 11 10 37  2 25  4 40 33 49 43  9 39
 25  96 * 2 1 6  8  2  7  3 18 12 11 10 37  2 25  4 43 33 39 40  9 49
 26  95 * 2 1 6  8  2  7  3 18 12 11 10 37  2 25  4 43 33 39 49  9 40
 27  94 * 2 1 6  8  2  7  3 18 12 11 10 37  2 25  4 43 33 40 39  9 49
 28  93 * 2 1 6  8  2  7  3 18 12 11 10 37  2 25  4 43 33 40 49  9 39
 29  92 * 2 1 6  8  2  7  3 18 12 11 10 37  2 25  4 43 33 49 39  9 40
 30  91 * 2 1 6  8  2  7  3 18 12 11 10 37  2 25  4 43 33 49 40  9 39
 31  90 * 2 1 6  8  2  7  3 18 12 11 10 37  2 25  4 49 33 39 40  9 43
 32  89 * 2 1 6  8  2  7  3 18 12 11 10 37  2 25  4 49 33 39 43  9 40
 33  88 * 2 1 6  8  2  7  3 18 12 11 10 37  2 25  4 49 33 40 39  9 43
 34  87 * 2 1 6  8  2  7  3 18 12 11 10 37  2 25  4 49 33 40 43  9 39
 35  86 * 2 1 6  8  2  7  3 18 12 11 10 37  2 25  4 49 33 43 39  9 40
 36  85 * 2 1 6  8  2  7  3 18 12 11 10 37  2 25  4 49 33 43 40  9 39
 37 102 * 2 1 6  8  2  7  3 18 12 11 10 37 39 25  4 40 33 43 45 49  9
 38 101 * 2 1 6  8  2  7  3 18 12 11 10 37 39 25  4 40 33 43 49 45  9
 39 100 * 2 1 6  8  2  7  3 18 12 11 10 37 39 25  4 40 33 45 43 49  9
 40  99 * 2 1 6  8  2  7  3 18 12 11 10 37 39 25  4 40 33 45 49 43  9
 41  98 * 2 1 6  8  2  7  3 18 12 11 10 37 39 25  4 40 33 49 43 45  9
 42  97 * 2 1 6  8  2  7  3 18 12 11 10 37 39 25  4 40 33 49 45 43  9
 43 120 * 2 1 6  8  2  7  3 18 12 11 10 37 39 25  4 43 33 40 45 49  9
 44 119 * 2 1 6  8  2  7  3 18 12 11 10 37 39 25  4 43 33 40 49 45  9
 45 118 * 2 1 6  8  2  7  3 18 12 11 10 37 39 25  4 43 33 45 40 49  9
 46 117 * 2 1 6  8  2  7  3 18 12 11 10 37 39 25  4 43 33 45 49 40  9
 47 116 * 2 1 6  8  2  7  3 18 12 11 10 37 39 25  4 43 33 49 40 45  9
 48 115 * 2 1 6  8  2  7  3 18 12 11 10 37 39 25  4 43 33 49 45 40  9
 49 114 * 2 1 6  8  2  7  3 18 12 11 10 37 39 25  4 45 33 40 43 49  9
 50 113 * 2 1 6  8  2  7  3 18 12 11 10 37 39 25  4 45 33 40 49 43  9
 51 112 * 2 1 6  8  2  7  3 18 12 11 10 37 39 25  4 45 33 43 40 49  9
 52 111 * 2 1 6  8  2  7  3 18 12 11 10 37 39 25  4 45 33 43 49 40  9
 53 110 * 2 1 6  8  2  7  3 18 12 11 10 37 39 25  4 45 33 49 40 43  9
 54 109 * 2 1 6  8  2  7  3 18 12 11 10 37 39 25  4 45 33 49 43 40  9
 55 108 * 2 1 6  8  2  7  3 18 12 11 10 37 39 25  4 49 33 40 43 45  9
 56 107 * 2 1 6  8  2  7  3 18 12 11 10 37 39 25  4 49 33 40 45 43  9
 57 106 * 2 1 6  8  2  7  3 18 12 11 10 37 39 25  4 49 33 43 40 45  9
 58 105 * 2 1 6  8  2  7  3 18 12 11 10 37 39 25  4 49 33 43 45 40  9
 59 104 * 2 1 6  8  2  7  3 18 12 11 10 37 39 25  4 49 33 45 40 43  9
 60 103 * 2 1 6  8  2  7  3 18 12 11 10 37 39 25  4 49 33 45 43 40  9
 61 141 * 2 1 6  8  2  7  3 18 14 11 12  4 39 10 25 40 33  3 13 37  9
 62 142 * 2 1 6  8  2  7  3 18 14 11 12  4 39 10 25 40 33  3 37 11  9
 63 140 * 2 1 6  8  2  7  3 18 14 11 12  4 39 10 25 40 33 17 37 70  9
 64 139 * 2 1 6  8  2  7  3 18 14 11 12  4 39 10 25 40 33 17 70 37  9
 65 143 * 2 1 6  8  2  7  3 18 14 11 12  4 39 10 25 40 33 37 13 70  9
 66 144 * 2 1 6  8  2  7  3 18 14 11 12  4 39 10 25 40 33 37 70 11  9
 67 135 * 2 1 6  8  2  7  3 18 14 11 12  4 39 37 25 40 33  3 10 57  9
 68 136 * 2 1 6  8  2  7  3 18 14 11 12  4 39 37 25 40 33  3 57 10  9
 69 134 * 2 1 6  8  2  7  3 18 14 11 12  4 39 37 25 40 33 10 57 70  9
 70 133 * 2 1 6  8  2  7  3 18 14 11 12  4 39 37 25 40 33 10 70 57  9
 71 137 * 2 1 6  8  2  7  3 18 14 11 12  4 39 37 25 40 33 57 10 70  9
 72 138 * 2 1 6  8  2  7  3 18 14 11 12  4 39 37 25 40 33 57 70 10  9
 73  24 * 2 4 3  4  7  8  2 13  1 27 16 22 12 28 43  1  6 51 57 18 61
 74  23 * 2 4 3  4  7  8  2 13  1 27 16 22 12 28 43  1  6 51 61 18 57
 75  22 * 2 4 3  4  7  8  2 13  1 27 16 22 12 28 43  1  6 57 51 18 61
 76  21 * 2 4 3  4  7  8  2 13  1 27 16 22 12 28 43  1  6 57 61 18 51
 77  20 * 2 4 3  4  7  8  2 13  1 27 16 22 12 28 43  1  6 61 51 18 57
 78  19 * 2 4 3  4  7  8  2 13  1 27 16 22 12 28 43  1  6 61 57 18 51
 79  18 * 2 4 3  4  7  8  2 13  1 27 16 22 12 28 43  2  6 51 57 18 60
 80  17 * 2 4 3  4  7  8  2 13  1 27 16 22 12 28 43  2  6 51 60 18 57
 81  16 * 2 4 3  4  7  8  2 13  1 27 16 22 12 28 43  2  6 57 51 18 60
 82  15 * 2 4 3  4  7  8  2 13  1 27 16 22 12 28 43  2  6 57 60 18 51
 83  14 * 2 4 3  4  7  8  2 13  1 27 16 22 12 28 43  2  6 60 51 18 57
 84  13 * 2 4 3  4  7  8  2 13  1 27 16 22 12 28 43  2  6 60 57 18 51
 85  36 * 2 4 3  4  7  8  2 13  1 27 16 22 12 28 43 51  6 57 60 18 61
 86  35 * 2 4 3  4  7  8  2 13  1 27 16 22 12 28 43 51  6 57 61 18 60
 87  34 * 2 4 3  4  7  8  2 13  1 27 16 22 12 28 43 51  6 60 57 18 61
 88  33 * 2 4 3  4  7  8  2 13  1 27 16 22 12 28 43 51  6 60 61 18 57
 89  32 * 2 4 3  4  7  8  2 13  1 27 16 22 12 28 43 51  6 61 57 18 60
 90  31 * 2 4 3  4  7  8  2 13  1 27 16 22 12 28 43 51  6 61 60 18 57
 91  30 * 2 4 3  4  7  8  2 13  1 27 16 22 12 28 43 57  6 51 60 18 61
 92  29 * 2 4 3  4  7  8  2 13  1 27 16 22 12 28 43 57  6 51 61 18 60
 93  28 * 2 4 3  4  7  8  2 13  1 27 16 22 12 28 43 57  6 60 51 18 61
 94  27 * 2 4 3  4  7  8  2 13  1 27 16 22 12 28 43 57  6 60 61 18 51
 95  26 * 2 4 3  4  7  8  2 13  1 27 16 22 12 28 43 57  6 61 51 18 60
 96  25 * 2 4 3  4  7  8  2 13  1 27 16 22 12 28 43 57  6 61 60 18 51
 97  42 * 2 4 3  4  7  8  2 13  1 27 16 22 18 28 43  1  6 51 55 57 12
 98  41 * 2 4 3  4  7  8  2 13  1 27 16 22 18 28 43  1  6 51 57 55 12
 99  40 * 2 4 3  4  7  8  2 13  1 27 16 22 18 28 43  1  6 55 51 57 12
100  39 * 2 4 3  4  7  8  2 13  1 27 16 22 18 28 43  1  6 55 57 51 12
101  38 * 2 4 3  4  7  8  2 13  1 27 16 22 18 28 43  1  6 57 51 55 12
102  37 * 2 4 3  4  7  8  2 13  1 27 16 22 18 28 43  1  6 57 55 51 12
103  60 * 2 4 3  4  7  8  2 13  1 27 16 22 18 28 43 51  6 55 57 60 12
104  59 * 2 4 3  4  7  8  2 13  1 27 16 22 18 28 43 51  6 55 60 57 12
105  58 * 2 4 3  4  7  8  2 13  1 27 16 22 18 28 43 51  6 57 55 60 12
106  57 * 2 4 3  4  7  8  2 13  1 27 16 22 18 28 43 51  6 57 60 55 12
107  56 * 2 4 3  4  7  8  2 13  1 27 16 22 18 28 43 51  6 60 55 57 12
108  55 * 2 4 3  4  7  8  2 13  1 27 16 22 18 28 43 51  6 60 57 55 12
109  54 * 2 4 3  4  7  8  2 13  1 27 16 22 18 28 43 55  6 51 57 60 12
110  53 * 2 4 3  4  7  8  2 13  1 27 16 22 18 28 43 55  6 51 60 57 12
111  52 * 2 4 3  4  7  8  2 13  1 27 16 22 18 28 43 55  6 57 51 60 12
112  51 * 2 4 3  4  7  8  2 13  1 27 16 22 18 28 43 55  6 57 60 51 12
113  50 * 2 4 3  4  7  8  2 13  1 27 16 22 18 28 43 55  6 60 51 57 12
114  49 * 2 4 3  4  7  8  2 13  1 27 16 22 18 28 43 55  6 60 57 51 12
115  48 * 2 4 3  4  7  8  2 13  1 27 16 22 18 28 43 57  6 51 55 60 12
116  47 * 2 4 3  4  7  8  2 13  1 27 16 22 18 28 43 57  6 51 60 55 12
117  46 * 2 4 3  4  7  8  2 13  1 27 16 22 18 28 43 57  6 55 51 60 12
118  45 * 2 4 3  4  7  8  2 13  1 27 16 22 18 28 43 57  6 55 60 51 12
119  44 * 2 4 3  4  7  8  2 13  1 27 16 22 18 28 43 57  6 60 51 55 12
120  43 * 2 4 3  4  7  8  2 13  1 27 16 22 18 28 43 57  6 60 55 51 12
121   4 * 2 4 3  4  7  8  2 13  3 27 14 16 12 28 43  1  6 22 30 18 63
122   3 * 2 4 3  4  7  8  2 13  3 27 14 16 12 28 43  1  6 22 63 18 30
123   1 * 2 4 3  4  7  8  2 13  3 27 14 16 12 28 43  1  6 30 22 18 63
124   2 * 2 4 3  4  7  8  2 13  3 27 14 16 12 28 43  1  6 30 63 18 22
125   5 * 2 4 3  4  7  8  2 13  3 27 14 16 12 28 43  1  6 63 22 18 30
126   6 * 2 4 3  4  7  8  2 13  3 27 14 16 12 28 43  1  6 63 30 18 22
127  10 * 2 4 3  4  7  8  2 13  3 27 14 22 12 28 43  1  6 16 30 18 57
128   9 * 2 4 3  4  7  8  2 13  3 27 14 22 12 28 43  1  6 16 57 18 30
129   7 * 2 4 3  4  7  8  2 13  3 27 14 22 12 28 43  1  6 30 16 18 57
130   8 * 2 4 3  4  7  8  2 13  3 27 14 22 12 28 43  1  6 30 57 18 16
131  11 * 2 4 3  4  7  8  2 13  3 27 14 22 12 28 43  1  6 57 16 18 30
132  12 * 2 4 3  4  7  8  2 13  3 27 14 22 12 28 43  1  6 57 30 18 16
133  70 * 2 4 3  4  7  8  2 13 28 27 14 14 18 16 22  1  6 23 30 43 12
134  69 * 2 4 3  4  7  8  2 13 28 27 14 14 18 16 22  1  6 23 43 30 12
135  67 * 2 4 3  4  7  8  2 13 28 27 14 14 18 16 22  1  6 30 19 43 12
136  68 * 2 4 3  4  7  8  2 13 28 27 14 14 18 16 22  1  6 30 43 17 12
137  71 * 2 4 3  4  7  8  2 13 28 27 14 14 18 16 22  1  6 43 19 30 12
138  72 * 2 4 3  4  7  8  2 13 28 27 14 14 18 16 22  1  6 43 30 17 12
139  64 * 2 4 3  4  7  8  2 13 28 27 14 14 18 43 22  1  6 16 30 63 12
140  63 * 2 4 3  4  7  8  2 13 28 27 14 14 18 43 22  1  6 16 63 30 12
141  61 * 2 4 3  4  7  8  2 13 28 27 14 14 18 43 22  1  6 30 16 63 12
142  62 * 2 4 3  4  7  8  2 13 28 27 14 14 18 43 22  1  6 30 63 16 12
143  65 * 2 4 3  4  7  8  2 13 28 27 14 14 18 43 22  1  6 63 16 30 12
144  66 * 2 4 3  4  7  8  2 13 28 27 14 14 18 43 22  1  6 63 30 16 12
---------------------------------------------------------------------------
n=23, p_n=83, omega(n)=107, n_seq=16
primes  3 5 7 11 13 17 19 23 29 31 37 41 43 47 53 59 61 67 71 73 79 83
 1 10 * 1 2 2  4 11  3  3 10  8  6 16 39 35 36 21 45 14 29 38 69  5 18
 2  9 * 1 2 2  4 11  3  3 10  8  6 16 39 35 36 21 45 14 29 69 38  5 18
 3 12 * 1 2 2  4 11  3 14  6  8  7  4 39 13 36 21 45 35  1 53 60  5 18
 4 11 * 1 2 2  4 11  3 14  6  8  7  4 39 13 36 21 45 35  1 60 53  5 18
 5 16 * 1 2 2  4 11  3 14  6  8  7  4 39 13 36 21 45 35 53 60 68  5 18
 6 15 * 1 2 2  4 11  3 14  6  8  7  4 39 13 36 21 45 35 53 68 60  5 18
 7 14 * 1 2 2  4 11  3 14  6  8  7  4 39 13 36 21 45 35 60 53 68  5 18
 8 13 * 1 2 2  4 11  3 14  6  8  7  4 39 13 36 21 45 35 60 68 53  5 18
 9  2 * 2 1 1  5  6  3 10  6 13  9 18 28 30 25 34  4 33 12 39 70 24  7
10  1 * 2 1 1  5  6  3 10  6 13  9 18 28 30 25 34  4 33 12 70 39 24  7
11  4 * 2 1 1  5  6  3 18 10 13  8 30 28  9 25 34  4 12 40 48 55 24  7
12  3 * 2 1 1  5  6  3 18 10 13  8 30 28  9 25 34  4 12 40 55 48 24  7
13  8 * 2 1 1  5  6  3 18 10 13  8 30 28  9 25 34  4 12 48 40 55 24  7
14  7 * 2 1 1  5  6  3 18 10 13  8 30 28  9 25 34  4 12 48 55 40 24  7
15  6 * 2 1 1  5  6  3 18 10 13  8 30 28  9 25 34  4 12 55 40 48 24  7
16  5 * 2 1 1  5  6  3 18 10 13  8 30 28  9 25 34  4 12 55 48 40 24  7
---------------------------------------------------------------------------
n=24, p_n=89, omega(n)=116, n_seq=16
primes  3 5 7 11 13 17 19 23 29 31 37 41 43 47 53 59 61 67 71 73 79 83 89
 1 12 * 1 3 2  3  6  7  1 12  2 25 29 21 11  5 42 15 50 34 57 17 26 59 27
 2 11 * 1 3 2  3  6  7  1 12  2 25 29 21 11  5 42 15 50 34 59 17 26 57 27
 3 15 * 1 3 2  3  6  7  1 12  2 25 29 21 11  5 42 15 50 57 30 17 26 59 27
 4 16 * 1 3 2  3  6  7  1 12  2 25 29 21 11  5 42 15 50 57 59 17 26 18 27
 5 13 * 1 3 2  3  6  7  1 12  2 25 29 21 11  5 42 15 50 59 30 17 26 57 27
 6 14 * 1 3 2  3  6  7  1 12  2 25 29 21 11  5 42 15 50 59 57 17 26 18 27
 7 10 * 1 3 2  6  6  9  5 11 12  4 22 13  4 27 36 42 14 20 21 29 56 69 15
 8  9 * 1 3 2  6  6  9  5 11 12  4 22 13  4 27 36 42 14 20 21 29 69 56 15
 9  8 * 2 4 3  1  7  6 17 14 18 20 21 22 27 43 28 16 42 30 25 15 48 61 13
10  7 * 2 4 3  1  7  6 17 14 18 20 21 22 27 43 28 16 42 30 25 15 61 48 13
11  2 * 2 4 3  4  7  8  2 13 28 30 14 14 20 18 22 43  6 16 58 27 12 60  1
12  1 * 2 4 3  4  7  8  2 13 28 30 14 14 20 18 22 43  6 16 60 27 12 58  1
13  5 * 2 4 3  4  7  8  2 13 28 30 14 14 20 18 22 43  6 58 16 27 12 60  1
14  6 * 2 4 3  4  7  8  2 13 28 30 14 14 20 18 22 43  6 58 60 27 12 16  1
15  3 * 2 4 3  4  7  8  2 13 28 30 14 14 20 18 22 43  6 60 16 27 12 58  1
16  4 * 2 4 3  4  7  8  2 13 28 30 14 14 20 18 22 43  6 60 58 27 12 16  1
---------------------------------------------------------------------------
n=25, p_n=97, omega(n)=128, n_seq=4
primes  3 5 7 11 13 17 19 23 29 31 37 41 43 47 53 59 61 67 71 73 79 83 89 97
 1  4 * 1 2 4  1  2 14  6 13  9 21 24 30 26 19 20 51 29  8 33 35  5  3 50 68
 2  3 * 1 2 4  1  2 14  6 13  9 21 24 30 26 19 20 51 29  8 33 35  5  3 68 50
 3  2 * 2 2 6  7 10 13  9  1  4 15 31 17 17 16  3 19 39 54 25 21 45 43 61 79
 4  1 * 2 2 6  7 10 13  9  1  4 15 31 17 17 16  3 19 39 54 25 21 45 43 79 61
---------------------------------------------------------------------------
n=26, p_n=101, omega(n)=131, n_seq=40
primes  3 5 7 11 13 17 19 23 29 31 37 41 43 47 53 59 61 67 71 73 79 83 89 97 101
 1 22 * 1 1 5  6  9 10  4 14  3 30  3  2 16 18 45  4  8 53 57 20 29 24 15 38  62
 2 21 * 1 1 5  6  9 10  4 14  3 30  3  2 16 18 45  4  8 53 57 20 29 24 15 62  38
 3 36 * 1 3 3  7  8  5 16  4 15 11 20 30 32 22 36  2  4 14  6 41 26 12 72 74   9
 4 35 * 1 3 3  7  8  5 16  4 15 11 20 30 32 22 36  2  4 14  6 41 26 12 74 72   9
 5 39 * 1 3 3  7  8  5 16  4 15 11 20 30 32 22 36  2  4 14  6 41 26 72 12 74   9
 6 40 * 1 3 3  7  8  5 16  4 15 11 20 30 32 22 36  2  4 14  6 41 26 72 74 12   9
 7 37 * 1 3 3  7  8  5 16  4 15 11 20 30 32 22 36  2  4 14  6 41 26 74 12 72   9
 8 38 * 1 3 3  7  8  5 16  4 15 11 20 30 32 22 36  2  4 14  6 41 26 74 72 12   9
 9 24 * 1 3 3  7  8  5 16  4 15 12  5 32 26 10 20 30 11 14  6  2 41 36 65 71   9
10 23 * 1 3 3  7  8  5 16  4 15 12  5 32 26 10 20 30 11 14  6  2 41 36 71 65   9
11 27 * 1 3 3  7  8  5 16  4 15 12  5 32 26 10 20 30 11 14  6  2 41 65 36 71   9
12 28 * 1 3 3  7  8  5 16  4 15 12  5 32 26 10 20 30 11 14  6  2 41 65 71 36   9
13 25 * 1 3 3  7  8  5 16  4 15 12  5 32 26 10 20 30 11 14  6  2 41 71 36 65   9
14 26 * 1 3 3  7  8  5 16  4 15 12  5 32 26 10 20 30 11 14  6  2 41 71 65 36   9
15 30 * 1 3 3  7  8  5 16  4 15 12 30 32 26 42 20 57 11 14  6  2 41 36 65 71   9
16 29 * 1 3 3  7  8  5 16  4 15 12 30 32 26 42 20 57 11 14  6  2 41 36 71 65   9
17 33 * 1 3 3  7  8  5 16  4 15 12 30 32 26 42 20 57 11 14  6  2 41 65 36 71   9
18 34 * 1 3 3  7  8  5 16  4 15 12 30 32 26 42 20 57 11 14  6  2 41 65 71 36   9
19 31 * 1 3 3  7  8  5 16  4 15 12 30 32 26 42 20 57 11 14  6  2 41 71 36 65   9
20 32 * 1 3 3  7  8  5 16  4 15 12 30 32 26 42 20 57 11 14  6  2 41 71 65 36   9
21  2 * 2 1 1  5  6  3 14  3 13  9 18  7 30 20 34 10  2 12  4 39 24 25 28 70  94
22  1 * 2 1 1  5  6  3 14  3 13  9 18  7 30 20 34 10  2 12  4 39 24 25 28 94  70
23 10 * 2 4 3  4  7  8  2 13  1 27 16 18 20 28  6 43 60 51 55 57 12 13 61 67  22
24  9 * 2 4 3  4  7  8  2 13  1 27 16 18 20 28  6 43 60 51 55 57 12 13 67 61  22
25 13 * 2 4 3  4  7  8  2 13  1 27 16 18 20 28  6 43 60 51 55 57 12 61  7 67  22
26 14 * 2 4 3  4  7  8  2 13  1 27 16 18 20 28  6 43 60 51 55 57 12 61 67 96  22
27 11 * 2 4 3  4  7  8  2 13  1 27 16 18 20 28  6 43 60 51 55 57 12 67  7 61  22
28 12 * 2 4 3  4  7  8  2 13  1 27 16 18 20 28  6 43 60 51 55 57 12 67 61 96  22
29 16 * 2 4 3  4  7  8  2 13  1 27 28 18 20 43  6 16 60 51 55 57 12 13 61 67  22
30 15 * 2 4 3  4  7  8  2 13  1 27 28 18 20 43  6 16 60 51 55 57 12 13 67 61  22
31 19 * 2 4 3  4  7  8  2 13  1 27 28 18 20 43  6 16 60 51 55 57 12 61  7 67  22
32 20 * 2 4 3  4  7  8  2 13  1 27 28 18 20 43  6 16 60 51 55 57 12 61 67 96  22
33 17 * 2 4 3  4  7  8  2 13  1 27 28 18 20 43  6 16 60 51 55 57 12 67  7 61  22
34 18 * 2 4 3  4  7  8  2 13  1 27 28 18 20 43  6 16 60 51 55 57 12 67 61 96  22
35  4 * 2 4 3  4  7  8  2 13  1 28  1 20 14 16 43 12  6 51 55 18 27 37 58 60  22
36  3 * 2 4 3  4  7  8  2 13  1 28  1 20 14 16 43 12  6 51 55 18 27 37 60 58  22
37  7 * 2 4 3  4  7  8  2 13  1 28  1 20 14 16 43 12  6 51 55 18 27 58 31 60  22
38  8 * 2 4 3  4  7  8  2 13  1 28  1 20 14 16 43 12  6 51 55 18 27 58 60 23  22
39  5 * 2 4 3  4  7  8  2 13  1 28  1 20 14 16 43 12  6 51 55 18 27 60 31 58  22
40  6 * 2 4 3  4  7  8  2 13  1 28  1 20 14 16 43 12  6 51 55 18 27 60 58 23  22
---------------------------------------------------------------------------
n=27, p_n=103, omega(n)=140, n_seq=4
primes  3 5 7 11 13 17 19 23 29 31 37 41 43 47 53 59 61 67 71 73 79 83 89 97 101 103
 1  4 * 1 2 5  5  4 14  6 13 24 21  2  2 23 41 45 15 29 11  9  8 50  3 35 51  18  20
 2  3 * 1 2 5  5  4 14  6 13 24 21  2  2 23 41 45 15 29 11  9  8 50  3 51 35  18  20
 3  2 * 2 4 3  4  7  8  2 13  1 27 28 16 32  6 43  8 51 63 61 60 12 55  1  9  22  18
 4  1 * 2 4 3  4  7  8  2 13  1 27 28 16 32  6 43  8 51 63 61 60 12 55 17 90  22  18
---------------------------------------------------------------------------
n=28, p_n=107, omega(n)=149, n_seq=24
primes  3 5 7 11 13 17 19 23 29 31 37 41 43 47 53 59 61 67 71 73 79 83 89 97 101 103 107
 1 24 * 1 2 6  9  6 12  2  5  8  5  7 15 11  3  7 30 35 38 24 26 14 18 39 65  33  23  68
 2 23 * 1 2 6  9  6 12  2  5  8  5  7 15 11  3  7 30 35 38 24 26 14 18 39 68  33  23  65
 3 21 * 1 2 6  9  6 12  2  5  8  5  7 15 11  3  7 30 35 38 65 26 14 18 39 24  33  23  68
 4 22 * 1 2 6  9  6 12  2  5  8  5  7 15 11  3  7 30 35 38 65 26 14 18 39 68  33  23  24
 5 19 * 1 2 6  9  6 12  2  5  8  5  7 15 11  3  7 30 35 38 68 26 14 18 39 24  33  23  65
 6 20 * 1 2 6  9  6 12  2  5  8  5  7 15 11  3  7 30 35 38 68 26 14 18 39 65  33  23  24
 7 17 * 1 2 6  9  6 12  2  5 10  4  7 15 11  3  7 30 38 31 24 23 14 18 36  8  33  26  65
 8 18 * 1 2 6  9  6 12  2  5 10  4  7 15 11  3  7 30 38 31 24 23 14 18 65  8  33  26  36
 9 15 * 1 2 6  9  6 12  2  5 10  4  7 15 11  3  7 30 38 36 24 23 14 18  9  8  33  26  65
10 16 * 1 2 6  9  6 12  2  5 10  4  7 15 11  3  7 30 38 36 24 23 14 18 65  8  33  26  98
11 14 * 1 2 6  9  6 12  2  5 10  4  7 15 11  3  7 30 38 65 24 23 14 18  9  8  33  26  36
12 13 * 1 2 6  9  6 12  2  5 10  4  7 15 11  3  7 30 38 65 24 23 14 18 36  8  33  26  98
13 12 * 2 3 4  9  1  2 15  7 24 22 32 12 10  6 37  2 51 18 55 54 57 49 25 45  16  21  52
14 11 * 2 3 4  9  1  2 15  7 24 22 32 12 10  6 37  2 51 18 55 54 57 49 52 45  16  21   7
15  9 * 2 3 4  9  1  2 15  7 24 22 32 12 10  6 37  2 51 47 55 54 57 49 52 45  16  21  85
16 10 * 2 3 4  9  1  2 15  7 24 22 32 12 10  6 37  2 51 47 55 54 57 49 85 45  16  21  52
17  7 * 2 3 4  9  1  2 15  7 24 22 32 12 10  6 37  2 51 52 55 54 57 49 25 45  16  21  85
18  8 * 2 3 4  9  1  2 15  7 24 22 32 12 10  6 37  2 51 52 55 54 57 49 85 45  16  21   7
19  5 * 2 3 4  9  1  2 15  7 26 21 32 12 10  6 37  2 54 45 11 51 57 49 22 29  16  24  85
20  6 * 2 3 4  9  1  2 15  7 26 21 32 12 10  6 37  2 54 45 11 51 57 49 22 85  16  24  19
21  3 * 2 3 4  9  1  2 15  7 26 21 32 12 10  6 37  2 54 45 14 51 57 49 22 29  16  24  82
22  4 * 2 3 4  9  1  2 15  7 26 21 32 12 10  6 37  2 54 45 14 51 57 49 22 82  16  24  19
23  2 * 2 3 4  9  1  2 15  7 26 21 32 12 10  6 37  2 54 45 55 51 57 49 22 82  16  24  85
24  1 * 2 3 4  9  1  2 15  7 26 21 32 12 10  6 37  2 54 45 55 51 57 49 22 85  16  24  82
---------------------------------------------------------------------------
n=29, p_n=109, omega(n)=155, n_seq=204
primes    3 5 7 11 13 17 19 23 29 31 37 41 43 47 53 59 61 67 71 73 79 83 89 97 101 103 107 109
  1 182 * 1 2 6  9  6 12  2  5  8  5  7 15 11  3  7 30 35 38  8 26 14 18 39 24  33  23  65  68
  2 181 * 1 2 6  9  6 12  2  5  8  5  7 15 11  3  7 30 35 38  8 26 14 18 39 24  33  23  68  65
  3 185 * 1 2 6  9  6 12  2  5  8  5  7 15 11  3  7 30 35 38  8 26 14 18 39 65  33  23  24  68
  4 186 * 1 2 6  9  6 12  2  5  8  5  7 15 11  3  7 30 35 38  8 26 14 18 39 65  33  23  68  24
  5 183 * 1 2 6  9  6 12  2  5  8  5  7 15 11  3  7 30 35 38  8 26 14 18 39 68  33  23  24  65
  6 184 * 1 2 6  9  6 12  2  5  8  5  7 15 11  3  7 30 35 38  8 26 14 18 39 68  33  23  65  24
  7 200 * 1 2 6  9  6 12  2  5  8  5  7 15 11  3  7 30 35 38 24 26 14 18 39 53  33  23  65  68
  8 199 * 1 2 6  9  6 12  2  5  8  5  7 15 11  3  7 30 35 38 24 26 14 18 39 53  33  23  68  65
  9 203 * 1 2 6  9  6 12  2  5  8  5  7 15 11  3  7 30 35 38 24 26 14 18 39 65  33  23  43  68
 10 204 * 1 2 6  9  6 12  2  5  8  5  7 15 11  3  7 30 35 38 24 26 14 18 39 65  33  23  68  41
 11 201 * 1 2 6  9  6 12  2  5  8  5  7 15 11  3  7 30 35 38 24 26 14 18 39 68  33  23  43  65
 12 202 * 1 2 6  9  6 12  2  5  8  5  7 15 11  3  7 30 35 38 24 26 14 18 39 68  33  23  65  41
 13 195 * 1 2 6  9  6 12  2  5  8  5  7 15 11  3  7 30 35 38 65 26 14 18 39 24  33  23  43  68
 14 196 * 1 2 6  9  6 12  2  5  8  5  7 15 11  3  7 30 35 38 65 26 14 18 39 24  33  23  68  41
 15 193 * 1 2 6  9  6 12  2  5  8  5  7 15 11  3  7 30 35 38 65 26 14 18 39 53  33  23  24  68
 16 194 * 1 2 6  9  6 12  2  5  8  5  7 15 11  3  7 30 35 38 65 26 14 18 39 53  33  23  68  24
 17 198 * 1 2 6  9  6 12  2  5  8  5  7 15 11  3  7 30 35 38 65 26 14 18 39 68  33  23  24  41
 18 197 * 1 2 6  9  6 12  2  5  8  5  7 15 11  3  7 30 35 38 65 26 14 18 39 68  33  23  43  24
 19 189 * 1 2 6  9  6 12  2  5  8  5  7 15 11  3  7 30 35 38 68 26 14 18 39 24  33  23  43  65
 20 190 * 1 2 6  9  6 12  2  5  8  5  7 15 11  3  7 30 35 38 68 26 14 18 39 24  33  23  65  41
 21 187 * 1 2 6  9  6 12  2  5  8  5  7 15 11  3  7 30 35 38 68 26 14 18 39 53  33  23  24  65
 22 188 * 1 2 6  9  6 12  2  5  8  5  7 15 11  3  7 30 35 38 68 26 14 18 39 53  33  23  65  24
 23 192 * 1 2 6  9  6 12  2  5  8  5  7 15 11  3  7 30 35 38 68 26 14 18 39 65  33  23  24  41
 24 191 * 1 2 6  9  6 12  2  5  8  5  7 15 11  3  7 30 35 38 68 26 14 18 39 65  33  23  43  24
 25 107 * 1 2 6  9  6 12  2  5 10  4  7 15 11  3  7 30 38 16 24 23 14 18  9  8  33  26  36  65
 26 108 * 1 2 6  9  6 12  2  5 10  4  7 15 11  3  7 30 38 16 24 23 14 18  9  8  33  26  65  36
 27 106 * 1 2 6  9  6 12  2  5 10  4  7 15 11  3  7 30 38 16 24 23 14 18 36  8  33  26  65  98
 28 105 * 1 2 6  9  6 12  2  5 10  4  7 15 11  3  7 30 38 16 24 23 14 18 36  8  33  26  98  65
 29 103 * 1 2 6  9  6 12  2  5 10  4  7 15 11  3  7 30 38 16 24 23 14 18 65  8  33  26  36  98
 30 104 * 1 2 6  9  6 12  2  5 10  4  7 15 11  3  7 30 38 16 24 23 14 18 65  8  33  26  98  36
 31 125 * 1 2 6  9  6 12  2  5 10  4  7 15 11  3  7 30 38 31 24 23 14 18 36  8  33  26  43  65
 32 126 * 1 2 6  9  6 12  2  5 10  4  7 15 11  3  7 30 38 31 24 23 14 18 36  8  33  26  65  41
 33 123 * 1 2 6  9  6 12  2  5 10  4  7 15 11  3  7 30 38 31 24 23 14 18 61  8  33  26  36  65
 34 124 * 1 2 6  9  6 12  2  5 10  4  7 15 11  3  7 30 38 31 24 23 14 18 61  8  33  26  65  36
 35 122 * 1 2 6  9  6 12  2  5 10  4  7 15 11  3  7 30 38 31 24 23 14 18 65  8  33  26  36  41
 36 121 * 1 2 6  9  6 12  2  5 10  4  7 15 11  3  7 30 38 31 24 23 14 18 65  8  33  26  43  36
 37 119 * 1 2 6  9  6 12  2  5 10  4  7 15 11  3  7 30 38 36 24 23 14 18  9  8  33  26  43  65
 38 120 * 1 2 6  9  6 12  2  5 10  4  7 15 11  3  7 30 38 36 24 23 14 18  9  8  33  26  65  41
 39 118 * 1 2 6  9  6 12  2  5 10  4  7 15 11  3  7 30 38 36 24 23 14 18 61  8  33  26  65  98
 40 117 * 1 2 6  9  6 12  2  5 10  4  7 15 11  3  7 30 38 36 24 23 14 18 61  8  33  26  98  65
 41 115 * 1 2 6  9  6 12  2  5 10  4  7 15 11  3  7 30 38 36 24 23 14 18 65  8  33  26  43  98
 42 116 * 1 2 6  9  6 12  2  5 10  4  7 15 11  3  7 30 38 36 24 23 14 18 65  8  33  26  98  41
 43 114 * 1 2 6  9  6 12  2  5 10  4  7 15 11  3  7 30 38 65 24 23 14 18  9  8  33  26  36  41
 44 113 * 1 2 6  9  6 12  2  5 10  4  7 15 11  3  7 30 38 65 24 23 14 18  9  8  33  26  43  36
 45 111 * 1 2 6  9  6 12  2  5 10  4  7 15 11  3  7 30 38 65 24 23 14 18 36  8  33  26  43  98
 46 112 * 1 2 6  9  6 12  2  5 10  4  7 15 11  3  7 30 38 65 24 23 14 18 36  8  33  26  98  41
 47 109 * 1 2 6  9  6 12  2  5 10  4  7 15 11  3  7 30 38 65 24 23 14 18 61  8  33  26  36  98
 48 110 * 1 2 6  9  6 12  2  5 10  4  7 15 11  3  7 30 38 65 24 23 14 18 61  8  33  26  98  36
 49 179 * 1 2 6  9  6 12  2  5 10  4 19 19 11  3 44 36 38 14 18 23 30 15 24  8  33  26  31  65
 50 180 * 1 2 6  9  6 12  2  5 10  4 19 19 11  3 44 36 38 14 18 23 30 15 24  8  33  26  65  29
 51 177 * 1 2 6  9  6 12  2  5 10  4 19 19 11  3 44 36 38 14 18 23 59 15 24  8  33  26  30  65
 52 178 * 1 2 6  9  6 12  2  5 10  4 19 19 11  3 44 36 38 14 18 23 59 15 24  8  33  26  65  30
 53 176 * 1 2 6  9  6 12  2  5 10  4 19 19 11  3 44 36 38 14 18 23 65 15 24  8  33  26  30  29
 54 175 * 1 2 6  9  6 12  2  5 10  4 19 19 11  3 44 36 38 14 18 23 65 15 24  8  33  26  31  30
 55 174 * 1 2 6  9  6 12  2  5 10  4 19 19 11  3 44 36 38 14 18 65 17 15 24  8  33  26  23  30
 56 173 * 1 2 6  9  6 12  2  5 10  4 19 19 11  3 44 36 38 14 18 65 17 15 24  8  33  26  30  23
 57 171 * 1 2 6  9  6 12  2  5 10  4 19 19 11  3 44 36 38 14 18 65 23 15 24  8  33  26  30  96
 58 172 * 1 2 6  9  6 12  2  5 10  4 19 19 11  3 44 36 38 14 18 65 23 15 24  8  33  26  96  30
 59 169 * 1 2 6  9  6 12  2  5 10  4 19 19 11  3 44 36 38 14 18 65 30 15 24  8  33  26  23  96
 60 170 * 1 2 6  9  6 12  2  5 10  4 19 19 11  3 44 36 38 14 18 65 30 15 24  8  33  26  96  23
 61 150 * 1 2 6  9  6 12  2  5 10  4 24 15 11  3 44 36 38 14 18 23 14 30 12  8  33  26  60  65
 62 149 * 1 2 6  9  6 12  2  5 10  4 24 15 11  3 44 36 38 14 18 23 14 30 12  8  33  26  65  60
 63 148 * 1 2 6  9  6 12  2  5 10  4 24 15 11  3 44 36 38 14 18 23 14 30 60  8  33  26  65 101
 64 147 * 1 2 6  9  6 12  2  5 10  4 24 15 11  3 44 36 38 14 18 23 14 30 60  8  33  26 101  65
 65 146 * 1 2 6  9  6 12  2  5 10  4 24 15 11  3 44 36 38 14 18 23 14 30 65  8  33  26  60 101
 66 145 * 1 2 6  9  6 12  2  5 10  4 24 15 11  3 44 36 38 14 18 23 14 30 65  8  33  26 101  60
 67 144 * 1 2 6  9  6 12  2  5 10  4 24 15 11  3 44 36 38 14 18 23 22 30  4  8  33  26  60  65
 68 143 * 1 2 6  9  6 12  2  5 10  4 24 15 11  3 44 36 38 14 18 23 22 30  4  8  33  26  65  60
 69 142 * 1 2 6  9  6 12  2  5 10  4 24 15 11  3 44 36 38 14 18 23 22 30 60  8  33  26  65  93
 70 141 * 1 2 6  9  6 12  2  5 10  4 24 15 11  3 44 36 38 14 18 23 22 30 60  8  33  26  93  65
 71 140 * 1 2 6  9  6 12  2  5 10  4 24 15 11  3 44 36 38 14 18 23 22 30 65  8  33  26  60  93
 72 139 * 1 2 6  9  6 12  2  5 10  4 24 15 11  3 44 36 38 14 18 23 22 30 65  8  33  26  93  60
 73 138 * 1 2 6  9  6 12  2  5 10  4 24 15 11  3 44 36 38 14 18 23 60 30  4  8  33  26  65 101
 74 137 * 1 2 6  9  6 12  2  5 10  4 24 15 11  3 44 36 38 14 18 23 60 30  4  8  33  26 101  65
 75 136 * 1 2 6  9  6 12  2  5 10  4 24 15 11  3 44 36 38 14 18 23 60 30 12  8  33  26  65  93
 76 135 * 1 2 6  9  6 12  2  5 10  4 24 15 11  3 44 36 38 14 18 23 60 30 12  8  33  26  93  65
 77 134 * 1 2 6  9  6 12  2  5 10  4 24 15 11  3 44 36 38 14 18 23 60 30 65  8  33  26  93 101
 78 133 * 1 2 6  9  6 12  2  5 10  4 24 15 11  3 44 36 38 14 18 23 60 30 65  8  33  26 101  93
 79 132 * 1 2 6  9  6 12  2  5 10  4 24 15 11  3 44 36 38 14 18 23 65 30  4  8  33  26  60 101
 80 131 * 1 2 6  9  6 12  2  5 10  4 24 15 11  3 44 36 38 14 18 23 65 30  4  8  33  26 101  60
 81 130 * 1 2 6  9  6 12  2  5 10  4 24 15 11  3 44 36 38 14 18 23 65 30 12  8  33  26  60  93
 82 129 * 1 2 6  9  6 12  2  5 10  4 24 15 11  3 44 36 38 14 18 23 65 30 12  8  33  26  93  60
 83 128 * 1 2 6  9  6 12  2  5 10  4 24 15 11  3 44 36 38 14 18 23 65 30 60  8  33  26  93 101
 84 127 * 1 2 6  9  6 12  2  5 10  4 24 15 11  3 44 36 38 14 18 23 65 30 60  8  33  26 101  93
 85 166 * 1 2 6  9  6 12  2  5 10  4 24 15 11  3 44 36 38 34 18 23 14 30 60  8  33  26  65  81
 86 165 * 1 2 6  9  6 12  2  5 10  4 24 15 11  3 44 36 38 34 18 23 14 30 60  8  33  26  81  65
 87 164 * 1 2 6  9  6 12  2  5 10  4 24 15 11  3 44 36 38 34 18 23 14 30 65  8  33  26  60  81
 88 163 * 1 2 6  9  6 12  2  5 10  4 24 15 11  3 44 36 38 34 18 23 14 30 65  8  33  26  81  60
 89 168 * 1 2 6  9  6 12  2  5 10  4 24 15 11  3 44 36 38 34 18 23 14 30 81  8  33  26  60  65
 90 167 * 1 2 6  9  6 12  2  5 10  4 24 15 11  3 44 36 38 34 18 23 14 30 81  8  33  26  65  60
 91 160 * 1 2 6  9  6 12  2  5 10  4 24 15 11  3 44 36 38 60 18 23 14 30 12  8  33  26  65  81
 92 159 * 1 2 6  9  6 12  2  5 10  4 24 15 11  3 44 36 38 60 18 23 14 30 12  8  33  26  81  65
 93 158 * 1 2 6  9  6 12  2  5 10  4 24 15 11  3 44 36 38 60 18 23 14 30 65  8  33  26  81 101
 94 157 * 1 2 6  9  6 12  2  5 10  4 24 15 11  3 44 36 38 60 18 23 14 30 65  8  33  26 101  81
 95 162 * 1 2 6  9  6 12  2  5 10  4 24 15 11  3 44 36 38 60 18 23 14 30 81  8  33  26  65 101
 96 161 * 1 2 6  9  6 12  2  5 10  4 24 15 11  3 44 36 38 60 18 23 14 30 81  8  33  26 101  65
 97 154 * 1 2 6  9  6 12  2  5 10  4 24 15 11  3 44 36 38 65 18 23 14 30 12  8  33  26  60  81
 98 153 * 1 2 6  9  6 12  2  5 10  4 24 15 11  3 44 36 38 65 18 23 14 30 12  8  33  26  81  60
 99 152 * 1 2 6  9  6 12  2  5 10  4 24 15 11  3 44 36 38 65 18 23 14 30 60  8  33  26  81 101
100 151 * 1 2 6  9  6 12  2  5 10  4 24 15 11  3 44 36 38 65 18 23 14 30 60  8  33  26 101  81
101 156 * 1 2 6  9  6 12  2  5 10  4 24 15 11  3 44 36 38 65 18 23 14 30 81  8  33  26  60 101
102 155 * 1 2 6  9  6 12  2  5 10  4 24 15 11  3 44 36 38 65 18 23 14 30 81  8  33  26 101  60
103  29 * 2 4 3  4  7  8  2 13  1 28  1 18 16 12 43  8 57  6 61 60 63 55  2 51  22  27  13  58
104  30 * 2 4 3  4  7  8  2 13  1 28  1 18 16 12 43  8 57  6 61 60 63 55  2 51  22  27  58  11
105  28 * 2 4 3  4  7  8  2 13  1 28  1 18 16 12 43  8 57  6 61 60 63 55 31 51  22  27  58  91
106  27 * 2 4 3  4  7  8  2 13  1 28  1 18 16 12 43  8 57  6 61 60 63 55 31 51  22  27  91  58
107  25 * 2 4 3  4  7  8  2 13  1 28  1 18 16 12 43  8 57  6 61 60 63 55 58 51  22  27  13  91
108  26 * 2 4 3  4  7  8  2 13  1 28  1 18 16 12 43  8 57  6 61 60 63 55 58 51  22  27  91  11
109  47 * 2 4 3  4  7  8  2 13  1 28  1 18 16 12 43  8 57 24 61 60 63 55  6 51  22  27  13  58
110  48 * 2 4 3  4  7  8  2 13  1 28  1 18 16 12 43  8 57 24 61 60 63 55  6 51  22  27  58  11
111  45 * 2 4 3  4  7  8  2 13  1 28  1 18 16 12 43  8 57 24 61 60 63 55 31 51  22  27   6  58
112  46 * 2 4 3  4  7  8  2 13  1 28  1 18 16 12 43  8 57 24 61 60 63 55 31 51  22  27  58   6
113  44 * 2 4 3  4  7  8  2 13  1 28  1 18 16 12 43  8 57 24 61 60 63 55 58 51  22  27   6  11
114  43 * 2 4 3  4  7  8  2 13  1 28  1 18 16 12 43  8 57 24 61 60 63 55 58 51  22  27  13   6
115  41 * 2 4 3  4  7  8  2 13  1 28  1 18 16 12 43  8 57 53 61 60 63 55  2 51  22  27   6  58
116  42 * 2 4 3  4  7  8  2 13  1 28  1 18 16 12 43  8 57 53 61 60 63 55  2 51  22  27  58   6
117  40 * 2 4 3  4  7  8  2 13  1 28  1 18 16 12 43  8 57 53 61 60 63 55  6 51  22  27  58  91
118  39 * 2 4 3  4  7  8  2 13  1 28  1 18 16 12 43  8 57 53 61 60 63 55  6 51  22  27  91  58
119  37 * 2 4 3  4  7  8  2 13  1 28  1 18 16 12 43  8 57 53 61 60 63 55 58 51  22  27   6  91
120  38 * 2 4 3  4  7  8  2 13  1 28  1 18 16 12 43  8 57 53 61 60 63 55 58 51  22  27  91   6
121  36 * 2 4 3  4  7  8  2 13  1 28  1 18 16 12 43  8 57 58 61 60 63 55  2 51  22  27   6  11
122  35 * 2 4 3  4  7  8  2 13  1 28  1 18 16 12 43  8 57 58 61 60 63 55  2 51  22  27  13   6
123  33 * 2 4 3  4  7  8  2 13  1 28  1 18 16 12 43  8 57 58 61 60 63 55  6 51  22  27  13  91
124  34 * 2 4 3  4  7  8  2 13  1 28  1 18 16 12 43  8 57 58 61 60 63 55  6 51  22  27  91  11
125  31 * 2 4 3  4  7  8  2 13  1 28  1 18 16 12 43  8 57 58 61 60 63 55 31 51  22  27   6  91
126  32 * 2 4 3  4  7  8  2 13  1 28  1 18 16 12 43  8 57 58 61 60 63 55 31 51  22  27  91   6
127  84 * 2 4 3  4  7  8  2 13  1 28 21 18 16 12  6  2 57  8 67 60 12 43  7 51  22  27  55  63
128  83 * 2 4 3  4  7  8  2 13  1 28 21 18 16 12  6  2 57  8 67 60 12 43  7 51  22  27  63  55
129  82 * 2 4 3  4  7  8  2 13  1 28 21 18 16 12  6  2 57  8 67 60 12 43 55 51  22  27  63  96
130  81 * 2 4 3  4  7  8  2 13  1 28 21 18 16 12  6  2 57  8 67 60 12 43 55 51  22  27  96  63
131  80 * 2 4 3  4  7  8  2 13  1 28 21 18 16 12  6  2 57  8 67 60 12 43 63 51  22  27  55  96
132  79 * 2 4 3  4  7  8  2 13  1 28 21 18 16 12  6  2 57  8 67 60 12 43 63 51  22  27  96  55
133  78 * 2 4 3  4  7  8  2 13  1 28 21 18 16 12  6  2 57  8 67 60 17 43  2 51  22  27  55  63
134  77 * 2 4 3  4  7  8  2 13  1 28 21 18 16 12  6  2 57  8 67 60 17 43  2 51  22  27  63  55
135  76 * 2 4 3  4  7  8  2 13  1 28 21 18 16 12  6  2 57  8 67 60 17 43 55 51  22  27  63  91
136  75 * 2 4 3  4  7  8  2 13  1 28 21 18 16 12  6  2 57  8 67 60 17 43 55 51  22  27  91  63
137  74 * 2 4 3  4  7  8  2 13  1 28 21 18 16 12  6  2 57  8 67 60 17 43 63 51  22  27  55  91
138  73 * 2 4 3  4  7  8  2 13  1 28 21 18 16 12  6  2 57  8 67 60 17 43 63 51  22  27  91  55
139  72 * 2 4 3  4  7  8  2 13  1 28 21 18 16 12  6  2 57  8 67 60 55 43  2 51  22  27  63  96
140  71 * 2 4 3  4  7  8  2 13  1 28 21 18 16 12  6  2 57  8 67 60 55 43  2 51  22  27  96  63
141  70 * 2 4 3  4  7  8  2 13  1 28 21 18 16 12  6  2 57  8 67 60 55 43  7 51  22  27  63  91
142  69 * 2 4 3  4  7  8  2 13  1 28 21 18 16 12  6  2 57  8 67 60 55 43  7 51  22  27  91  63
143  68 * 2 4 3  4  7  8  2 13  1 28 21 18 16 12  6  2 57  8 67 60 55 43 63 51  22  27  91  96
144  67 * 2 4 3  4  7  8  2 13  1 28 21 18 16 12  6  2 57  8 67 60 55 43 63 51  22  27  96  91
145  66 * 2 4 3  4  7  8  2 13  1 28 21 18 16 12  6  2 57  8 67 60 63 43  2 51  22  27  55  96
146  65 * 2 4 3  4  7  8  2 13  1 28 21 18 16 12  6  2 57  8 67 60 63 43  2 51  22  27  96  55
147  64 * 2 4 3  4  7  8  2 13  1 28 21 18 16 12  6  2 57  8 67 60 63 43  7 51  22  27  55  91
148  63 * 2 4 3  4  7  8  2 13  1 28 21 18 16 12  6  2 57  8 67 60 63 43  7 51  22  27  91  55
149  62 * 2 4 3  4  7  8  2 13  1 28 21 18 16 12  6  2 57  8 67 60 63 43 55 51  22  27  91  96
150  61 * 2 4 3  4  7  8  2 13  1 28 21 18 16 12  6  2 57  8 67 60 63 43 55 51  22  27  96  91
151 100 * 2 4 3  4  7  8  2 13  1 28 21 18 16 12  6  2 57 24 67 60 63 43  7 51  22  27  55  75
152  99 * 2 4 3  4  7  8  2 13  1 28 21 18 16 12  6  2 57 24 67 60 63 43  7 51  22  27  75  55
153  98 * 2 4 3  4  7  8  2 13  1 28 21 18 16 12  6  2 57 24 67 60 63 43 55 51  22  27  75  96
154  97 * 2 4 3  4  7  8  2 13  1 28 21 18 16 12  6  2 57 24 67 60 63 43 55 51  22  27  96  75
155 102 * 2 4 3  4  7  8  2 13  1 28 21 18 16 12  6  2 57 24 67 60 63 43 75 51  22  27  55  96
156 101 * 2 4 3  4  7  8  2 13  1 28 21 18 16 12  6  2 57 24 67 60 63 43 75 51  22  27  96  55
157  94 * 2 4 3  4  7  8  2 13  1 28 21 18 16 12  6  2 57 29 67 60 63 43  2 51  22  27  55  75
158  93 * 2 4 3  4  7  8  2 13  1 28 21 18 16 12  6  2 57 29 67 60 63 43  2 51  22  27  75  55
159  92 * 2 4 3  4  7  8  2 13  1 28 21 18 16 12  6  2 57 29 67 60 63 43 55 51  22  27  75  91
160  91 * 2 4 3  4  7  8  2 13  1 28 21 18 16 12  6  2 57 29 67 60 63 43 55 51  22  27  91  75
161  96 * 2 4 3  4  7  8  2 13  1 28 21 18 16 12  6  2 57 29 67 60 63 43 75 51  22  27  55  91
162  95 * 2 4 3  4  7  8  2 13  1 28 21 18 16 12  6  2 57 29 67 60 63 43 75 51  22  27  91  55
163  88 * 2 4 3  4  7  8  2 13  1 28 21 18 16 12  6  2 57 55 67 60 63 43  2 51  22  27  75  96
164  87 * 2 4 3  4  7  8  2 13  1 28 21 18 16 12  6  2 57 55 67 60 63 43  2 51  22  27  96  75
165  86 * 2 4 3  4  7  8  2 13  1 28 21 18 16 12  6  2 57 55 67 60 63 43  7 51  22  27  75  91
166  85 * 2 4 3  4  7  8  2 13  1 28 21 18 16 12  6  2 57 55 67 60 63 43  7 51  22  27  91  75
167  90 * 2 4 3  4  7  8  2 13  1 28 21 18 16 12  6  2 57 55 67 60 63 43 75 51  22  27  91  96
168  89 * 2 4 3  4  7  8  2 13  1 28 21 18 16 12  6  2 57 55 67 60 63 43 75 51  22  27  96  91
169  59 * 2 4 3  4  7  8  2 13  1 28 26 14 16 12  6  2 57  8 67 18 47 58 43 51  22  27  26  60
170  60 * 2 4 3  4  7  8  2 13  1 28 26 14 16 12  6  2 57  8 67 18 47 58 43 51  22  27  60  24
171  57 * 2 4 3  4  7  8  2 13  1 28 26 14 16 12  6  2 57  8 67 18 54 58 43 51  22  27  19  60
172  58 * 2 4 3  4  7  8  2 13  1 28 26 14 16 12  6  2 57  8 67 18 54 58 43 51  22  27  60  17
173  56 * 2 4 3  4  7  8  2 13  1 28 26 14 16 12  6  2 57  8 67 18 60 58 43 51  22  27  19  24
174  55 * 2 4 3  4  7  8  2 13  1 28 26 14 16 12  6  2 57  8 67 18 60 58 43 51  22  27  26  17
175  54 * 2 4 3  4  7  8  2 13  1 28 26 14 16 12  6  2 57  8 67 60 12 58 43 51  22  27  18  17
176  53 * 2 4 3  4  7  8  2 13  1 28 26 14 16 12  6  2 57  8 67 60 12 58 43 51  22  27  19  18
177  51 * 2 4 3  4  7  8  2 13  1 28 26 14 16 12  6  2 57  8 67 60 18 58 43 51  22  27  19  91
178  52 * 2 4 3  4  7  8  2 13  1 28 26 14 16 12  6  2 57  8 67 60 18 58 43 51  22  27  91  17
179  49 * 2 4 3  4  7  8  2 13  1 28 26 14 16 12  6  2 57  8 67 60 47 58 43 51  22  27  18  91
180  50 * 2 4 3  4  7  8  2 13  1 28 26 14 16 12  6  2 57  8 67 60 47 58 43 51  22  27  91  18
181   2 * 2 4 3  4  7  8  2 13  3 27  1 18 16 12 43  8 60 51  6 57 63 55 28 35  22  30  88  91
182   1 * 2 4 3  4  7  8  2 13  3 27  1 18 16 12 43  8 60 51  6 57 63 55 28 35  22  30  91  88
183   5 * 2 4 3  4  7  8  2 13  3 27  1 18 16 12 43  8 60 51  6 57 63 55 28 88  22  30  25  91
184   6 * 2 4 3  4  7  8  2 13  3 27  1 18 16 12 43  8 60 51  6 57 63 55 28 88  22  30  91  23
185   3 * 2 4 3  4  7  8  2 13  3 27  1 18 16 12 43  8 60 51  6 57 63 55 28 91  22  30  25  88
186   4 * 2 4 3  4  7  8  2 13  3 27  1 18 16 12 43  8 60 51  6 57 63 55 28 91  22  30  88  23
187  21 * 2 4 3  4  7  8  2 13  3 27  1 18 16 12 43  8 60 51 17 57 63 55 28  6  22  30  25  91
188  22 * 2 4 3  4  7  8  2 13  3 27  1 18 16 12 43  8 60 51 17 57 63 55 28  6  22  30  91  23
189  19 * 2 4 3  4  7  8  2 13  3 27  1 18 16 12 43  8 60 51 17 57 63 55 28 35  22  30   6  91
190  20 * 2 4 3  4  7  8  2 13  3 27  1 18 16 12 43  8 60 51 17 57 63 55 28 35  22  30  91   6
191  24 * 2 4 3  4  7  8  2 13  3 27  1 18 16 12 43  8 60 51 17 57 63 55 28 91  22  30   6  23
192  23 * 2 4 3  4  7  8  2 13  3 27  1 18 16 12 43  8 60 51 17 57 63 55 28 91  22  30  25   6
193  15 * 2 4 3  4  7  8  2 13  3 27  1 18 16 12 43  8 60 51 20 57 63 55 28  6  22  30  25  88
194  16 * 2 4 3  4  7  8  2 13  3 27  1 18 16 12 43  8 60 51 20 57 63 55 28  6  22  30  88  23
195  13 * 2 4 3  4  7  8  2 13  3 27  1 18 16 12 43  8 60 51 20 57 63 55 28 35  22  30   6  88
196  14 * 2 4 3  4  7  8  2 13  3 27  1 18 16 12 43  8 60 51 20 57 63 55 28 35  22  30  88   6
197  18 * 2 4 3  4  7  8  2 13  3 27  1 18 16 12 43  8 60 51 20 57 63 55 28 88  22  30   6  23
198  17 * 2 4 3  4  7  8  2 13  3 27  1 18 16 12 43  8 60 51 20 57 63 55 28 88  22  30  25   6
199   8 * 2 4 3  4  7  8  2 13  3 27  1 18 16 12 43  8 60 51 61 57 63 55 28  6  22  30  88  91
200   7 * 2 4 3  4  7  8  2 13  3 27  1 18 16 12 43  8 60 51 61 57 63 55 28  6  22  30  91  88
201  11 * 2 4 3  4  7  8  2 13  3 27  1 18 16 12 43  8 60 51 61 57 63 55 28 88  22  30   6  91
202  12 * 2 4 3  4  7  8  2 13  3 27  1 18 16 12 43  8 60 51 61 57 63 55 28 88  22  30  91   6
203   9 * 2 4 3  4  7  8  2 13  3 27  1 18 16 12 43  8 60 51 61 57 63 55 28 91  22  30   6  88
204  10 * 2 4 3  4  7  8  2 13  3 27  1 18 16 12 43  8 60 51 61 57 63 55 28 91  22  30  88   6
---------------------------------------------------------------------------
n=30, p_n=113, omega(n)=164, n_seq=48
primes  3 5 7 11 13 17 19 23 29 31 37 41 43 47 53 59 61 67 71 73 79 83 89 97 101 103 107 109 113
 1 30 * 1 3 2  3  6  7  1 12  2 26 13 17 15 11  5  7 59  7 19 56 16 54 27 62  21  29  10  22  42
 2 29 * 1 3 2  3  6  7  1 12  2 26 13 17 15 11  5  7 59  7 19 56 16 54 27 62  21  29  24   8  42
 3 27 * 1 3 2  3  6  7  1 12  2 26 13 17 15 11  5  7 59  7 19 56 38 54 27 62  21  29  24  95  42
 4 28 * 1 3 2  3  6  7  1 12  2 26 13 17 15 11  5  7 59  7 19 56 38 54 27 62  21  29  95  22  42
 5 25 * 1 3 2  3  6  7  1 12  2 26 13 17 15 11  5  7 59  7 19 56 52 54 27 62  21  29  10  95  42
 6 26 * 1 3 2  3  6  7  1 12  2 26 13 17 15 11  5  7 59  7 19 56 52 54 27 62  21  29  95   8  42
 7 48 * 1 3 2  3  6  7  1 12  2 26 13 17 15 11  5  7 59  7 24 56 11 54 27 62  21  29  10  22  42
 8 47 * 1 3 2  3  6  7  1 12  2 26 13 17 15 11  5  7 59  7 24 56 11 54 27 62  21  29  24   8  42
 9 45 * 1 3 2  3  6  7  1 12  2 26 13 17 15 11  5  7 59  7 24 56 38 54 27 62  21  29  24  90  42
10 46 * 1 3 2  3  6  7  1 12  2 26 13 17 15 11  5  7 59  7 24 56 38 54 27 62  21  29  90  22  42
11 43 * 1 3 2  3  6  7  1 12  2 26 13 17 15 11  5  7 59  7 24 56 52 54 27 62  21  29  10  90  42
12 44 * 1 3 2  3  6  7  1 12  2 26 13 17 15 11  5  7 59  7 24 56 52 54 27 62  21  29  90   8  42
13 41 * 1 3 2  3  6  7  1 12  2 26 13 17 15 11  5  7 59  7 46 56 11 54 27 62  21  29  24  95  42
14 42 * 1 3 2  3  6  7  1 12  2 26 13 17 15 11  5  7 59  7 46 56 11 54 27 62  21  29  95  22  42
15 39 * 1 3 2  3  6  7  1 12  2 26 13 17 15 11  5  7 59  7 46 56 16 54 27 62  21  29  24  90  42
16 40 * 1 3 2  3  6  7  1 12  2 26 13 17 15 11  5  7 59  7 46 56 16 54 27 62  21  29  90  22  42
17 38 * 1 3 2  3  6  7  1 12  2 26 13 17 15 11  5  7 59  7 46 56 52 54 27 62  21  29  90  95  42
18 37 * 1 3 2  3  6  7  1 12  2 26 13 17 15 11  5  7 59  7 46 56 52 54 27 62  21  29  95  90  42
19 35 * 1 3 2  3  6  7  1 12  2 26 13 17 15 11  5  7 59  7 60 56 11 54 27 62  21  29  10  95  42
20 36 * 1 3 2  3  6  7  1 12  2 26 13 17 15 11  5  7 59  7 60 56 11 54 27 62  21  29  95   8  42
21 33 * 1 3 2  3  6  7  1 12  2 26 13 17 15 11  5  7 59  7 60 56 16 54 27 62  21  29  10  90  42
22 34 * 1 3 2  3  6  7  1 12  2 26 13 17 15 11  5  7 59  7 60 56 16 54 27 62  21  29  90   8  42
23 32 * 1 3 2  3  6  7  1 12  2 26 13 17 15 11  5  7 59  7 60 56 38 54 27 62  21  29  90  95  42
24 31 * 1 3 2  3  6  7  1 12  2 26 13 17 15 11  5  7 59  7 60 56 38 54 27 62  21  29  95  90  42
25  5 * 2 2 2  8  3  5 12 15 18 15  4 25 21 13  1 40 45 24  4 36 34 28 49  6  43  33  48  70  10
26  6 * 2 2 2  8  3  5 12 15 18 15  4 25 21 13  1 40 45 24  4 36 34 28 49  6  43  33  70  48  10
27  3 * 2 2 2  8  3  5 12 15 18 15  4 25 21 13  1 40 45 24  4 36 48 28 49  6  43  33  34  70  10
28  4 * 2 2 2  8  3  5 12 15 18 15  4 25 21 13  1 40 45 24  4 36 48 28 49  6  43  33  70  34  10
29  2 * 2 2 2  8  3  5 12 15 18 15  4 25 21 13  1 40 45 24  4 36 70 28 49  6  43  33  34  48  10
30  1 * 2 2 2  8  3  5 12 15 18 15  4 25 21 13  1 40 45 24  4 36 70 28 49  6  43  33  48  34  10
31 24 * 2 2 2  8  3  5 12 15 18 15  4 25 21 13  1 40 45 24 34 36 48 28 49  6  43  33  70  75  10
32 23 * 2 2 2  8  3  5 12 15 18 15  4 25 21 13  1 40 45 24 34 36 48 28 49  6  43  33  75  70  10
33 21 * 2 2 2  8  3  5 12 15 18 15  4 25 21 13  1 40 45 24 34 36 70 28 49  6  43  33  48  75  10
34 22 * 2 2 2  8  3  5 12 15 18 15  4 25 21 13  1 40 45 24 34 36 70 28 49  6  43  33  75  48  10
35 19 * 2 2 2  8  3  5 12 15 18 15  4 25 21 13  1 40 45 24 34 36 75 28 49  6  43  33  48  70  10
36 20 * 2 2 2  8  3  5 12 15 18 15  4 25 21 13  1 40 45 24 34 36 75 28 49  6  43  33  70  48  10
37 18 * 2 2 2  8  3  5 12 15 18 15  4 25 21 13  1 40 45 24 48 36 34 28 49  6  43  33  70  75  10
38 17 * 2 2 2  8  3  5 12 15 18 15  4 25 21 13  1 40 45 24 48 36 34 28 49  6  43  33  75  70  10
39 15 * 2 2 2  8  3  5 12 15 18 15  4 25 21 13  1 40 45 24 48 36 70 28 49  6  43  33  34  75  10
40 16 * 2 2 2  8  3  5 12 15 18 15  4 25 21 13  1 40 45 24 48 36 70 28 49  6  43  33  75  34  10
41 13 * 2 2 2  8  3  5 12 15 18 15  4 25 21 13  1 40 45 24 48 36 75 28 49  6  43  33  34  70  10
42 14 * 2 2 2  8  3  5 12 15 18 15  4 25 21 13  1 40 45 24 48 36 75 28 49  6  43  33  70  34  10
43 11 * 2 2 2  8  3  5 12 15 18 15  4 25 21 13  1 40 45 24 70 36 34 28 49  6  43  33  48  75  10
44 12 * 2 2 2  8  3  5 12 15 18 15  4 25 21 13  1 40 45 24 70 36 34 28 49  6  43  33  75  48  10
45  9 * 2 2 2  8  3  5 12 15 18 15  4 25 21 13  1 40 45 24 70 36 48 28 49  6  43  33  34  75  10
46 10 * 2 2 2  8  3  5 12 15 18 15  4 25 21 13  1 40 45 24 70 36 48 28 49  6  43  33  75  34  10
47  8 * 2 2 2  8  3  5 12 15 18 15  4 25 21 13  1 40 45 24 70 36 75 28 49  6  43  33  34  48  10
48  7 * 2 2 2  8  3  5 12 15 18 15  4 25 21 13  1 40 45 24 70 36 75 28 49  6  43  33  48  34  10
---------------------------------------------------------------------------
n=31, p_n=127, omega(n)=176, n_seq=2
primes  3 5 7 11 13 17 19 23 29 31 37 41 43 47 53 59 61 67 71 73 79 83 89 97 101 103 107 109 113 127
 1  2 * 1 3 3  9  6 14 12 12  2 10 21 10 34 15 11 37 13 44 19 29 26 54 36 47  30  56  39   5  27  57
 2  1 * 2 4 6  3  2 10 13  4  1 12  8  3 14 21  7 22 42 66 16  2 72 40 52 33  46  18  31  63  37 120
---------------------------------------------------------------------------
n=32, p_n=131, omega(n)=188, n_seq=2
primes  3 5 7 11 13 17 19 23 29 31 37 41 43 47 53 59 61 67 71 73 79 83 89 97 101 103 107 109 113 127 131
 1  2 * 1 3 4  9  5 14 12 18  1 27 29  6 28 30 19  3 40 13 21 17 26 51 15 35  54  56  24   2  36  84  45
 2  1 * 2 1 3  4  2  5  6 10 14  7 12 19 32 18 11  9 27 42 26 26  5 55 85 57  34  30  58  78  40 105  13
---------------------------------------------------------------------------
n=33, p_n=137, omega(n)=193, n_seq=8
primes  3 5 7 11 13 17 19 23 29 31 37 41 43 47 53 59 61 67 71 73 79 83 89 97 101 103 107 109 113 127 131 137
 1  6 * 1 2 1  6 10  8 13 12 11  3 26  4 41  1 20  9  5 44  3 56  1 60 30 38  24  90  21  14  18  53  33  54
 2  5 * 1 2 1  6 10  8 13 12 11  3 26  4 41  1 20  9  5 44 19 56  1 60 30 38  24  74  21  14  18  53  33  54
 3  8 * 1 2 1  6 10  8 13 12 11  3 26  4 41  1 20  9  5 44 54 56  1 60 30 38  90  24  21  14  18  53  33  74
 4  7 * 1 2 1  6 10  8 13 12 11  3 26  4 41  1 20  9  5 44 54 56  1 60 30 38  90  74  21  14  18  53  33  24
 5  2 * 1 2 4  1  2 16 10 21  9  5 20 26 24  5 15  8  6 16 33 65 35 51 75 59  69  17  66  71  63  14  30   3
 6  1 * 1 2 4  1  2 16 10 21  9  5 20 26 24  5 15  8  6 16 49 65 35 51 75 59  69   1  66  71  63  14  30   3
 7  4 * 1 2 4  1  2 16 10 21  9  5 20 26 24  5 15  8  6 16 69 65 35 51 75 59   3  17  66  71  63  14  30  33
 8  3 * 1 2 4  1  2 16 10 21  9  5 20 26 24  5 15  8  6 16 69 65 35 51 75 59   3  67  66  71  63  14  30 120
---------------------------------------------------------------------------
n=34, p_n=139, omega(n)=206, n_seq=22
primes  3 5 7 11 13 17 19 23 29 31 37 41 43 47 53 59 61 67 71 73 79 83 89 97 101 103 107 109 113 127 131 137 139
 1 16 * 1 1 1  5 10 13 11 20  3 12 17 24  9 33 30 18 42 35  1 34 44 39 84 53   7  14  45  59  69   2  63  48 110
 2 17 * 1 1 1  5 10 13 11 20  3 12 17 24  9 33 30 18 42 35  1 34 44 39 84 53   7  14  45  59 110   2  63  48  69
 3 14 * 1 1 1  5 10 13 11 20  3 12 17 24  9 33 30 18 42 35  1 34 44 39 84 53   9  14  45  59  69   2  63  48 108
 4 15 * 1 1 1  5 10 13 11 20  3 12 17 24  9 33 30 18 42 35  1 34 44 39 84 53   9  14  45  59 108   2  63  48  69
 5 13 * 1 1 1  5 10 13 11 20  3 12 17 24  9 33 30 18 42 35  1 34 44 39 84 53  69  14  45  59 108   2  63  48 110
 6 12 * 1 1 1  5 10 13 11 20  3 12 17 24  9 33 30 18 42 35  1 34 44 39 84 53  69  14  45  59 110   2  63  48 108
 7 21 * 1 4 3  2  8  9 18  2 23  2  5 12  7 11 49  6 15 31 36 27 41 63 72 83  30  92  51  32  78  20  51  96  62
 8 22 * 1 4 3  2  8  9 18  2 23  2  5 12  7 11 49  6 15 31 36 27 41 63 72 83  30  92  51  32  78  20  96  45  62
 9 20 * 1 4 3  2  8  9 18  2 23  2  5 12  7 11 49  6 15 31 36 27 41 63 72 83  30  92  96  32  78  20  51  21  62
10 18 * 1 4 3  2  8  9 18  2 23  2  5 12 10 11 49  6 15 31 36 27 41 63 72 83  30  92  51  32  78  20  50  93  62
11 19 * 1 4 3  2  8  9 18  2 23  2  5 12 10 11 49  6 15 31 36 27 41 63 72 83  30  92  51  32  78  20  93  50  62
12  6 * 2 1 3  4  2  7  6  3  1  9  5 19 26 33 18 12 43 38 64 27  5  2 34 57  37  90  55  39  97  78  13  22  99
13  5 * 2 1 3  4  2  7  6  3  1  9  5 19 26 33 18 12 43 38 64 27  5  2 34 57  37  90  55  39  99  78  13  22  97
14  3 * 2 1 3  4  2  7  6  3  1  9  5 19 26 33 18 12 43 38 64 27  5  2 34 57  97  90  55  39  25  78  13  22  99
15  4 * 2 1 3  4  2  7  6  3  1  9  5 19 26 33 18 12 43 38 64 27  5  2 34 57  97  90  55  39  99  78  13  22 138
16  1 * 2 1 3  4  2  7  6  3  1  9  5 19 26 33 18 12 43 38 64 27  5  2 34 57  99  90  55  39  25  78  13  22  97
17  2 * 2 1 3  4  2  7  6  3  1  9  5 19 26 33 18 12 43 38 64 27  5  2 34 57  99  90  55  39  97  78  13  22 138
18 10 * 2 3 1  7  4 11 18 21 10 19 17 31 25  8 52 24  9 42 29 34  8 61 46 27  76  12  49  66  16  60  26 114   6
19 11 * 2 3 1  7  4 11 18 21 10 19 17 31 25  8 52 24  9 42 29 34  8 61 46 27  76  12  49  66  16  60 114  20   6
20  9 * 2 3 1  7  4 11 18 21 10 19 17 31 28  8 52 24  9 42 29 34  8 61 46 27  76  12   4  66  16  60  25  49   6
21  7 * 2 3 1  7  4 11 18 21 10 19 17 31 28  8 52 24  9 42 29 34  8 61 46 27  76  12  49  66  16  60  25 111   6
22  8 * 2 3 1  7  4 11 18 21 10 19 17 31 28  8 52 24  9 42 29 34  8 61 46 27  76  12  49  66  16  60 111  25   6
---------------------------------------------------------------------------
n=35, p_n=149, omega(n)=215, n_seq=4
primes  3 5 7 11 13 17 19 23 29 31 37 41 43 47 53 59 61 67 71 73 79 83 89 97 101 103 107 109 113 127 131 137 139 149
 1  3 * 1 3 5  6  4  9  8  5  3 11  7 21 35 20 34 14 15 59 58 28  7 24 36  2  66  92 102  41  57  29  45   9  71  80
 2  4 * 1 3 5  6  4  9  8  5  3 11  7 21 35 20 34 14 15 59 58 28  7 24 36  2  66  92 102  41  57  29  45  80  71 146
 3  1 * 2 3 1  1  4  3 18  4 10 19 24 31  9  8 23 25 18 23 16 42 51 26  2 20  49  21   7  66  46  60  40  70   6 136
 4  2 * 2 3 1  1  4  3 18  4 10 19 24 31  9  8 23 25 18 23 16 42 51 26  2 20  49  21   7  66  46  60  40 136   6  70
---------------------------------------------------------------------------
n=36, p_n=151, omega(n)=224, n_seq=18
primes  3 5 7 11 13 17 19 23 29 31 37 41 43 47 53 59 61 67 71 73 79 83 89 97 101 103 107 109 113 127 131 137 139 149 151
 1 15 * 1 1 2  2  8  3  7  4  5 27 32 39 24  6 45 18 52 62 33 14 38 75 48 95   7  12  78  74  42  17  84  15  29 132  59
 2 16 * 1 1 2  2  8  3  7  4  5 27 32 39 24  6 45 18 52 62 33 14 38 75 48 95  84  12   1  74  42  17  78  15  29 132  59
 3 12 * 1 1 2  2  8  3  7  6 21 27 32 10 18 16  6 15 33 62 48  4 38 12 10 16  84  80  87  53  39   5  78  42  14   9  17
 4 14 * 1 1 2  2  8  3  7  6 21 27 32 10 18 16  6 15 33 62 48  4 38 12 63 16  84  80  87  53  45   5  78  42  14  39  17
 5 13 * 1 1 2  2  8  3  7  6 21 27 32 10 18 16  6 15 33 62 48  4 38 12 69 16  84  80  87  53  39   5  78  42  14  39  17
 6 11 * 1 1 2  2  8  3  7 12  5 27 32 21 33  6 45 18 52 17 39  7 50 75 48 95  87  14   1  74  42  38  78  15  29 132  59
 7 10 * 1 1 2  2 12  8  7  4  5 29 25 39  3 11 32 19 52 17 16 47 25 15 54 95   7  14  18  71  69  20  33  48  74  75  53
 8 18 * 1 1 2  9 12  1  7  6  5 29 10 39  3 32  4 15 17 46 67 50 25 16 54 68  24  14  27  95  48  62  33  87   8 105  59
 9 17 * 1 1 2  9 12  1  7  6  5 29 10 39  3 32  4 15 17 46 67 50 25 16 54 68  24  14  27  95 105  62  33  87   8  48  59
10  7 * 2 4 6  3  5 13  9 14 17 10 15 22  7 26 34 29 51  7 67 32 42 44 82 33  16   5 100  45  43  78  61  40  12   1  21
11  6 * 2 4 6  3  9  1  9  6 17 12  8 40 20 31 21 30 51  7 44 72 17 67 88 33  37   5  10  42  70  60  16  73  57  93  15
12  3 * 2 4 6  3  9  1  9 12  1 12  8 10 35 21  7 33  9 29 35  2 29 47 37 15  40  42  31  63  73  93  16  46  72  67  57
13  5 * 2 4 6  3  9  1  9 12  1 12  8 10 35 21  7 33  9 29 35  2 29 47 67 15  40  42  31  63  73  93  16  46  72  37  57
14  4 * 2 4 6  3  9  1  9 12  1 12  8 10 35 21  7 33  9 29 35  2 29 47 73 15  40  42  31  63  67  93  16  46  72  37  57
15  1 * 2 4 6  3  9  1  9 14 17 12  8 22 29 31 21 30 51 29 50 65 29 67 88 33  16   7  40  42  70  81  10  73  57  93  15
16  2 * 2 4 6  3  9  1  9 14 17 12  8 22 29 31 21 30 51 29 50 65 29 67 88 33  40   7  10  42  70  81  16  73  57  93  15
17  9 * 2 4 6  7  5  3  9 12 17 10 30 22  7  5  9 33 25 45 16 29 42 43 82 60 100   5  91  21   7  36  61   1  78  28  15
18  8 * 2 4 6  7  5  3  9 12 17 10 30 22  7  5  9 33 25 45 16 29 42 43 82 60 100   5  91  21  64  36  61   1  78 120  15
---------------------------------------------------------------------------
n=37, p_n=157, omega(n)=237, n_seq=4
primes  3 5 7 11 13 17 19 23 29 31 37 41 43 47 53 59 61 67 71 73 79 83 89 97 101 103 107 109 113 127 131 137 139 149 151 157
 1  3 * 2 4 1  6 12 15  1 17  2 11 13 11 16 29 27 38 14 21 10 67 33 82  2 14   7  18  70  48  37   3  32  55 126  46  45  30
 2  4 * 2 4 1  6 12 15  1 17  2 11 13 11 16 29 27 38 14 21 10 67 33 82  2 14   7  18  70  48  37   3 126  55  24  46  45  30
 3  1 * 2 4 6  1  5  2  9 14  4 10  3 22  7 21 52 23 41 16 15 25 47 73 58 30  29  14  61  81  88 108  75  46 112  43  42  51
 4  2 * 2 4 6  1  5  2  9 14  4 10  3 22  7 21 52 23 41 16 15 25 47 73 58 30  29  14  61  81  88 108 112  46  75  43  42  51
---------------------------------------------------------------------------
n=38, p_n=163, omega(n)=245, n_seq=28
primes  3 5 7 11 13 17 19 23 29 31 37 41 43 47 53 59 61 67 71 73 79 83 89 97 101 103 107 109 113 127 131 137 139 149 151 157 163
 1 26 * 1 2 2  3  7  6  9  2 10 19 21 19 24 37 35 40 22 29 45 56 15 22 75 41  18  31  78  11   5  89  90  63  26  54  53  38   8
 2 25 * 1 2 2  3  7  6  9  2 10 19 21 19 24 37 35 46 12 29 18  2 41  7 10 22  15  26  78  56  45  11  38  63   5  54  53  83   8
 3 24 * 1 2 2  3  7  6  9  2 10 19 21 19 24 37 35 46 12 29 18  2 41  7 10 22  15  26  78  56  45  11  83  63   5  54  53  38   8
 4 22 * 1 2 2  3  7  6  9  2 10 19 21 19 24 37 35 46 22 29 18  2 41  7 10 22  15  26  78  56  45  11   3  63   5  54  53  38   8
 5 21 * 1 2 2  3  7  6  9  2 10 19 21 19 24 37 35 46 22 29 18  2 41  7 10 22  15  26  78  56  45  11   5  63 134  54  53  38   8
 6 23 * 1 2 2  3  7  6  9  2 10 19 21 19 24 37 35 46 22 29 45 56 15 75 10 41  18  31  78  11   5  89  90  63  26  54  53  38   8
 7 18 * 1 2 2  3  7  6  9  2 10 19 21 19 24 37 35 46 38 29 18 10 41  7 45 22  15  26  78  56  75  11  27  63   5  54  53  38   8
 8 17 * 1 2 2  3  7  6  9  2 10 19 21 19 24 37 35 46 38 29 18 10 41  7 45 22  15  26  78  56  75  11  64  63   5  54  53   1   8
 9 16 * 1 2 2  3  7  6  9  2 10 19 21 19 24 37 35 46 38 29 18 12 41  7 45 22  15  26  78  56  75  11  64  63   5  54  53  83   8
10 15 * 1 2 2  3  7  6  9  2 10 19 21 19 24 37 35 46 38 29 18 12 41  7 45 22  15  26  78  56  75  11  83  63   5  54  53  38   8
11 20 * 1 2 2  3  7  6  9  2 10 19 21 19 24 37 35 46 38 29 18 49 41  7 45 22  15  26  78  56  75  11  27  63   5  54  53  83   8
12 19 * 1 2 2  3  7  6  9  2 10 19 21 19 24 37 35 46 38 29 18 49 41  7 45 22  15  26  78  56  75  11  83  63   5  54  53   1   8
13 28 * 1 2 2  8  7  5  9  6 26 17 31 19  2 22 18 24 21 21 54 53 67 36 10 89  19  35  78  50  81  38   3 108  14  15  80  11  95
14 27 * 1 2 2  8  7  5  9  6 26 17 31 19  2 22 18 24 21 28 54 53 67 36 10 89  19  35  78  50  81  38   3 108  14  15  80  11 155
15 10 * 2 4 6  1  5  2  9 14  4 10  3 22  7 21 52 23 25 16 15 15 47 73 23 30  29  14  61  81  58 108  32  46 102  43  42  51  75
16  9 * 2 4 6  1  5  2  9 14  4 10  3 22  7 21 52 23 25 16 15 15 47 73 23 30  29  14  61  81  58 108  51  46 102  43  42   6  75
17  8 * 2 4 6  1  5  2  9 14  4 10  3 22  7 21 52 23 25 16 15 17 47 73 23 30  29  14  61  81  58 108  51  46 102  43  42  88  75
18  7 * 2 4 6  1  5  2  9 14  4 10  3 22  7 21 52 23 25 16 15 17 47 73 23 30  29  14  61  81  58 108  88  46 102  43  42  51  75
19 12 * 2 4 6  1  5  2  9 14  4 10  3 22  7 21 52 23 25 16 15 51 47 73 23 30  29  14  61  81  58 108  32  46 102  43  42  88  75
20 11 * 2 4 6  1  5  2  9 14  4 10  3 22  7 21 52 23 25 16 15 51 47 73 23 30  29  14  61  81  58 108  88  46 102  43  42   6  75
21  5 * 2 4 6  1  5  2  9 14  4 10  3 22  7 21 52 23 41 16 15 25 47 73 58 30  29  14  61  81  88 108 110  46 112  43  42  51  75
22  4 * 2 4 6  1  5  2  9 14  4 10  3 22  7 21 52 23 41 16 15 25 47 73 58 30  29  14  61  81  88 108 112  46 102  43  42  51  75
23  6 * 2 4 6  1  5  2  9 14  4 10  3 22  7 21 52 23 41 16 59 44 73  5 58 11  26   9  61  17  15  30  25  46  81  43  42  51  75
24  3 * 2 4 6  1  5  2  9 14  4 10  3 22  7 21 52 23 51 16 15 25 47 73 58 30  29  14  61  81  88 108  32  46 102  43  42  51  75
25  2 * 2 4 6  1  5  2  9 14  4 10  3 22  7 21 52 23 51 16 15 25 47 73 58 30  29  14  61  81  88 108  77  46 102  43  42   6  75
26  1 * 2 4 6  1  5  2  9 14  4 10  3 22  7 21 52 29 41 16 59 44 73 58 82 11  26   9  61  17  15  30  25  46  81  43  42  51  75
27 14 * 2 4 6  7  5  3  9 10 17 12 30 22 29 36 16 45 42 17 50 47 21 44 58 60  25   5  61  87  52  81 112   1  93  82  15  78  91
28 13 * 2 4 6  7  5  3  9 10 17 12 30 22 29 36 16 45 42 24 50 47 21 44 58 60  25   5  61  87  52  81 112   1  93  82  15  78 151
---------------------------------------------------------------------------
n=39, p_n=167, omega(n)=254, n_seq=4
primes  3 5 7 11 13 17 19 23 29 31 37 41 43 47 53 59 61 67 71 73 79 83 89 97 101 103 107 109 113 127 131 137 139 149 151 157 163 167
 1  4 * 1 3 5  6  4  3  5  9 16 11 14 25 34 43 34 32 57 44 21 35  7  1 13 80  99  41   7  65  16  28  15  27   2  36  59 126  29  60
 2  3 * 1 3 5  6  4  3  5  9 16 11 14 25 34 43 34 32 57 44 21 35  7  1 13 80  99  41   7  65  16 126  15  27   2  36  59 155  29  60
 3  2 * 2 2 5  7  4 14  3 16  7 27 19 25  6 24  9 46 15 10 21  1 11  5 64 78  55   8  34  81  13   2 109  91 114  70  45 100  63  28
 4  1 * 2 2 5  7  4 14  3 16  7 27 19 25  6 24  9 46 15 10 21  1 11  5 64 78  55   8  34  81  13 100 109  91 114  70  45 129  63  28
---------------------------------------------------------------------------
n=40, p_n=173, omega(n)=268, n_seq=4
primes  3 5 7 11 13 17 19 23 29 31 37 41 43 47 53 59 61 67 71 73 79 83 89 97 101 103 107 109 113 127 131 137 139 149 151 157 163 167 173
 1  3 * 1 1 5 10  5  8 14  4 15 12  2  2 20 38 23 48  1  9 24 35 20 17 25 80  69  52  30  53  45  13   3  72  29  78 104  92  77  61  60
 2  4 * 1 1 5 10  5  8 14  4 15 12  2  2 20 38 23 48  1  9 24 35 70 17 25 80  69  52  30  53  45  13   3  72  29  78 104  92  77  99  60
 3  1 * 1 3 5  6  4  6  8 12 22  9  8 21 34 43 34 44 24 59 32 15 12  3 66 92  99  11  25 107 111   2   4  60 101  42  14  20  29  41  36
 4  2 * 1 3 5  6  4  6  8 12 22  9  8 21 34 43 34 44 24 59 32 15 41  3 66 92  99  11  25 107 111   2   4  60 101  42  14  20  29   3  36
---------------------------------------------------------------------------
n=41, p_n=179, omega(n)=274, n_seq=2
primes  3 5 7 11 13 17 19 23 29 31 37 41 43 47 53 59 61 67 71 73 79 83 89 97 101 103 107 109 113 127 131 137 139 149 151 157 163 167 173 179
 1  2 * 1 1 3  5 10  1  3 21 20 12 15  2  9  8 30 33 12 63 48 37 65 14 39 55  57  32  40  53  19  50  99  72  29 123  68  47  77   6  42  54
 2  1 * 1 4 6  6  5  2  6  1 23 15  1 27  8 32 33  6 19 11 14 19 52 12 58 26  16  37  21   4  30  98  45  66 107   3  56  71  35 102  60  42
---------------------------------------------------------------------------
n=42, p_n=181, omega(n)=286, n_seq=4
primes  3 5 7 11 13 17 19 23 29 31 37 41 43 47 53 59 61 67 71 73 79 83 89 97 101 103 107 109 113 127 131 137 139 149 151 157 163 167 173 179 181
 1  4 * 1 1 2  7  9  2  7  8 21 27 20 39 24 38 16 11 42 33  5 17 15 14  3 28  43  31  78  49  32  47  12  63  68  60  59  98 101 105  75  99 119
 2  3 * 1 1 2  7  9  2  7  8 21 27 20 39 24 38 16 11 42 33  5 17 15 14  3 28  43  31  78  49  32  47  12  63  68  60  59  98 119 105  75  99  83
 3  2 * 1 1 5  5  5 13 14  3  5 12  8  2  5 14  6 40  1 53 69 51 35 24 17 65  42  50 102  20  29 113  13  87  80  78  77  32   5  15  39   9  23
 4  1 * 1 1 5  5  5 13 14  3  5 12  8  2  5 14  6 40  1 53 69 51 35 24 17 65  42  50 102  20  29 113  13  87  80  78  77  32  23  15  39   9 168
---------------------------------------------------------------------------
n=43, p_n=191, omega(n)=299, n_seq=4
primes  3 5 7 11 13 17 19 23 29 31 37 41 43 47 53 59 61 67 71 73 79 83 89 97 101 103 107 109 113 127 131 137 139 149 151 157 163 167 173 179 181 191
 1  3 * 1 2 1  6 10  8 13 12 11  3 16  4 41 33 21  9  5 60 56 54 48 44 38 30  26  24  20  22  10   1  28 129 125 135 143 119  95 111  18  14 126  63
 2  4 * 1 2 1  6 10  8 13 12 11  3 16  4 41 33 21  9  5 60 56 54 48 44 38 30  26  24  20  22  10   1  28 129 125 135 143 119  95 111  18 126  14  63
 3  1 * 2 3 5  8  4  3  2 12 28 18 25  9  1 32 14 55 51 39 31 27 15  7 84 76  72  70  66  60  64  45  10  34  36  16   6  24  42  22 109 107 174  46
 4  2 * 2 3 5  8  4  3  2 12 28 18 25  9  1 32 14 55 51 39 31 27 15  7 84 76  72  70  66  60  64  45  10  34  36  16   6  24  42  22 109 174 105  46
---------------------------------------------------------------------------
n=44, p_n=193, omega(n)=307, n_seq=4
primes  3 5 7 11 13 17 19 23 29 31 37 41 43 47 53 59 61 67 71 73 79 83 89 97 101 103 107 109 113 127 131 137 139 149 151 157 163 167 173 179 181 191 193
 1  3 * 1 1 3 10  1 16  9 21 12 24  3 11  9  8 30 48 15 39 57  1 42 29 78 13   2  62  18  46  19  35  63  75 119   9  23  20   5  72  60 140  68  69  89
 2  4 * 1 1 3 10  1 16  9 21 12 24  3 11  9  8 30 48 15 39 57  1 42 29 78 13   2  62  18  46  19  35  63  75 119 140  23  20   5  72  60 158  68  69  89
 3  1 * 1 2 4  1  8  3 14 11  6  5  9 10 41 18 13 24 49  1 38 15 29 30 52  4   3  40  76  44  63  19 114  96  50   1 134 131 140  69  75 168  59  48  26
 4  2 * 1 2 4  1  8  3 14 11  6  5  9 10 41 18 13 24 49  1 38 15 29 30 52  4   3  40  76  44  63  19 114  96  50  19 134 131 140  69  75 150  59  48  26
---------------------------------------------------------------------------
n=45, p_n=197, omega(n)=320, n_seq=10
primes  3 5 7 11 13 17 19 23 29 31 37 41 43 47 53 59 61 67 71 73 79 83 89 97 101 103 107 109 113 127 131 137 139 149 151 157 163 167 173 179 181 191 193 197
 1  6 * 1 2 4  1  8  3 14 11  6  5  9 14 41 18 13 16 49  1 26 15 29 67 12 46  44  50  94  30  63  19  52 114  59 141  38 131 140  69   1  51 104  24 113  48
 2  8 * 1 2 4  1  8  3 14 11  6  5 30 27  2 18 13 24 49 38  4 15 29 70 41  4  69  40  76  59  22 113  63 114   1  84 134  44  26   9  96  51  50 120  20  48
 3  7 * 1 2 4  1  8  3 14 11  6  5 30 27  2 18 13 24 49 38  4 15 29 70 41  4  69  40  76  59  22 113  63 114   1  84 134  56  26   9  96  51  50 120  44  48
 4 10 * 1 2 4  1  8  3 14 11  6 29 26 27 41 18 13 24 49 50 27 15 61 30 36  4  75   5  22  59   7 104 114   9  44 141  38 131 143  27  96  51 134  48 135  69
 5  9 * 1 2 4  1  8  3 14 11  6 29 26 27 41 18 13 24 49 50 27 15 61 30 36  4  75   5  22  59   7 104 114   9  44 141  38 131 143 135  96  51 134  48   1  69
 6  1 * 2 4 2  1  1 12  3 11 25  6 16 20 22 21 43 10 28 52 11 14 55  5 42 81  75  65  13  73  32  48   7  70 123  31 132  33  18  85 147  91  36 106  15  76
 7  3 * 2 4 2  1  1 12  3 11 25  6 32  7 18 21 43  2 28 15 33 14 55  2 13 26  50  75  31  44  73  81 127  70  42  88  36 108 132 145  52  91  90  10  84  76
 8  2 * 2 4 2  1  1 12  3 11 25  6 32  7 18 21 43  2 28 15 33 14 55  2 13 26  50  75  31  44  73  81 127  70  42  88  36 120 132 145  52  91  90  10 108  76
 9  5 * 2 4 2  1  1 12  3 11 25 13 36  7 22 21 43  2 28  3 10 14 23 42 18 26  44   7  85  44  88  90  76  38 138  31 132  33  15  19  52  91   6  82 127  55
10  4 * 2 4 2  1  1 12  3 11 25 13 36  7 22 21 43  2 28  3 10 14 23 42 18 26  44   7  85  44  88  90  76  38 138  31 132  33  15 127  52  91   6  82 186  55
---------------------------------------------------------------------------
n=46, p_n=199, omega(n)=329, n_seq=10
primes  3 5 7 11 13 17 19 23 29 31 37 41 43 47 53 59 61 67 71 73 79 83 89 97 101 103 107 109 113 127 131 137 139 149 151 157 163 167 173 179 181 191 193 197 199
 1 10 * 1 2 3  7  9  3 11  1 12  3 24 15 26 29 36  4 53 44  7  2 61 14 21 23  26  73  81  50  40  83  43   4  86   8 119 146   5  33  60  39 104  90 131   6 134
 2  9 * 1 3 5  6 11  6  3  9  5 11 15 21 36 20 34 44 10 23 66 56 77 51 29 14   6  43  84  80  50  65  55  27  86  81  26  95 119 120  99  30  59  69   2  45  35
 3  8 * 1 3 5  6 11  6  3  9  5 11 15 21 36 20 34 44 10 23 66 56 77 51 29 14   6  43  84  80  64  65  55  27  86  81 125  95 119 120  99  30  59  69   2  45  35
 4  7 * 1 4 5  7  1  4  6 15  6 11  7 24 40 30 37 23  3 20 45 60  7  2 78  1  71   8  49  28  49  80 102  48 113 132 146  41  50  36  57   3  56  49  17 108  32
 5  6 * 1 4 5  7  1  4  6 15  6 11  7 24 40 30 37 23  3 20 45 60  7  2 78  1  71   8  49  28  49  80 102  48 113 132 146  41  50  36  57  61  56 182  17 108  32
 6  5 * 2 1 3  4  4  3  1 16  5  9 27 19 32 18 28 12 22 42  1 51  7 79 74 38  57  13  67  84  55 123  97   8  78  49  33 132 117 127 100  90  93 148 120  25  99
 7  4 * 2 1 3  4  4  3  1 16  5  9 27 19 32 18 28 12 22 42  1 51  7 79 74 38  57  13  67  84  55 123  97   8  78  49  33 132 117 127 100 148  93  90 120  25  99
 8  3 * 2 2 3  5  7  1  4 22  6  9 19 22 36 28 31 50 15 39 51 55 16 30 34 25  21  81  32  32  40  11  13  29 105 100  54  78  48  43  58 121  90  70 135  88  96
 9  2 * 2 2 3  5  7  1  4 22  6  9 19 22 36 28 31 50 15 39 51 55 16 30 34 25  21  81  32  32  54  11  13  29 105 100   2  78  48  43  58 121  90  70 135  88  96
10  1 * 2 3 5  4  9  4 15  7 28 17 10 28  3 19 29 31 33 18 39 36 32 67 42 16   1  51  35  62  64 120  25  52 105  24  60  27 162 130  97 112  45  49   6 127 196
---------------------------------------------------------------------------
n=47, p_n=211, omega(n)=342, n_seq=2
primes  3 5 7 11 13 17 19 23 29 31 37 41 43 47 53 59 61 67 71 73 79 83 89 97 101 103 107 109 113 127 131 137 139 149 151 157 163 167 173 179 181 191 193 197 199 211
 1  2 * 2 4 2  8  2 14 13 19  4 12  1 25 18 25 20 20 23  7 45 29 36  6  3 22  27  14  23  87  80  26  71  55  21  97  60  11  90  76  10  46  57  40 123 103  78  81
 2  1 * 2 4 5  5  3  6  7  2 20 21  9 31 24 36  5 28 15  1 14 22 70  5 73 30  13  20 106  38  37  63  10  14  44  97 132  18  90 100 160 118 105 112  27  43  66  51
---------------------------------------------------------------------------
n=48, p_n=223, omega(n)=358, n_seq=4
primes  3 5 7 11 13 17 19 23 29 31 37 41 43 47 53 59 61 67 71 73 79 83 89 97 101 103 107 109 113 127 131 137 139 149 151 157 163 167 173 179 181 191 193 197 199 211 223
 1  4 * 1 1 4  1  2 14 14  5 24  7 34 10 20 10 29  3 30 47 17 37  8 59 79  9  72  35  88 105  57 107 129  27  83  84 113 125  77  42 117 153  98   3  44  75  68 134  50
 2  3 * 1 1 4  1  2 14 14  5 24  7 34 10 20 10 29  3 30 47 17 37  8 59 79  9  72  35  88 105  81 107 129  27  83  84 113 125  77  42 117 153  98 170  44  75  68 134  50
 3  2 * 1 3 5  6  6  5  3  9 16 11 29 21 38 20 12  2 24 44 58 30 35 51 13 59  85  15  57  36  52 125  99  58 137 126  95  77 119 150  69  27  80 189 122  87  92  14  86
 4  1 * 1 3 5  6  6  5  3  9 16 11 29 21 38 20 12  2 24 44 58 30 35 51 13 59  85  15  57  36  76 125  99  58 137 126  95  77 119 150  69  27  80 165 122  87  92  14  86
---------------------------------------------------------------------------
n=49, p_n=227, omega(n)=370, n_seq=2
primes  3 5 7 11 13 17 19 23 29 31 37 41 43 47 53 59 61 67 71 73 79 83 89 97 101 103 107 109 113 127 131 137 139 149 151 157 163 167 173 179 181 191 193 197 199 211 223 227
 1  2 * 1 3 2  7 11  9 14 13 12  4 17 21 10 22 22 15 26  6 10 47 18 42 42  7  88  92   8  20   5 119  80 132   7  22   4 122   1  57  27 126  56  32 137  39 101 110 134  45
 2  1 * 1 3 5  1  9  5 15 13 11 26 21 22 17 20 31  2 40 30  6 32 37 80 62 73  81  73  42  24  27 125  29 102  86  51  65  92  44 147 171  66 134 148  41 135  71  50  14  99
---------------------------------------------------------------------------
n=50, p_n=229, omega(n)=380, n_seq=4
primes  3 5 7 11 13 17 19 23 29 31 37 41 43 47 53 59 61 67 71 73 79 83 89 97 101 103 107 109 113 127 131 137 139 149 151 157 163 167 173 179 181 191 193 197 199 211 223 227 229
 1  3 * 1 2 4  5  7  1  4 22  3 13 26  9 19 31 21 24 35 15 30 56 66 27 51 37   8  82   6  29  14  84  67   4  22   4  13  89  41 135  36  16 128 108 143  48 131 155 146  54  65
 2  4 * 1 2 4  5  7  1  4 22  3 13 26  9 19 31 21 24 35 15 30 56 66 27 51 37   8  82   6  29  14  84  67   4  22 135  13  89  41 153  36  16 128 108 143  48 131 155 146  54  65
 3  1 * 2 4 6  2 10  6 16 14  1 27 22  3 18 21 42  3 41 31 67 33 78 22 63 53  70  93  54  25  28  43  52 103  81  79  66 135  14  79 172   7  72  82  45 136  51  15  12 100  87
 4  2 * 2 4 6  2 10  6 16 14  1 27 22  3 18 21 42  3 41 31 67 33 78 22 63 53  70  93  54  25  28  43  52 103  81  97  66 135  14  61 172   7  72  82  45 136  51  15  12 100  87
---------------------------------------------------------------------------
n=51, p_n=233, omega(n)=398, n_seq=2
primes  3 5 7 11 13 17 19 23 29 31 37 41 43 47 53 59 61 67 71 73 79 83 89 97 101 103 107 109 113 127 131 137 139 149 151 157 163 167 173 179 181 191 193 197 199 211 223 227 229 233
 1  2 * 1 3 2  7 11  9 14 13 12  4 17 21 10 22 25 15 12  6 10 47 13 42 75 93  32  86  56  20   5 119 124 132   7  73   4 122  46  57  27 126 176  10 137  39 101 110 104  45  80  87
 2  1 * 2 1 5  7 11 16  5 18 10 23 12  9  2  1  3 30 21 58 34 60 70 25 57 15  64   4  22  52  55  26  13 130 114  28  93 120  27   8  26  94  42   7  69 163  99  78  72 127  90  79
---------------------------------------------------------------------------
n=52, p_n=239, omega(n)=404, n_seq=2
primes  3 5 7 11 13 17 19 23 29 31 37 41 43 47 53 59 61 67 71 73 79 83 89 97 101 103 107 109 113 127 131 137 139 149 151 157 163 167 173 179 181 191 193 197 199 211 223 227 229 233 239
 1  2 * 1 3 2  7 11  9 14 13 12  4 17 19 10 22 25 15 18 37 16 47 42 80 75 39  24  81  20  37   5  21   6 132  16  27 119 152  32  40  49  57 110 129  92 189 122  56 134  45 209 144 126
 2  1 * 2 2 4  2  4  5 11  1 16 29 18 17  8  7  9 36 21 33 34 66 47 76 63 75  78  15  64  41  61   3   6 136 111  80 135  96  47  31  10 169 114  85 120  19  84 138  48 133 196  28  40
---------------------------------------------------------------------------
n=53, p_n=241, omega(n)=416, n_seq=2
primes  3 5 7 11 13 17 19 23 29 31 37 41 43 47 53 59 61 67 71 73 79 83 89 97 101 103 107 109 113 127 131 137 139 149 151 157 163 167 173 179 181 191 193 197 199 211 223 227 229 233 239 241
 1  2 * 1 3 1  3  9 11  8 21 24 20  2  6 38 12 19 42 49 22  7 32 16 26 48 17  77  86  56  22 103   5  64 117 103  60  34 119  58  40  13 177 161 180   1  75 107 116  41  30 222  54  66 104
 2  1 * 2 4 3  7  5 15 10  5 16 25  8  1 35 29 27 21  2 60 55 20  6 59 13 12  37  22  40  68  88  31  91  26  36  59  81 141  33  43  58  61  75  46  30 145 111  90 153 160 195 130 112  72
---------------------------------------------------------------------------
n=54, p_n=251, omega(n)=428, n_seq=4
primes  3 5 7 11 13 17 19 23 29 31 37 41 43 47 53 59 61 67 71 73 79 83 89 97 101 103 107 109 113 127 131 137 139 149 151 157 163 167 173 179 181 191 193 197 199 211 223 227 229 233 239 241 251
 1  4 * 1 2 3  1  5  3  8  7  6 29 11 37  4 16 19  9 33 61 15 43 25 36 69 26  30  75  50  61  74   7 118 136 127 114  14 146  40  51  21  46 113  39  95 126  41 140  98  88 149  81 120 152 138
 2  3 * 1 2 3  1  5  3  8  7  6 29 11 37  4 16 19  9 33 61 15 43 25 36 69 26  30  75  50  61  74   7 118 136 127 114  14 146  40  51  21  46 113  39  95 126  41 140  98 166 149  81 120  74 138
 3  2 * 2 2 6 10  8  1  3  8 17 28 11 23 38 37 39  7 30 33 59 21  9 61  4 15  96  45  58  41  16  41  49  19  24  17 113 126  63  44  62  25 135   8 141 106 189  78 108  36  51 115  70 114  40
 4  1 * 2 2 6 10  8  1  3  8 17 28 11 23 38 37 39  7 30 33 59 21  9 61  4 15  96  45  58  41  16  41  49  19  24  17 113 126  63  44  62  25 135   8 141 106 189  78 108 114  51 115  70  36  40
---------------------------------------------------------------------------

